Two-loop master integrals for a planar and a non-planar topology relevant for single top production

We provide analytic results for two-loop four-point master integrals with one massive propagator and one massive leg relevant to single top production. Canonical bases of master integrals are constructed and the Simplified Differential Equations approach is employed for their analytic solution. The necessary boundary terms are computed in closed form in the dimensional regulator, allowing us to obtain analytic results in terms of multiple polylogarithms of arbitrary transcendental weight. We provide explicit solutions of all two-loop master integrals up to transcendental weight six and discuss their numerical evaluation for Euclidean and physical phase-space points.

==> anc/NPL1/NPL1_Boundaries.m <==
{gb[1] -> 0, gb[2] -> -((E^(2*ep*EulerGamma)*ep*Pi*Csc[ep*Pi]*
     Gamma[1 + 2*ep])/mmw^(2*ep)), 
 gb[3] -> (E^(2*ep*EulerGamma)*ep*Pi*Csc[ep*Pi]*Gamma[1 + 2*ep])/mmw^(2*ep), 
 gb[4] -> -((E^(2*ep*EulerGamma)*Gamma[1 - ep]^3*Gamma[1 + 2*ep])/
    ((-S12)^(2*ep)*Gamma[1 - 3*ep])), gb[5] -> 0, gb[6] -> 0, 
 gb[7] -> -((E^(2*ep*EulerGamma)*ep*Pi*Csc[ep*Pi]*Gamma[1 + 2*ep])/
    mmw^(2*ep)), gb[8] -> -((E^(2*ep*EulerGamma)*ep*Pi*Csc[ep*Pi]*
     Gamma[1 + 2*ep])/mmw^(2*ep)), gb[9] -> 0, gb[10] -> 0, gb[11] -> 0, 
 gb[12] -> 0, gb[13] -> 0, 
 gb[14] -> (E^(2*ep*EulerGamma)*ep*Pi^(3/2)*Csc[2*ep*Pi]*
    (Gamma[1 - 3*ep] + 2*Gamma[-3*ep])*(2^(2*ep)*Gamma[1 - ep]^2 + 
     ep^2*Sqrt[Pi]*Csc[ep*Pi]*Gamma[1/2 - ep]*Gamma[-ep]))/
   (2*(-2 + 3*ep)*(-S12)^(2*ep)*Gamma[1 - 3*ep]*Gamma[1/2 - ep]*
    Gamma[-3*ep]), gb[15] -> 
  -1/6*(E^(2*ep*EulerGamma)*Gamma[1 - ep]^3*Gamma[2*ep])/
    ((-S12)^(2*ep)*Gamma[-3*ep]), 
 gb[16] -> -1/2*(E^(2*ep*EulerGamma)*ep*Pi^(3/2)*Csc[2*ep*Pi]*
     (Gamma[1 - 3*ep] + 2*Gamma[-3*ep])*(2^(2*ep)*Gamma[1 - ep]^2 + 
      ep^2*Sqrt[Pi]*Csc[ep*Pi]*Gamma[1/2 - ep]*Gamma[-ep]))/
    ((-2 + 3*ep)*(-S12)^(2*ep)*Gamma[1 - 3*ep]*Gamma[1/2 - ep]*Gamma[-3*ep]), 
 gb[17] -> 0, gb[18] -> 0, gb[19] -> 0, gb[20] -> 0, 
 gb[21] -> -1/2*(E^(2*ep*EulerGamma)*ep*Pi^(3/2)*Csc[2*ep*Pi]*
     (Gamma[1 - 3*ep] + 2*Gamma[-3*ep])*(2^(2*ep)*Gamma[1 - ep]^2 + 
      ep^2*Sqrt[Pi]*Csc[ep*Pi]*Gamma[1/2 - ep]*Gamma[-ep]))/
    ((-2 + 3*ep)*(-S12)^(2*ep)*Gamma[1 - 3*ep]*Gamma[1/2 - ep]*Gamma[-3*ep]), 
 gb[22] -> 0, gb[23] -> 0, gb[24] -> 0, 
 gb[25] -> -1/2*(E^(2*ep*EulerGamma)*ep*Pi^(3/2)*Csc[2*ep*Pi]*
     (Gamma[1 - 3*ep] + 2*Gamma[-3*ep])*(2^(2*ep)*Gamma[1 - ep]^2 + 
      ep^2*Sqrt[Pi]*Csc[ep*Pi]*Gamma[1/2 - ep]*Gamma[-ep]))/
    ((-2 + 3*ep)*(-S12)^(2*ep)*Gamma[1 - 3*ep]*Gamma[1/2 - ep]*Gamma[-3*ep]), 
 gb[26] -> 0, gb[27] -> -1/2*(E^(2*ep*EulerGamma)*ep*Pi^(3/2)*Csc[2*ep*Pi]*
     (Gamma[1 - 3*ep] + 2*Gamma[-3*ep])*(2^(2*ep)*Gamma[1 - ep]^2 + 
      ep^2*Sqrt[Pi]*Csc[ep*Pi]*Gamma[1/2 - ep]*Gamma[-ep]))/
    ((-2 + 3*ep)*(-S12)^(2*ep)*Gamma[1 - 3*ep]*Gamma[1/2 - ep]*Gamma[-3*ep]), 
 gb[28] -> 0, gb[29] -> -((2^(-1 + 2*ep)*E^(2*ep*EulerGamma)*ep*Pi^(3/2)*
     Csc[2*ep*Pi]*Gamma[1 - ep]^2)/((-S12)^(2*ep)*Gamma[1 - 3*ep]*
     Gamma[1/2 - ep])), gb[30] -> 0, 
 gb[31] -> -((2^(-1 + 2*ep)*E^(2*ep*EulerGamma)*ep*Pi^(3/2)*Csc[2*ep*Pi]*
     Gamma[1 - ep]^2)/((-S12)^(2*ep)*Gamma[1 - 3*ep]*Gamma[1/2 - ep])), 
 gb[32] -> (-2*E^(2*ep*EulerGamma)*ep^4*Pi*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*
     Gamma[-1 - ep]^2*Gamma[-3*ep]*HypergeometricPFQ[{1, 1, 1 + 2*ep}, 
      {2 + ep, 2 + 2*ep}, 1] - 6*E^(2*ep*EulerGamma)*ep^5*Pi*Csc[2*ep*Pi]*
     Gamma[1 - 3*ep]*Gamma[-1 - ep]^2*Gamma[-3*ep]*
     HypergeometricPFQ[{1, 1, 1 + 2*ep}, {2 + ep, 2 + 2*ep}, 1] - 
    6*E^(2*ep*EulerGamma)*ep^6*Pi*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*
     Gamma[-1 - ep]^2*Gamma[-3*ep]*HypergeometricPFQ[{1, 1, 1 + 2*ep}, 
      {2 + ep, 2 + 2*ep}, 1] - 2*E^(2*ep*EulerGamma)*ep^7*Pi*Csc[2*ep*Pi]*
     Gamma[1 - 3*ep]*Gamma[-1 - ep]^2*Gamma[-3*ep]*
     HypergeometricPFQ[{1, 1, 1 + 2*ep}, {2 + ep, 2 + 2*ep}, 1] - 
    E^(2*ep*EulerGamma)*ep^3*Pi^2*Csc[ep*Pi]*Csc[2*ep*Pi]*Gamma[-1 - ep]*
     Gamma[-4*ep]*Gamma[-3*ep]*HypergeometricPFQ[{1, -4*ep, -2*ep}, 
      {1 - 3*ep, 1 - 2*ep}, 1] - 5*E^(2*ep*EulerGamma)*ep^4*Pi^2*Csc[ep*Pi]*
     Csc[2*ep*Pi]*Gamma[-1 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*
     HypergeometricPFQ[{1, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep}, 1] - 
    9*E^(2*ep*EulerGamma)*ep^5*Pi^2*Csc[ep*Pi]*Csc[2*ep*Pi]*Gamma[-1 - ep]*
     Gamma[-4*ep]*Gamma[-3*ep]*HypergeometricPFQ[{1, -4*ep, -2*ep}, 
      {1 - 3*ep, 1 - 2*ep}, 1] - 7*E^(2*ep*EulerGamma)*ep^6*Pi^2*Csc[ep*Pi]*
     Csc[2*ep*Pi]*Gamma[-1 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*
     HypergeometricPFQ[{1, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep}, 1] - 
    2*E^(2*ep*EulerGamma)*ep^7*Pi^2*Csc[ep*Pi]*Csc[2*ep*Pi]*Gamma[-1 - ep]*
     Gamma[-4*ep]*Gamma[-3*ep]*HypergeometricPFQ[{1, -4*ep, -2*ep}, 
      {1 - 3*ep, 1 - 2*ep}, 1] - E^(2*ep*EulerGamma)*ep^4*Gamma[1 - 3*ep]*
     Gamma[-1 - ep]^3*Gamma[-4*ep]*Gamma[2*ep]*HypergeometricPFQ[
      {1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] - 
    3*E^(2*ep*EulerGamma)*ep^5*Gamma[1 - 3*ep]*Gamma[-1 - ep]^3*Gamma[-4*ep]*
     Gamma[2*ep]*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
      {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] - 3*E^(2*ep*EulerGamma)*ep^6*
     Gamma[1 - 3*ep]*Gamma[-1 - ep]^3*Gamma[-4*ep]*Gamma[2*ep]*
     HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
       1 - 2*ep}, 1] - E^(2*ep*EulerGamma)*ep^7*Gamma[1 - 3*ep]*
     Gamma[-1 - ep]^3*Gamma[-4*ep]*Gamma[2*ep]*HypergeometricPFQ[
      {1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 
    5*E^(2*ep*EulerGamma)*ep^6*Gamma[-1 - ep]^3*Gamma[-4*ep]*Gamma[-3*ep]*
     Gamma[2*ep]*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
      {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 15*E^(2*ep*EulerGamma)*ep^7*
     Gamma[-1 - ep]^3*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[2*ep]*
     HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
       1 - 2*ep}, 1] + 15*E^(2*ep*EulerGamma)*ep^8*Gamma[-1 - ep]^3*
     Gamma[-4*ep]*Gamma[-3*ep]*Gamma[2*ep]*HypergeometricPFQ[
      {1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 
    5*E^(2*ep*EulerGamma)*ep^9*Gamma[-1 - ep]^3*Gamma[-4*ep]*Gamma[-3*ep]*
     Gamma[2*ep]*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
      {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + E^(2*ep*EulerGamma)*ep^4*
     Gamma[-1 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[-ep]^2*Gamma[2*ep]*
     HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
       1 - 2*ep}, 1] + 2*E^(2*ep*EulerGamma)*ep^5*Gamma[-1 - ep]*Gamma[-4*ep]*
     Gamma[-3*ep]*Gamma[-ep]^2*Gamma[2*ep]*HypergeometricPFQ[
      {1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 
    E^(2*ep*EulerGamma)*ep^6*Gamma[-1 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*
     Gamma[-ep]^2*Gamma[2*ep]*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
      {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + E^(2*ep*EulerGamma)*ep^6*
     Gamma[-1 - ep]^3*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[1 + 2*ep]*
     HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
       1 - 2*ep}, 1] + 3*E^(2*ep*EulerGamma)*ep^7*Gamma[-1 - ep]^3*
     Gamma[-4*ep]*Gamma[-3*ep]*Gamma[1 + 2*ep]*HypergeometricPFQ[
      {1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 
    3*E^(2*ep*EulerGamma)*ep^8*Gamma[-1 - ep]^3*Gamma[-4*ep]*Gamma[-3*ep]*
     Gamma[1 + 2*ep]*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
      {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + E^(2*ep*EulerGamma)*ep^9*
     Gamma[-1 - ep]^3*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[1 + 2*ep]*
     HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
       1 - 2*ep}, 1] + 12*E^(2*ep*EulerGamma)*ep^4*Pi^3*Csc[ep*Pi]*
     Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*Gamma[-2 - 2*ep]*Gamma[-3*ep]*
     Sin[4*ep*Pi] + 38*E^(2*ep*EulerGamma)*ep^5*Pi^3*Csc[ep*Pi]*
     Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*Gamma[-2 - 2*ep]*Gamma[-3*ep]*
     Sin[4*ep*Pi] + 50*E^(2*ep*EulerGamma)*ep^6*Pi^3*Csc[ep*Pi]*
     Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*Gamma[-2 - 2*ep]*Gamma[-3*ep]*
     Sin[4*ep*Pi] + 32*E^(2*ep*EulerGamma)*ep^7*Pi^3*Csc[ep*Pi]*
     Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*Gamma[-2 - 2*ep]*Gamma[-3*ep]*
     Sin[4*ep*Pi] + 8*E^(2*ep*EulerGamma)*ep^8*Pi^3*Csc[ep*Pi]*Csc[2*ep*Pi]^3*
     Gamma[1 - 3*ep]*Gamma[-2 - 2*ep]*Gamma[-3*ep]*Sin[4*ep*Pi] - 
    E^(2*ep*EulerGamma)*ep^3*Pi^3*Csc[ep*Pi]*Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*
     Gamma[-1 - 2*ep]*Gamma[-3*ep]*Sin[4*ep*Pi])/
   ((1 + ep)^2*(1 + 2*ep)*(-S12)^(2*ep)*Gamma[1 - 3*ep]*Gamma[-4*ep]*
    Gamma[-3*ep]), gb[33] -> 
  (2^(1 + 2*ep)*E^(2*ep*EulerGamma)*ep^3*Pi^(3/2)*Csc[2*ep*Pi]*
     Gamma[1 - 3*ep]*Gamma[-1 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[-ep] - 
    7*2^(2*ep)*E^(2*ep*EulerGamma)*ep^4*Pi^(3/2)*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*
     Gamma[-1 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[-ep] - 
    2^(3 + 2*ep)*E^(2*ep*EulerGamma)*ep^5*Pi^(3/2)*Csc[2*ep*Pi]*
     Gamma[1 - 3*ep]*Gamma[-1 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[-ep] + 
    37*2^(2*ep)*E^(2*ep*EulerGamma)*ep^6*Pi^(3/2)*Csc[2*ep*Pi]*
     Gamma[1 - 3*ep]*Gamma[-1 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[-ep] - 
    9*2^(2 + 2*ep)*E^(2*ep*EulerGamma)*ep^8*Pi^(3/2)*Csc[2*ep*Pi]*
     Gamma[1 - 3*ep]*Gamma[-1 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[-ep] - 
    8*E^(2*ep*EulerGamma)*ep^4*Pi*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*
     Gamma[3 - 3*ep]*Gamma[-1 - ep]^2*Gamma[3/2 - ep]*Gamma[-3*ep]*
     HypergeometricPFQ[{1, 1, 1 + 2*ep}, {2 + ep, 2 + 2*ep}, 1] - 
    8*E^(2*ep*EulerGamma)*ep^5*Pi*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*
     Gamma[3 - 3*ep]*Gamma[-1 - ep]^2*Gamma[3/2 - ep]*Gamma[-3*ep]*
     HypergeometricPFQ[{1, 1, 1 + 2*ep}, {2 + ep, 2 + 2*ep}, 1] + 
    4*E^(2*ep*EulerGamma)*ep^3*Pi^2*Csc[ep*Pi]*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*
     Gamma[3 - 3*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
     HypergeometricPFQ[{1, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep}, 1] - 
    4*E^(2*ep*EulerGamma)*ep^3*Pi^2*Csc[ep*Pi]*Csc[2*ep*Pi]*Gamma[3 - 3*ep]*
     Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*
     HypergeometricPFQ[{1, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep}, 1] - 
    8*E^(2*ep*EulerGamma)*ep^5*Pi^2*Csc[ep*Pi]*Csc[2*ep*Pi]*Gamma[3 - 3*ep]*
     Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*
     HypergeometricPFQ[{1, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep}, 1] - 
    2^(1 + 2*ep)*E^(2*ep*EulerGamma)*ep^3*Pi^(3/2)*Csc[2*ep*Pi]*
     Gamma[3 - 3*ep]*Gamma[-1 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[-ep]*
     HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
       1 - 2*ep}, 1] - 2^(1 + 2*ep)*E^(2*ep*EulerGamma)*ep^4*Pi^(3/2)*
     Csc[2*ep*Pi]*Gamma[3 - 3*ep]*Gamma[-1 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*
     Gamma[-ep]*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
      {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 2^(3 + 2*ep)*E^(2*ep*EulerGamma)*
     ep^5*Pi^(3/2)*Csc[2*ep*Pi]*Gamma[3 - 3*ep]*Gamma[-1 - ep]*Gamma[-4*ep]*
     Gamma[-3*ep]*Gamma[-ep]*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
      {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 2^(3 + 2*ep)*E^(2*ep*EulerGamma)*
     ep^6*Pi^(3/2)*Csc[2*ep*Pi]*Gamma[3 - 3*ep]*Gamma[-1 - ep]*Gamma[-4*ep]*
     Gamma[-3*ep]*Gamma[-ep]*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
      {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] - 4*E^(2*ep*EulerGamma)*ep^3*Pi^3*
     Csc[ep*Pi]*Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*Gamma[3 - 3*ep]*
     Gamma[-1 - 2*ep]*Gamma[3/2 - ep]*Gamma[-3*ep]*Sin[4*ep*Pi] - 
    16*E^(2*ep*EulerGamma)*ep^4*Pi^3*Csc[ep*Pi]*Csc[2*ep*Pi]^3*
     Gamma[1 - 3*ep]*Gamma[3 - 3*ep]*Gamma[-1 - 2*ep]*Gamma[3/2 - ep]*
     Gamma[-3*ep]*Sin[4*ep*Pi] - 16*E^(2*ep*EulerGamma)*ep^5*Pi^3*Csc[ep*Pi]*
     Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*Gamma[3 - 3*ep]*Gamma[-1 - 2*ep]*
     Gamma[3/2 - ep]*Gamma[-3*ep]*Sin[4*ep*Pi])/(4*(1 + 2*ep)*(-S12)^(2*ep)*
    Gamma[1 - 3*ep]*Gamma[3 - 3*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
    Gamma[-3*ep]), gb[34] -> 
  (mmw^(-1 - 2*ep)*(-3*2^(2 + 2*ep)*E^(2*ep*EulerGamma)*ep^3*mmw^(1 + 2*ep)*
      Pi^(3/2)*S12*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^2*Gamma[-4*ep]*
      Gamma[-3*ep] - 3*2^(2 + 2*ep)*E^(2*ep*EulerGamma)*ep^4*mmw^(1 + 2*ep)*
      Pi^(3/2)*S12*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^2*Gamma[-4*ep]*
      Gamma[-3*ep] + 180*E^(2*ep*EulerGamma)*ep^2*Pi^2*(-S12)^(2*ep)*S12^2*
      Csc[ep*Pi]*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     630*E^(2*ep*EulerGamma)*ep^3*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     450*E^(2*ep*EulerGamma)*ep^4*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     2880*E^(2*ep*EulerGamma)*ep^5*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     1800*E^(2*ep*EulerGamma)*ep^6*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     1710*E^(2*ep*EulerGamma)*ep^7*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     2070*E^(2*ep*EulerGamma)*ep^8*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     540*E^(2*ep*EulerGamma)*ep^9*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     540*E^(2*ep*EulerGamma)*ep^2*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     1530*E^(2*ep*EulerGamma)*ep^3*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     2250*E^(2*ep*EulerGamma)*ep^4*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     6840*E^(2*ep*EulerGamma)*ep^5*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     1440*E^(2*ep*EulerGamma)*ep^6*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     4770*E^(2*ep*EulerGamma)*ep^7*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     3150*E^(2*ep*EulerGamma)*ep^8*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     540*E^(2*ep*EulerGamma)*ep^9*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     360*E^(2*ep*EulerGamma)*ep^2*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     900*E^(2*ep*EulerGamma)*ep^3*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     1800*E^(2*ep*EulerGamma)*ep^4*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     3960*E^(2*ep*EulerGamma)*ep^5*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     360*E^(2*ep*EulerGamma)*ep^6*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     3060*E^(2*ep*EulerGamma)*ep^7*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     1080*E^(2*ep*EulerGamma)*ep^8*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     90*E^(2*ep*EulerGamma)*ep^2*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     225*E^(2*ep*EulerGamma)*ep^3*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     450*E^(2*ep*EulerGamma)*ep^4*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     990*E^(2*ep*EulerGamma)*ep^5*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     90*E^(2*ep*EulerGamma)*ep^6*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     765*E^(2*ep*EulerGamma)*ep^7*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     270*E^(2*ep*EulerGamma)*ep^8*Pi^2*(-S12)^(2*ep)*S12^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     270*E^(2*ep*EulerGamma)*ep^2*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     495*E^(2*ep*EulerGamma)*ep^3*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     1620*E^(2*ep*EulerGamma)*ep^4*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     1800*E^(2*ep*EulerGamma)*ep^5*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     1080*E^(2*ep*EulerGamma)*ep^6*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     1305*E^(2*ep*EulerGamma)*ep^7*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     270*E^(2*ep*EulerGamma)*ep^8*Pi^2*(-S12)^(2*ep)*S12*S23*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     180*E^(2*ep*EulerGamma)*ep^2*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     270*E^(2*ep*EulerGamma)*ep^3*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     1170*E^(2*ep*EulerGamma)*ep^4*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     810*E^(2*ep*EulerGamma)*ep^5*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     990*E^(2*ep*EulerGamma)*ep^6*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     540*E^(2*ep*EulerGamma)*ep^7*Pi^2*(-S12)^(2*ep)*S23^2*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     12*E^(2*ep*EulerGamma)*ep^3*mmw^(1 + 2*ep)*Pi^2*S12*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep] - 93*E^(2*ep*EulerGamma)*ep^5*mmw^(1 + 2*ep)*Pi^2*S12*
      Csc[ep*Pi]*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep] - 69*E^(2*ep*EulerGamma)*ep^6*mmw^(1 + 2*ep)*Pi^2*S12*
      Csc[ep*Pi]*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep] + 63*E^(2*ep*EulerGamma)*ep^7*mmw^(1 + 2*ep)*Pi^2*S12*
      Csc[ep*Pi]*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep] + 33*E^(2*ep*EulerGamma)*ep^8*mmw^(1 + 2*ep)*Pi^2*S12*
      Csc[ep*Pi]*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep] - 18*E^(2*ep*EulerGamma)*ep^9*mmw^(1 + 2*ep)*Pi^2*S12*
      Csc[ep*Pi]*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep] + 84*E^(2*ep*EulerGamma)*ep^5*mmw^(1 + 2*ep)*Pi*S12*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 2*ep]*
      Gamma[-1 - ep]^3*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     270*E^(2*ep*EulerGamma)*ep^6*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*
      Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 225*E^(2*ep*EulerGamma)*
      ep^7*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep] - 975*E^(2*ep*EulerGamma)*ep^8*mmw^(1 + 2*ep)*Pi*S12*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 2*ep]*
      Gamma[-1 - ep]^3*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 
     174*E^(2*ep*EulerGamma)*ep^9*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*
      Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 1416*E^(2*ep*EulerGamma)*
      ep^10*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*
      Gamma[2 - 3*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*Gamma[3/2 - ep]*
      Gamma[-4*ep]*Gamma[-3*ep] + 243*E^(2*ep*EulerGamma)*ep^11*
      mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep] - 651*E^(2*ep*EulerGamma)*ep^12*mmw^(1 + 2*ep)*Pi*S12*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 2*ep]*
      Gamma[-1 - ep]^3*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] - 
     108*E^(2*ep*EulerGamma)*ep^13*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*
      Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep] + 108*E^(2*ep*EulerGamma)*
      ep^14*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*
      Gamma[2 - 3*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*Gamma[3/2 - ep]*
      Gamma[-4*ep]*Gamma[-3*ep] - 12*E^(2*ep*EulerGamma)*ep^6*mmw^(1 + 2*ep)*
      Pi*S12*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 2*ep]*
      Gamma[-1 - ep]^2*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[-ep] - 
     12*E^(2*ep*EulerGamma)*ep^7*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^2*
      Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[-ep] - 
     24*E^(2*ep*EulerGamma)*ep^4*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]^2*Gamma[3/2 - ep]*Gamma[-3*ep]*
      HypergeometricPFQ[{1, 1, 1 + 2*ep}, {2 + ep, 2 + 2*ep}, 1] - 
     24*E^(2*ep*EulerGamma)*ep^5*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]^2*Gamma[3/2 - ep]*Gamma[-3*ep]*
      HypergeometricPFQ[{1, 1, 1 + 2*ep}, {2 + ep, 2 + 2*ep}, 1] + 
     18*E^(2*ep*EulerGamma)*ep^6*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]^2*Gamma[3/2 - ep]*Gamma[-3*ep]*
      HypergeometricPFQ[{1, 1, 1 + 2*ep}, {2 + ep, 2 + 2*ep}, 1] + 
     12*E^(2*ep*EulerGamma)*ep^7*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]^2*Gamma[3/2 - ep]*Gamma[-3*ep]*
      HypergeometricPFQ[{1, 1, 1 + 2*ep}, {2 + ep, 2 + 2*ep}, 1] - 
     6*E^(2*ep*EulerGamma)*ep^8*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]^2*Gamma[3/2 - ep]*Gamma[-3*ep]*
      HypergeometricPFQ[{1, 1, 1 + 2*ep}, {2 + ep, 2 + 2*ep}, 1] + 
     12*E^(2*ep*EulerGamma)*ep^3*mmw^(1 + 2*ep)*Pi^2*S12*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*
      Gamma[-4*ep]*HypergeometricPFQ[{1, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep}, 
       1] + 5*E^(2*ep*EulerGamma)*ep^4*mmw^(1 + 2*ep)*Pi^2*S12*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*
      Gamma[-4*ep]*HypergeometricPFQ[{1, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep}, 
       1] - 3*E^(2*ep*EulerGamma)*ep^6*mmw^(1 + 2*ep)*Pi^2*S12*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[2 - 2*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*
      Gamma[-4*ep]*HypergeometricPFQ[{1, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep}, 
       1] - 12*E^(2*ep*EulerGamma)*ep^3*mmw^(1 + 2*ep)*Pi^2*S12*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep]*HypergeometricPFQ[{1, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep}, 
       1] + 24*E^(2*ep*EulerGamma)*ep^6*mmw^(1 + 2*ep)*Pi^2*S12*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep]*HypergeometricPFQ[{1, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep}, 
       1] - 6*E^(2*ep*EulerGamma)*ep^8*mmw^(1 + 2*ep)*Pi^2*S12*Csc[ep*Pi]*
      Csc[2*ep*Pi]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep]*HypergeometricPFQ[{1, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep}, 
       1] + 18*E^(2*ep*EulerGamma)*ep^5*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[3 - 2*ep]*
      Gamma[-1 - ep]^3*Gamma[3/2 - ep]*Gamma[-4*ep]*
      HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
        1 - 2*ep}, 1] + 53*E^(2*ep*EulerGamma)*ep^6*mmw^(1 + 2*ep)*Pi*S12*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*Gamma[3/2 - ep]*Gamma[-4*ep]*
      HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
        1 - 2*ep}, 1] + 39*E^(2*ep*EulerGamma)*ep^7*mmw^(1 + 2*ep)*Pi*S12*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*Gamma[3/2 - ep]*Gamma[-4*ep]*
      HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
        1 - 2*ep}, 1] - 17*E^(2*ep*EulerGamma)*ep^8*mmw^(1 + 2*ep)*Pi*S12*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*Gamma[3/2 - ep]*Gamma[-4*ep]*
      HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
        1 - 2*ep}, 1] - 25*E^(2*ep*EulerGamma)*ep^9*mmw^(1 + 2*ep)*Pi*S12*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*Gamma[3/2 - ep]*Gamma[-4*ep]*
      HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
        1 - 2*ep}, 1] + 3*2^(1 + 2*ep)*E^(2*ep*EulerGamma)*ep^3*
      mmw^(1 + 2*ep)*Pi^(3/2)*S12*Csc[2*ep*Pi]*Gamma[2 - 3*ep]*
      Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^2*
      Gamma[-4*ep]*Gamma[-3*ep]*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
       {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 3*2^(1 + 2*ep)*
      E^(2*ep*EulerGamma)*ep^4*mmw^(1 + 2*ep)*Pi^(3/2)*S12*Csc[2*ep*Pi]*
      Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*Gamma[3 - 2*ep]*
      Gamma[-1 - ep]^2*Gamma[-4*ep]*Gamma[-3*ep]*HypergeometricPFQ[
       {1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 
     6*E^(2*ep*EulerGamma)*ep^5*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*
      Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*HypergeometricPFQ[
       {1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 
     12*E^(2*ep*EulerGamma)*ep^6*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*
      Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*HypergeometricPFQ[
       {1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 
     6*E^(2*ep*EulerGamma)*ep^7*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*
      Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*HypergeometricPFQ[
       {1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] - 
     12*E^(2*ep*EulerGamma)*ep^12*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^3*
      Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*HypergeometricPFQ[
       {1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 
     6*E^(2*ep*EulerGamma)*ep^6*mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*
      Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]^2*
      Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[-ep]*
      HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
        1 - 2*ep}, 1] + 6*E^(2*ep*EulerGamma)*ep^7*mmw^(1 + 2*ep)*Pi*S12*
      Csc[2*ep*Pi]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[3 - 2*ep]*
      Gamma[-1 - ep]^2*Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep]*Gamma[-ep]*
      HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, {1 - 3*ep, 1 - 2*ep, 
        1 - 2*ep}, 1] + E^(2*ep*EulerGamma)*ep^5*mmw^(1 + 2*ep)*Pi*S12*
      Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-ep]^2*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
       {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + E^(2*ep*EulerGamma)*ep^6*
      mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*
      Gamma[3 - 3*ep]*Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*
      Gamma[-4*ep]*Gamma[-ep]^2*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
       {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 6*E^(2*ep*EulerGamma)*ep^5*
      mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep]*Gamma[-ep]^2*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
       {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 6*E^(2*ep*EulerGamma)*ep^6*
      mmw^(1 + 2*ep)*Pi*S12*Csc[2*ep*Pi]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[3 - 2*ep]*Gamma[-1 - ep]*Gamma[3/2 - ep]*Gamma[-4*ep]*
      Gamma[-3*ep]*Gamma[-ep]^2*HypergeometricPFQ[{1, 1 - ep, -4*ep, -2*ep}, 
       {1 - 3*ep, 1 - 2*ep, 1 - 2*ep}, 1] + 24*E^(2*ep*EulerGamma)*ep^3*
      mmw^(1 + 2*ep)*Pi^3*S12*Csc[ep*Pi]*Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*
      Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[-2 - 2*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-3*ep]*Sin[4*ep*Pi] + 
     120*E^(2*ep*EulerGamma)*ep^4*mmw^(1 + 2*ep)*Pi^3*S12*Csc[ep*Pi]*
      Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[-2 - 2*ep]*Gamma[2 - 2*ep]*Gamma[3 - 2*ep]*Gamma[3/2 - ep]*
      Gamma[-3*ep]*Sin[4*ep*Pi] + 174*E^(2*ep*EulerGamma)*ep^5*mmw^(1 + 2*ep)*
      Pi^3*S12*Csc[ep*Pi]*Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*
      Gamma[3 - 3*ep]*Gamma[-2 - 2*ep]*Gamma[2 - 2*ep]*Gamma[3 - 2*ep]*
      Gamma[3/2 - ep]*Gamma[-3*ep]*Sin[4*ep*Pi] + 12*E^(2*ep*EulerGamma)*ep^6*
      mmw^(1 + 2*ep)*Pi^3*S12*Csc[ep*Pi]*Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*
      Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[-2 - 2*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-3*ep]*Sin[4*ep*Pi] - 
     114*E^(2*ep*EulerGamma)*ep^7*mmw^(1 + 2*ep)*Pi^3*S12*Csc[ep*Pi]*
      Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*
      Gamma[-2 - 2*ep]*Gamma[2 - 2*ep]*Gamma[3 - 2*ep]*Gamma[3/2 - ep]*
      Gamma[-3*ep]*Sin[4*ep*Pi] - 24*E^(2*ep*EulerGamma)*ep^8*mmw^(1 + 2*ep)*
      Pi^3*S12*Csc[ep*Pi]*Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*Gamma[2 - 3*ep]*
      Gamma[3 - 3*ep]*Gamma[-2 - 2*ep]*Gamma[2 - 2*ep]*Gamma[3 - 2*ep]*
      Gamma[3/2 - ep]*Gamma[-3*ep]*Sin[4*ep*Pi] + 24*E^(2*ep*EulerGamma)*ep^9*
      mmw^(1 + 2*ep)*Pi^3*S12*Csc[ep*Pi]*Csc[2*ep*Pi]^3*Gamma[1 - 3*ep]*
      Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[-2 - 2*ep]*Gamma[2 - 2*ep]*
      Gamma[3 - 2*ep]*Gamma[3/2 - ep]*Gamma[-3*ep]*Sin[4*ep*Pi]))/
   (6*(-2 + ep)^2*(1 + ep)*(1 + 2*ep)*(-S12)^(2*ep)*S12*Gamma[1 - 3*ep]*
    Gamma[2 - 3*ep]*Gamma[3 - 3*ep]*Gamma[2 - 2*ep]*Gamma[3 - 2*ep]*
    Gamma[3/2 - ep]*Gamma[-4*ep]*Gamma[-3*ep]), 
 gb[35] -> (2^(-1 + 2*ep)*E^(2*ep*EulerGamma)*ep*Pi^(3/2)*Csc[2*ep*Pi]*
    Gamma[1 - ep]^2)/((-S12)^(2*ep)*Gamma[1 - 3*ep]*Gamma[1/2 - ep])}


==> anc/NPL1/NPL1_Canonical_Basis.m <==
{gb[1] -> 
  -(ep^2*s23*((((-432 + 486*(4 - 2*ep) - 177*(4 - 2*ep)^2 + 21*(4 - 2*ep)^3)*
         mmw*s23 + (-72 + 78*(4 - 2*ep) - 27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
         s23^2)*NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/
      (mmw^4*(-2*ep*mmt + 2*ep*s23) + mmw^3*((12 - 3*(4 - 2*ep))*mmt*s23 + 
         (-12 + 3*(4 - 2*ep))*s23^2) + 
       mmw^2*((-12 + 3*(4 - 2*ep))*mmt*s23^2 + (12 - 3*(4 - 2*ep))*s23^3) + 
       mmw*(2*ep*mmt*s23^3 - 2*ep*s23^4)) + 
     (((48 - 40*(4 - 2*ep) + 11*(4 - 2*ep)^2 - (4 - 2*ep)^3)*mmw^2 + 
        (348 - 362*(4 - 2*ep) + 124*(4 - 2*ep)^2 - 14*(4 - 2*ep)^3)*mmw*s23 + 
        (24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s23^2)*
       NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/(-2*ep*mmw^4 + 
       (12 - 3*(4 - 2*ep))*mmw^3*s23 + (-12 + 3*(4 - 2*ep))*mmw^2*s23^2 + 
       2*ep*mmw*s23^3))), 
 gb[2] -> -((ep^2*(-1 + 2*ep)*(-2 + 3*ep)*NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/
     mmw) + (ep^3*(mmw + s23)*(((72 - 60*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23*
        NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/(-2*ep*mmt*s23^2 + 2*ep*s23^3 + 
        mmw^2*(-2*ep*mmt + 2*ep*s23) + mmw*((8 - 2*(4 - 2*ep))*mmt*s23 + 
          (-8 + 2*(4 - 2*ep))*s23^2)) + 
      (((-12 + 7*(4 - 2*ep) - (4 - 2*ep)^2)*mmw + 
         (-48 + 37*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s23)*NPL1[0, 0, 1, 0, 0, 0, 
         1, 0, 1])/(-2*ep*mmw^2 + (8 - 2*(4 - 2*ep))*mmw*s23 - 2*ep*s23^2)))/
    mmw, gb[3] -> ((-12 + 7*(4 - 2*ep) - (4 - 2*ep)^2)*(1 - ep)*ep*
    NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/mmw, 
 gb[4] -> ((-240 + 242*(4 - 2*ep) - 81*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*ep*
    NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/(2*s12), 
 gb[5] -> 
  -(ep^2*mmt*((((-72 + 78*(4 - 2*ep) - 27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
         mmt + (-432 + 486*(4 - 2*ep) - 177*(4 - 2*ep)^2 + 21*(4 - 2*ep)^3)*
         mmw)*NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
      ((16 - 4*(4 - 2*ep))*mmt^3*mmw + (-48 + 12*(4 - 2*ep))*mmt^2*mmw^2 + 
       (48 - 12*(4 - 2*ep))*mmt*mmw^3 + (-16 + 4*(4 - 2*ep))*mmw^4) + 
     (((24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*mmt^2 + 
        (1032 - 1040*(4 - 2*ep) + 346*(4 - 2*ep)^2 - 38*(4 - 2*ep)^3)*mmt*
         mmw + (624 - 646*(4 - 2*ep) + 221*(4 - 2*ep)^2 - 25*(4 - 2*ep)^3)*
         mmw^2)*NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
      ((16 - 4*(4 - 2*ep))*mmt^3*mmw + (-48 + 12*(4 - 2*ep))*mmt^2*mmw^2 + 
       (48 - 12*(4 - 2*ep))*mmt*mmw^3 + (-16 + 4*(4 - 2*ep))*mmw^4))), 
 gb[6] -> -(ep^2*(mmt - s12 - s23)*
    ((((-72 + 78*(4 - 2*ep) - 27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*mmt^2 + 
        (-72 + 78*(4 - 2*ep) - 27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^2 + 
        (-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12*s23 + 
        (-72 + 78*(4 - 2*ep) - 27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s23^2 + 
        mmw*((-432 + 486*(4 - 2*ep) - 177*(4 - 2*ep)^2 + 21*(4 - 2*ep)^3)*
           mmt + (432 - 486*(4 - 2*ep) + 177*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*
           s12 + (432 - 486*(4 - 2*ep) + 177*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*
           s23) + mmt*((144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*s12 + (144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*s23))*NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
      (mmw^4*((-16 + 4*(4 - 2*ep))*mmt + (8 - 2*(4 - 2*ep))*s12 + 
         (8 - 2*(4 - 2*ep))*s23) + mmw^3*((48 - 12*(4 - 2*ep))*mmt^2 + 
         (24 - 6*(4 - 2*ep))*s12^2 + (48 - 12*(4 - 2*ep))*s12*s23 + 
         (24 - 6*(4 - 2*ep))*s23^2 + mmt*((-72 + 18*(4 - 2*ep))*s12 + 
           (-72 + 18*(4 - 2*ep))*s23)) + mmw^2*((-48 + 12*(4 - 2*ep))*mmt^3 + 
         (24 - 6*(4 - 2*ep))*s12^3 + (72 - 18*(4 - 2*ep))*s12^2*s23 + 
         (72 - 18*(4 - 2*ep))*s12*s23^2 + (24 - 6*(4 - 2*ep))*s23^3 + 
         mmt^2*((120 - 30*(4 - 2*ep))*s12 + (120 - 30*(4 - 2*ep))*s23) + 
         mmt*((-96 + 24*(4 - 2*ep))*s12^2 + (-192 + 48*(4 - 2*ep))*s12*s23 + 
           (-96 + 24*(4 - 2*ep))*s23^2)) + mmw*((16 - 4*(4 - 2*ep))*mmt^4 + 
         (8 - 2*(4 - 2*ep))*s12^4 + (32 - 8*(4 - 2*ep))*s12^3*s23 + 
         (48 - 12*(4 - 2*ep))*s12^2*s23^2 + (32 - 8*(4 - 2*ep))*s12*s23^3 + 
         (8 - 2*(4 - 2*ep))*s23^4 + mmt^3*((-56 + 14*(4 - 2*ep))*s12 + 
           (-56 + 14*(4 - 2*ep))*s23) + mmt^2*((72 - 18*(4 - 2*ep))*s12^2 + 
           (144 - 36*(4 - 2*ep))*s12*s23 + (72 - 18*(4 - 2*ep))*s23^2) + 
         mmt*((-40 + 10*(4 - 2*ep))*s12^3 + (-120 + 30*(4 - 2*ep))*s12^2*
            s23 + (-120 + 30*(4 - 2*ep))*s12*s23^2 + (-40 + 10*(4 - 2*ep))*
            s23^3))) + (((24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
         mmt^3 + (24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^3 + 
        (72 - 78*(4 - 2*ep) + 27*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12^2*s23 + 
        (72 - 78*(4 - 2*ep) + 27*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12*s23^2 + 
        (24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s23^3 + 
        mmt^2*((-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12 + 
          (-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s23) + 
        mmw^2*((624 - 646*(4 - 2*ep) + 221*(4 - 2*ep)^2 - 25*(4 - 2*ep)^3)*
           mmt + (-528 + 566*(4 - 2*ep) - 199*(4 - 2*ep)^2 + 23*(4 - 2*ep)^3)*
           s12 + (-528 + 566*(4 - 2*ep) - 199*(4 - 2*ep)^2 + 23*(4 - 2*ep)^3)*
           s23) + mmt*((-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
           s12^2 + (-48 + 52*(4 - 2*ep) - 18*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12*s23 + (-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
           s23^2) + mmw*((1032 - 1040*(4 - 2*ep) + 346*(4 - 2*ep)^2 - 
            38*(4 - 2*ep)^3)*mmt^2 + (336 - 316*(4 - 2*ep) + 
            98*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^2 + 
          (672 - 632*(4 - 2*ep) + 196*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12*
           s23 + (336 - 316*(4 - 2*ep) + 98*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
           s23^2 + mmt*((-1368 + 1356*(4 - 2*ep) - 444*(4 - 2*ep)^2 + 
              48*(4 - 2*ep)^3)*s12 + (-1368 + 1356*(4 - 2*ep) - 
              444*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s23)))*
       NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
      (mmw^4*((-16 + 4*(4 - 2*ep))*mmt + (8 - 2*(4 - 2*ep))*s12 + 
         (8 - 2*(4 - 2*ep))*s23) + mmw^3*((48 - 12*(4 - 2*ep))*mmt^2 + 
         (24 - 6*(4 - 2*ep))*s12^2 + (48 - 12*(4 - 2*ep))*s12*s23 + 
         (24 - 6*(4 - 2*ep))*s23^2 + mmt*((-72 + 18*(4 - 2*ep))*s12 + 
           (-72 + 18*(4 - 2*ep))*s23)) + mmw^2*((-48 + 12*(4 - 2*ep))*mmt^3 + 
         (24 - 6*(4 - 2*ep))*s12^3 + (72 - 18*(4 - 2*ep))*s12^2*s23 + 
         (72 - 18*(4 - 2*ep))*s12*s23^2 + (24 - 6*(4 - 2*ep))*s23^3 + 
         mmt^2*((120 - 30*(4 - 2*ep))*s12 + (120 - 30*(4 - 2*ep))*s23) + 
         mmt*((-96 + 24*(4 - 2*ep))*s12^2 + (-192 + 48*(4 - 2*ep))*s12*s23 + 
           (-96 + 24*(4 - 2*ep))*s23^2)) + mmw*((16 - 4*(4 - 2*ep))*mmt^4 + 
         (8 - 2*(4 - 2*ep))*s12^4 + (32 - 8*(4 - 2*ep))*s12^3*s23 + 
         (48 - 12*(4 - 2*ep))*s12^2*s23^2 + (32 - 8*(4 - 2*ep))*s12*s23^3 + 
         (8 - 2*(4 - 2*ep))*s23^4 + mmt^3*((-56 + 14*(4 - 2*ep))*s12 + 
           (-56 + 14*(4 - 2*ep))*s23) + mmt^2*((72 - 18*(4 - 2*ep))*s12^2 + 
           (144 - 36*(4 - 2*ep))*s12*s23 + (72 - 18*(4 - 2*ep))*s23^2) + 
         mmt*((-40 + 10*(4 - 2*ep))*s12^3 + (-120 + 30*(4 - 2*ep))*s12^2*
            s23 + (-120 + 30*(4 - 2*ep))*s12*s23^2 + (-40 + 10*(4 - 2*ep))*
            s23^3))))), 
 gb[7] -> -((ep^2*(-1 + 2*ep)*(-2 + 3*ep)*NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
     mmw) + (ep^3*(mmt + mmw)*(((18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*
        NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/(-2*ep*mmt^2 + 
        (8 - 2*(4 - 2*ep))*mmt*mmw - 2*ep*mmw^2) + 
      (((-30 + 22*(4 - 2*ep) - 4*(4 - 2*ep)^2)*mmt + 
         (-30 + 22*(4 - 2*ep) - 4*(4 - 2*ep)^2)*mmw)*NPL1[1, 0, 0, 0, 0, 0, 
         1, 0, 1])/(-2*ep*mmt^2 + (8 - 2*(4 - 2*ep))*mmt*mmw - 2*ep*mmw^2)))/
    mmw, gb[8] -> 
  -((ep^2*(-1 + 2*ep)*(-2 + 3*ep)*NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/mmw) + 
   (ep^3*(mmt + mmw - s12 - s23)*
     ((((36 - 30*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt + 
         (-36 + 30*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
         (-36 + 30*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23)*NPL1[1, -1, 0, 0, 0, 0, 
         1, 1, 0])/((-8 + 2*(4 - 2*ep))*mmt^3 + 2*ep*s12^3 + 
        (12 - 3*(4 - 2*ep))*s12^2*s23 + (12 - 3*(4 - 2*ep))*s12*s23^2 + 
        2*ep*s23^3 + mmt^2*((20 - 5*(4 - 2*ep))*s12 + (20 - 5*(4 - 2*ep))*
           s23) + mmw^2*((-8 + 2*(4 - 2*ep))*mmt + 2*ep*s12 + 2*ep*s23) + 
        mmt*((-16 + 4*(4 - 2*ep))*s12^2 + (-32 + 8*(4 - 2*ep))*s12*s23 + 
          (-16 + 4*(4 - 2*ep))*s23^2) + mmw*((16 - 4*(4 - 2*ep))*mmt^2 + 
          (8 - 2*(4 - 2*ep))*s12^2 + (16 - 4*(4 - 2*ep))*s12*s23 + 
          (8 - 2*(4 - 2*ep))*s23^2 + mmt*((-24 + 6*(4 - 2*ep))*s12 + 
            (-24 + 6*(4 - 2*ep))*s23))) + 
      (((-60 + 44*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^2 + 
         (-12 + 7*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2 + 
         (-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23 + 
         (-12 + 7*(4 - 2*ep) - (4 - 2*ep)^2)*s23^2 + 
         mmw*((-60 + 44*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt + 
           (48 - 37*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12 + 
           (48 - 37*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s23) + 
         mmt*((72 - 51*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12 + 
           (72 - 51*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23))*NPL1[1, 0, 0, 0, 0, 0, 
         1, 1, 0])/((-8 + 2*(4 - 2*ep))*mmt^3 + 2*ep*s12^3 + 
        (12 - 3*(4 - 2*ep))*s12^2*s23 + (12 - 3*(4 - 2*ep))*s12*s23^2 + 
        2*ep*s23^3 + mmt^2*((20 - 5*(4 - 2*ep))*s12 + (20 - 5*(4 - 2*ep))*
           s23) + mmw^2*((-8 + 2*(4 - 2*ep))*mmt + 2*ep*s12 + 2*ep*s23) + 
        mmt*((-16 + 4*(4 - 2*ep))*s12^2 + (-32 + 8*(4 - 2*ep))*s12*s23 + 
          (-16 + 4*(4 - 2*ep))*s23^2) + mmw*((16 - 4*(4 - 2*ep))*mmt^2 + 
          (8 - 2*(4 - 2*ep))*s12^2 + (16 - 4*(4 - 2*ep))*s12*s23 + 
          (8 - 2*(4 - 2*ep))*s23^2 + mmt*((-24 + 6*(4 - 2*ep))*s12 + 
            (-24 + 6*(4 - 2*ep))*s23)))))/mmw, 
 gb[9] -> ep^3*(mmt - s12)*
   ((((-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^3 + 
       (96 - 68*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^2*s12 + 
       (-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt*s12^2)*
      NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 0])/
     (mmw*(2*ep*mmt^3*s12 + 2*ep*mmt*s12^3 + 2*ep*s12^3*s23 + 
        mmt^2*((-8 + 2*(4 - 2*ep))*s12^2 - 2*ep*s12*s23)) + 
      mmw^2*(-2*ep*mmt^2*s12 + 2*ep*s12^2*s23 + 
        mmt*(2*ep*s12^2 + 2*ep*s12*s23))) + 
    (((18 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^3 + 
       (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23 + 
       mmt^2*((-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12 + 
         (-18 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23) + 
       mmt*((18 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
         (24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23))*
      NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
     (mmw*(2*ep*mmt^3*s12 + 2*ep*mmt*s12^3 + 2*ep*s12^3*s23 + 
        mmt^2*((-8 + 2*(4 - 2*ep))*s12^2 - 2*ep*s12*s23)) + 
      mmw^2*(-2*ep*mmt^2*s12 + 2*ep*s12^2*s23 + 
        mmt*(2*ep*s12^2 + 2*ep*s12*s23))) + 
    (((-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^3 + 
       mmt^2*((48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12 + 
         (24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23) + 
       mmt*((-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
         (-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23) + 
       mmw*((24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2 + 
         (-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23 + 
         mmt*((-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12 + 
           (-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23)))*
      NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
     (mmw*(2*ep*mmt^3*s12 + 2*ep*mmt*s12^3 + 2*ep*s12^3*s23 + 
        mmt^2*((-8 + 2*(4 - 2*ep))*s12^2 - 2*ep*s12*s23)) + 
      mmw^2*(-2*ep*mmt^2*s12 + 2*ep*s12^2*s23 + 
        mmt*(2*ep*s12^2 + 2*ep*s12*s23))) + 
    (((18 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^4 + 
       mmt^3*((-60 + 41*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12 + 
         (-18 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23) + 
       mmt^2*((66 - 46*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2 + 
         (24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23) + 
       mmt*((-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3 + 
         (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
       mmw*((-18 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^3 + 
         (18 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
         mmt^2*((24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
           (18 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23) + 
         mmt*((-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2 + 
           (-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23)))*
      NPL1[0, 1, 1, 0, 0, 0, 1, 1, 0])/
     (mmw*(2*ep*mmt^3*s12 + 2*ep*mmt*s12^3 + 2*ep*s12^3*s23 + 
        mmt^2*((-8 + 2*(4 - 2*ep))*s12^2 - 2*ep*s12*s23)) + 
      mmw^2*(-2*ep*mmt^2*s12 + 2*ep*s12^2*s23 + 
        mmt*(2*ep*s12^2 + 2*ep*s12*s23)))), 
 gb[10] -> ep^4*(-mmt + s23)*
   ((((36 - 30*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmw*s23 + 
       (36 - 30*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^2)*NPL1[-1, 0, 1, 0, 0, 0, 
       1, 0, 1])/((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^3*s23^2 + 
      (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^2*s23^3 + 
      (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s23^4 + 
      mmw^3*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s23^2) + 
      mmw^2*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^3 + 
        (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt*s23^2 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23^3) + 
      mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^3*s23 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^2*s23^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s23^4)) + 
    (((6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2 + 
       (-54 + 39*(4 - 2*ep) - 7*(4 - 2*ep)^2)*mmw*s23 + 
       (-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23^2)*
      NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*
       mmt^2*s23^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt*s23^3 + 
      mmw^3*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23) + 
      mmw^2*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s23 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23^2) + 
      mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^2*s23 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s23^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23^3)) + 
    ((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*NPL1[0, 1, 1, 0, 0, 0, 1, 0, 
       1])/((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^2 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt*s23 + 
      mmw*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23)) + 
    (((432 - 486*(4 - 2*ep) + 177*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*mmt + 
       (72 - 78*(4 - 2*ep) + 27*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*mmw)*
      NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
     ((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^4 + 
      (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmt^3*s23 + 
      mmw^3*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmt + 
        (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s23) + 
      mmw^2*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
         mmt^2 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
         mmt*s23) + mmw*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
          6*(4 - 2*ep)^3)*mmt^3 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
          6*(4 - 2*ep)^3)*mmt^2*s23)) + 
    (((-624 + 646*(4 - 2*ep) - 221*(4 - 2*ep)^2 + 25*(4 - 2*ep)^3)*mmt^2 + 
       (-1032 + 1040*(4 - 2*ep) - 346*(4 - 2*ep)^2 + 38*(4 - 2*ep)^3)*mmt*
        mmw + (-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + (4 - 2*ep)^3)*mmw^2)*
      NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
     ((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^4 + 
      (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmt^3*s23 + 
      mmw^3*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmt + 
        (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s23) + 
      mmw^2*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
         mmt^2 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
         mmt*s23) + mmw*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
          6*(4 - 2*ep)^3)*mmt^3 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
          6*(4 - 2*ep)^3)*mmt^2*s23))), 
 gb[11] -> ep^2*mmt*((((24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^3 + 
        (-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2*s12 + 
        (24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt*s12^2)*
       NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 0])/
      (mmw^3*(mmt^2 + mmt*(-s12 - s23) - s12*s23) + 
       mmw*(mmt^4 + mmt^2*s12^2 + mmt^3*(-2*s12 - s23) + mmt*s12^2*s23) + 
       mmw^2*(-2*mmt^3 - s12^2*s23 + mmt^2*(3*s12 + 2*s23) + 
         mmt*(-s12^2 + s12*s23))) + 
     (((-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^3 + 
        mmt^2*((48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12 + 
          (24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23) + 
        mmt*((-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
          (-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23) + 
        mmw*((6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2 + 
          (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12*s23 + 
          mmt*((-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12 + 
            (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s23)))*NPL1[0, 0, 1, 0, 0, 0, 
        1, 1, 0])/(mmw^3*(2*mmt^2 + mmt*(-2*s12 - 2*s23) - 2*s12*s23) + 
       mmw*(2*mmt^4 + 2*mmt^2*s12^2 + mmt^3*(-4*s12 - 2*s23) + 
         2*mmt*s12^2*s23) + mmw^2*(-4*mmt^3 - 2*s12^2*s23 + 
         mmt^2*(6*s12 + 4*s23) + mmt*(-2*s12^2 + 2*s12*s23))) + 
     (((24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^3 + 
        mmt^2*((-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
          (-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23) + 
        mmt*((24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2 + 
          (24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23) + 
        mmw*((-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^2 + 
          (24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23 + 
          mmt*((24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
            (24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23)))*
       NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
      (mmw^3*(2*mmt^2 + mmt*(-2*s12 - 2*s23) - 2*s12*s23) + 
       mmw*(2*mmt^4 + 2*mmt^2*s12^2 + mmt^3*(-4*s12 - 2*s23) + 
         2*mmt*s12^2*s23) + mmw^2*(-4*mmt^3 - 2*s12^2*s23 + 
         mmt^2*(6*s12 + 4*s23) + mmt*(-2*s12^2 + 2*s12*s23))) + 
     (((-18 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^4 + 
        mmt^3*((60 - 41*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12 + 
          (18 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23) + 
        mmt^2*((-66 + 46*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12^2 + 
          (-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23) + 
        mmt*((24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
          (6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23) + 
        mmw^2*((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^2 + 
          (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23 + 
          mmt*((30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
            (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23)) + 
        mmw*((48 - 31*(4 - 2*ep) + 5*(4 - 2*ep)^2)*mmt^3 + 
          (12 - 7*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23 + 
          mmt^2*((-84 + 55*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12 + 
            (-48 + 31*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s23) + 
          mmt*((36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^2 + 
            (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23)))*
       NPL1[0, 1, 1, 0, 0, 0, 1, 1, 0])/
      (mmw^3*(2*mmt^2 + mmt*(-2*s12 - 2*s23) - 2*s12*s23) + 
       mmw*(2*mmt^4 + 2*mmt^2*s12^2 + mmt^3*(-4*s12 - 2*s23) + 
         2*mmt*s12^2*s23) + mmw^2*(-4*mmt^3 - 2*s12^2*s23 + 
         mmt^2*(6*s12 + 4*s23) + mmt*(-2*s12^2 + 2*s12*s23)))) + 
   ep^3*mmt*((((-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^3 + 
        (96 - 68*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^2*s12 + 
        (-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt*s12^2)*
       NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 0])/
      (mmw*(2*ep*mmt^3*s12 + 2*ep*mmt*s12^3 + 2*ep*s12^3*s23 + 
         mmt^2*((-8 + 2*(4 - 2*ep))*s12^2 - 2*ep*s12*s23)) + 
       mmw^2*(-2*ep*mmt^2*s12 + 2*ep*s12^2*s23 + 
         mmt*(2*ep*s12^2 + 2*ep*s12*s23))) + 
     (((18 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^3 + 
        (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23 + 
        mmt^2*((-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12 + 
          (-18 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23) + 
        mmt*((18 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
          (24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23))*
       NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
      (mmw*(2*ep*mmt^3*s12 + 2*ep*mmt*s12^3 + 2*ep*s12^3*s23 + 
         mmt^2*((-8 + 2*(4 - 2*ep))*s12^2 - 2*ep*s12*s23)) + 
       mmw^2*(-2*ep*mmt^2*s12 + 2*ep*s12^2*s23 + 
         mmt*(2*ep*s12^2 + 2*ep*s12*s23))) + 
     (((-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^3 + 
        mmt^2*((48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12 + 
          (24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23) + 
        mmt*((-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
          (-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23) + 
        mmw*((24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2 + 
          (-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23 + 
          mmt*((-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12 + 
            (-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23)))*
       NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
      (mmw*(2*ep*mmt^3*s12 + 2*ep*mmt*s12^3 + 2*ep*s12^3*s23 + 
         mmt^2*((-8 + 2*(4 - 2*ep))*s12^2 - 2*ep*s12*s23)) + 
       mmw^2*(-2*ep*mmt^2*s12 + 2*ep*s12^2*s23 + 
         mmt*(2*ep*s12^2 + 2*ep*s12*s23))) + 
     (((18 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^4 + 
        mmt^3*((-60 + 41*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12 + 
          (-18 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23) + 
        mmt^2*((66 - 46*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2 + 
          (24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23) + 
        mmt*((-24 + 17*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3 + 
          (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
        mmw*((-18 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^3 + 
          (18 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
          mmt^2*((24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
            (18 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23) + 
          mmt*((-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2 + 
            (-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23)))*
       NPL1[0, 1, 1, 0, 0, 0, 1, 1, 0])/
      (mmw*(2*ep*mmt^3*s12 + 2*ep*mmt*s12^3 + 2*ep*s12^3*s23 + 
         mmt^2*((-8 + 2*(4 - 2*ep))*s12^2 - 2*ep*s12*s23)) + 
       mmw^2*(-2*ep*mmt^2*s12 + 2*ep*s12^2*s23 + 
         mmt*(2*ep*s12^2 + 2*ep*s12*s23)))), 
 gb[12] -> ep^3*(mmt - s12)*(((24 - 17*(4 - 2*ep) + 3*(4 - 2*ep)^2)*
      NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/(2*ep*mmt*s12 - 2*ep*mmw*s12 - 
      2*ep*s12^2) + (((-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^2 + 
       (18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt*s12 + 
       mmw*((18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt + 
         (18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12))*
      NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/((-8 + 2*(4 - 2*ep))*mmw^4*s12 + 
      mmw^3*((24 - 6*(4 - 2*ep))*mmt*s12 + (-8 + 2*(4 - 2*ep))*s12^2) + 
      mmw^2*((-24 + 6*(4 - 2*ep))*mmt^2*s12 + (16 - 4*(4 - 2*ep))*mmt*
         s12^2) + mmw*((8 - 2*(4 - 2*ep))*mmt^3*s12 + (-8 + 2*(4 - 2*ep))*
         mmt^2*s12^2)) + (((6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^3 + 
       (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^2*s12 + 
       mmw^2*((-54 + 39*(4 - 2*ep) - 7*(4 - 2*ep)^2)*mmt + 
         (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12) + 
       mmw*((48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2 + 
         (-108 + 78*(4 - 2*ep) - 14*(4 - 2*ep)^2)*mmt*s12))*
      NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/((-8 + 2*(4 - 2*ep))*mmw^4*s12 + 
      mmw^3*((24 - 6*(4 - 2*ep))*mmt*s12 + (-8 + 2*(4 - 2*ep))*s12^2) + 
      mmw^2*((-24 + 6*(4 - 2*ep))*mmt^2*s12 + (16 - 4*(4 - 2*ep))*mmt*
         s12^2) + mmw*((8 - 2*(4 - 2*ep))*mmt^3*s12 + (-8 + 2*(4 - 2*ep))*
         mmt^2*s12^2)) + (((18 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt + 
       (-18 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12)*NPL1[1, 0, 0, 0, 1, 0, 1, 
       0, 1])/(2*ep*mmt*s12 - 2*ep*mmw*s12 - 2*ep*s12^2)), 
 gb[13] -> ep^4*(s12 + s23)*
   ((((432 - 486*(4 - 2*ep) + 177*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*mmt + 
       (72 - 78*(4 - 2*ep) + 27*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*mmw)*
      NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
     (mmt*mmw^2*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
         s12 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
         s23) + mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
          2*(4 - 2*ep)^3)*s12 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
          2*(4 - 2*ep)^3)*s23) + 
      mmw^3*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12 + 
        (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s23) + 
      mmt^2*mmw*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
         s12 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
         s23)) + (((18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2 + 
       (18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2 + 
       (36 - 30*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23 + 
       (18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23^2 + 
       mmt*((-36 + 30*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
         (-36 + 30*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
       mmw*((18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt + 
         (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12 + 
         (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23))*
      NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
     (mmt^4*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23) + 
      mmt^3*((80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2 + 
        (160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12*s23 + 
        (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s23^2) + 
      mmt^2*((-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3 + 
        (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
        (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s23^3) + 
      mmt*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
        (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23 + 
        (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
        (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12*s23^3 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s23^4) + 
      mmw^3*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23^2 + 
        mmt*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23)) + 
      mmw^2*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^2 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23^3 + 
        mmt^2*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
        mmt*((112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^2 + 
          (224 - 112*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12*s23 + 
          (112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s23^2)) + 
      mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23^3 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23^4 + 
        mmt^3*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12 + 
          (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23) + 
        mmt^2*((-176 + 88*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s12^2 + 
          (-352 + 176*(4 - 2*ep) - 22*(4 - 2*ep)^2)*s12*s23 + 
          (-176 + 88*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s23^2) + 
        mmt*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
          (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^2*s23 + 
          (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23^2 + 
          (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^3))) + 
    (((-624 + 646*(4 - 2*ep) - 221*(4 - 2*ep)^2 + 25*(4 - 2*ep)^3)*mmt^2 + 
       (-1032 + 1040*(4 - 2*ep) - 346*(4 - 2*ep)^2 + 38*(4 - 2*ep)^3)*mmt*
        mmw + (-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + (4 - 2*ep)^3)*mmw^2)*
      NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
     (mmt*mmw^2*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
         s12 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
         s23) + mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
          2*(4 - 2*ep)^3)*s12 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
          2*(4 - 2*ep)^3)*s23) + 
      mmw^3*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12 + 
        (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s23) + 
      mmt^2*mmw*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
         s12 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
         s23)) + (((-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^3 + 
       (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
       (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23 + 
       (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23^2 + 
       (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s23^3 + 
       mmt^2*((6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12 + 
         (6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s23) + 
       mmw^2*((-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*mmt + 
         (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12 + 
         (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23) + 
       mmt*((6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
         (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23 + 
         (6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s23^2) + 
       mmw*((-108 + 78*(4 - 2*ep) - 14*(4 - 2*ep)^2)*mmt^2 + 
         (-54 + 39*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2 + 
         (-108 + 78*(4 - 2*ep) - 14*(4 - 2*ep)^2)*s12*s23 + 
         (-54 + 39*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s23^2 + 
         mmt*((162 - 117*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s12 + 
           (162 - 117*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s23)))*
      NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
     (mmt^4*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23) + 
      mmt^3*((80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2 + 
        (160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12*s23 + 
        (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s23^2) + 
      mmt^2*((-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3 + 
        (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
        (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s23^3) + 
      mmt*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
        (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23 + 
        (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
        (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12*s23^3 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s23^4) + 
      mmw^3*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23^2 + 
        mmt*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23)) + 
      mmw^2*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^2 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23^3 + 
        mmt^2*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
        mmt*((112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^2 + 
          (224 - 112*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12*s23 + 
          (112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s23^2)) + 
      mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23^3 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23^4 + 
        mmt^3*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12 + 
          (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23) + 
        mmt^2*((-176 + 88*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s12^2 + 
          (-352 + 176*(4 - 2*ep) - 22*(4 - 2*ep)^2)*s12*s23 + 
          (-176 + 88*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s23^2) + 
        mmt*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
          (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^2*s23 + 
          (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23^2 + 
          (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^3))) + 
    ((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*NPL1[1, 1, 0, 0, 0, 0, 1, 1, 
       0])/(mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23) + 
      mmw*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s23))), 
 gb[14] -> ep^4*s12*(((240 - 242*(4 - 2*ep) + 81*(4 - 2*ep)^2 - 
       9*(4 - 2*ep)^3)*NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
     ((-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^2) + 
    ((30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*NPL1[1, 1, 0, 0, 1, 0, 0, 1, 0])/
     ((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12)), 
 gb[15] -> -(ep^4*(s12 + s23)*NPL1[0, 1, 1, 0, 0, 0, 1, 1, 1]) + 
   (ep^3*s12*(mmw - s23)*
     (((mmw^3*((-5760 + 7968*(4 - 2*ep) - 4032*(4 - 2*ep)^2 + 
             888*(4 - 2*ep)^3 - 72*(4 - 2*ep)^4)*s12^2 + 
           (-13536 + 18840*(4 - 2*ep) - 9600*(4 - 2*ep)^2 + 
             2130*(4 - 2*ep)^3 - 174*(4 - 2*ep)^4)*s12*s23 + 
           (-7776 + 10872*(4 - 2*ep) - 5568*(4 - 2*ep)^2 + 
             1242*(4 - 2*ep)^3 - 102*(4 - 2*ep)^4)*s23^2) + 
         mmt^2*((28800 - 40560*(4 - 2*ep) + 20976*(4 - 2*ep)^2 - 
             4740*(4 - 2*ep)^3 + 396*(4 - 2*ep)^4)*s12*s23^2 + 
           (-12672 + 19920*(4 - 2*ep) - 11568*(4 - 2*ep)^2 + 
             2940*(4 - 2*ep)^3 - 276*(4 - 2*ep)^4)*s23^3) + 
         mmt*((5760 - 7968*(4 - 2*ep) + 4032*(4 - 2*ep)^2 - 
             888*(4 - 2*ep)^3 + 72*(4 - 2*ep)^4)*s12^2*s23^2 + 
           (10080 - 13944*(4 - 2*ep) + 7056*(4 - 2*ep)^2 - 
             1554*(4 - 2*ep)^3 + 126*(4 - 2*ep)^4)*s12*s23^3 + 
           (7776 - 10872*(4 - 2*ep) + 5568*(4 - 2*ep)^2 - 1242*(4 - 2*ep)^3 + 
             102*(4 - 2*ep)^4)*s23^4) + 
         mmw^2*((11520 - 15936*(4 - 2*ep) + 8064*(4 - 2*ep)^2 - 
             1776*(4 - 2*ep)^3 + 144*(4 - 2*ep)^4)*s12^2*s23 + 
           (-1152 + 3984*(4 - 2*ep) - 3504*(4 - 2*ep)^2 + 1164*(4 - 2*ep)^3 - 
             132*(4 - 2*ep)^4)*s12*s23^2 + (-12672 + 19920*(4 - 2*ep) - 
             11568*(4 - 2*ep)^2 + 2940*(4 - 2*ep)^3 - 276*(4 - 2*ep)^4)*
            s23^3 + mmt*((5760 - 7968*(4 - 2*ep) + 4032*(4 - 2*ep)^2 - 888*
                (4 - 2*ep)^3 + 72*(4 - 2*ep)^4)*s12^2 + 
             (25632 - 35688*(4 - 2*ep) + 18192*(4 - 2*ep)^2 - 4038*
                (4 - 2*ep)^3 + 330*(4 - 2*ep)^4)*s12*s23 + 
             (23328 - 32616*(4 - 2*ep) + 16704*(4 - 2*ep)^2 - 3726*
                (4 - 2*ep)^3 + 306*(4 - 2*ep)^4)*s23^2)) + 
         mmw*((-5760 + 7968*(4 - 2*ep) - 4032*(4 - 2*ep)^2 + 
             888*(4 - 2*ep)^3 - 72*(4 - 2*ep)^4)*s12^2*s23^2 + 
           (-13536 + 18840*(4 - 2*ep) - 9600*(4 - 2*ep)^2 + 
             2130*(4 - 2*ep)^3 - 174*(4 - 2*ep)^4)*s12*s23^3 + 
           (-7776 + 10872*(4 - 2*ep) - 5568*(4 - 2*ep)^2 + 
             1242*(4 - 2*ep)^3 - 102*(4 - 2*ep)^4)*s23^4 + 
           mmt^2*((-8640 + 11952*(4 - 2*ep) - 6048*(4 - 2*ep)^2 + 1332*
                (4 - 2*ep)^3 - 108*(4 - 2*ep)^4)*s12*s23 + 
             (-15552 + 21744*(4 - 2*ep) - 11136*(4 - 2*ep)^2 + 2484*
                (4 - 2*ep)^3 - 204*(4 - 2*ep)^4)*s23^2) + 
           mmt*((-11520 + 15936*(4 - 2*ep) - 8064*(4 - 2*ep)^2 + 1776*
                (4 - 2*ep)^3 - 144*(4 - 2*ep)^4)*s12^2*s23 + 
             (-27648 + 36576*(4 - 2*ep) - 17472*(4 - 2*ep)^2 + 3576*
                (4 - 2*ep)^3 - 264*(4 - 2*ep)^4)*s12*s23^2 + 
             (25344 - 39840*(4 - 2*ep) + 23136*(4 - 2*ep)^2 - 5880*
                (4 - 2*ep)^3 + 552*(4 - 2*ep)^4)*s23^3)))*
        NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmt^3*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^2*s23^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12*s23^5) + 
        mmt^2*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
           s12^2*s23^5 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12*s23^6) + 
        mmw^6*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^2*s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12*s23^2 + 
          mmt*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
             s12^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12*s23)) + 
        mmw^5*((-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
           s12^2*s23^2 + (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 
            20*(4 - 2*ep)^3)*s12*s23^3 + 
          mmt^2*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^2 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12*s23) + 
          mmt*((832 - 704*(4 - 2*ep) + 196*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
             s12^2*s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^4*((1344 - 1152*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
           s12^2*s23^3 + (1344 - 1152*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 
            30*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt^3*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12*s23) + 
          mmt^2*((-416 + 384*(4 - 2*ep) - 114*(4 - 2*ep)^2 + 11*(4 - 2*ep)^3)*
             s12^2*s23 + (-1568 + 1344*(4 - 2*ep) - 378*(4 - 2*ep)^2 + 
              35*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((-1088 + 896*(4 - 2*ep) - 244*(4 - 2*ep)^2 + 22*(4 - 2*ep)^3)*
             s12^2*s23^2 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^3*((-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
           s12^2*s23^4 + (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 
            20*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt^3*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^2*s23 + (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
              20*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((1024 - 896*(4 - 2*ep) + 256*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^2*s23^2 + (1792 - 1536*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
              40*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
             s12^2*s23^3 + (-1792 + 1536*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              40*(4 - 2*ep)^3)*s12*s23^4)) + 
        mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^2*s23^5 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12*s23^6 + 
          mmt^3*((960 - 768*(4 - 2*ep) + 204*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
             s12^2*s23^2 + (-1344 + 1152*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 
              30*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt^2*((-1216 + 1024*(4 - 2*ep) - 284*(4 - 2*ep)^2 + 
              26*(4 - 2*ep)^3)*s12^2*s23^3 + (-448 + 384*(4 - 2*ep) - 
              108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12*s23^4) + 
          mmt*((32 - 64*(4 - 2*ep) + 26*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12^2*
             s23^4 + (1568 - 1344*(4 - 2*ep) + 378*(4 - 2*ep)^2 - 
              35*(4 - 2*ep)^3)*s12*s23^5)) + 
        mmw*(mmt^3*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^2*s23^3 + (896 - 768*(4 - 2*ep) + 
              216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12*s23^4) + 
          mmt^2*((704 - 576*(4 - 2*ep) + 156*(4 - 2*ep)^2 - 14*(4 - 2*ep)^3)*
             s12^2*s23^4 + (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
              10*(4 - 2*ep)^3)*s12*s23^5) + 
          mmt*((-64 + 64*(4 - 2*ep) - 20*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^2*
             s23^5 + (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
              10*(4 - 2*ep)^3)*s12*s23^6))) + 
      ((mmt^5*((-960 + 968*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s12*s23 + (1344 - 1432*(4 - 2*ep) + 508*(4 - 2*ep)^2 - 
             60*(4 - 2*ep)^3)*s23^2) + 
         mmt^4*((2880 - 2904*(4 - 2*ep) + 972*(4 - 2*ep)^2 - 
             108*(4 - 2*ep)^3)*s12^2*s23 + (-4032 + 4296*(4 - 2*ep) - 
             1524*(4 - 2*ep)^2 + 180*(4 - 2*ep)^3)*s12*s23^2) + 
         mmt^3*((-2880 + 2904*(4 - 2*ep) - 972*(4 - 2*ep)^2 + 
             108*(4 - 2*ep)^3)*s12^3*s23 + (4032 - 4296*(4 - 2*ep) + 
             1524*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^2*s23^2) + 
         mmt^2*((960 - 968*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
            s12^4*s23 + (-1344 + 1432*(4 - 2*ep) - 508*(4 - 2*ep)^2 + 
             60*(4 - 2*ep)^3)*s12^3*s23^2) + 
         mmw^2*(mmt^4*((-1344 + 1432*(4 - 2*ep) - 508*(4 - 2*ep)^2 + 60*
                (4 - 2*ep)^3)*s12 + (-1344 + 1432*(4 - 2*ep) - 508*
                (4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s23) + 
           mmt^3*((2112 - 2360*(4 - 2*ep) + 876*(4 - 2*ep)^2 - 108*
                (4 - 2*ep)^3)*s12^2 + (2880 - 3288*(4 - 2*ep) + 1244*
                (4 - 2*ep)^2 - 156*(4 - 2*ep)^3)*s12*s23 + 
             (768 - 928*(4 - 2*ep) + 368*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*
              s23^2) + mmt^2*((-192 + 424*(4 - 2*ep) - 228*(4 - 2*ep)^2 + 36*
                (4 - 2*ep)^3)*s12^3 + (-1728 + 2280*(4 - 2*ep) - 964*
                (4 - 2*ep)^2 + 132*(4 - 2*ep)^3)*s12^2*s23 + 
             (-1536 + 1856*(4 - 2*ep) - 736*(4 - 2*ep)^2 + 96*(4 - 2*ep)^3)*
              s12*s23^2) + mmt*((-576 + 504*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 
               12*(4 - 2*ep)^3)*s12^4 + (192 - 424*(4 - 2*ep) + 228*
                (4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^3*s23 + 
             (768 - 928*(4 - 2*ep) + 368*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*
              s12^2*s23^2)) + mmw*(mmt^5*((-960 + 968*(4 - 2*ep) - 324*
                (4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12 + 
             (1344 - 1432*(4 - 2*ep) + 508*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*
              s23) + mmt^4*((4800 - 4840*(4 - 2*ep) + 1620*(4 - 2*ep)^2 - 180*
                (4 - 2*ep)^3)*s12^2 + (384 - 80*(4 - 2*ep) - 88*(4 - 2*ep)^
                 2 + 24*(4 - 2*ep)^3)*s12*s23 + (-2112 + 2360*(4 - 2*ep) - 
               876*(4 - 2*ep)^2 + 108*(4 - 2*ep)^3)*s23^2) + 
           mmt^3*((-8640 + 8712*(4 - 2*ep) - 2916*(4 - 2*ep)^2 + 324*
                (4 - 2*ep)^3)*s12^3 + (-7296 + 6896*(4 - 2*ep) - 2136*
                (4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*s12^2*s23 + 
             (3648 - 4216*(4 - 2*ep) + 1612*(4 - 2*ep)^2 - 204*(4 - 2*ep)^3)*
              s12*s23^2) + mmt^2*((6720 - 6776*(4 - 2*ep) + 2268*
                (4 - 2*ep)^2 - 252*(4 - 2*ep)^3)*s12^4 + 
             (8064 - 7824*(4 - 2*ep) + 2504*(4 - 2*ep)^2 - 264*(4 - 2*ep)^3)*
              s12^3*s23 + (-960 + 1352*(4 - 2*ep) - 596*(4 - 2*ep)^2 + 84*
                (4 - 2*ep)^3)*s12^2*s23^2) + 
           mmt*((-1920 + 1936*(4 - 2*ep) - 648*(4 - 2*ep)^2 + 72*
                (4 - 2*ep)^3)*s12^5 + (-2496 + 2440*(4 - 2*ep) - 788*
                (4 - 2*ep)^2 + 84*(4 - 2*ep)^3)*s12^4*s23 + 
             (-576 + 504*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
              s12^3*s23^2)))*NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^5*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^4*s23 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^3*s23^2 + 
          mmt^2*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^4 + 
            (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^3*s23 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^2)) + 
        mmw^4*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5*s23 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^3*s23^3 + 
          mmt^3*((-16 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
            (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^2*((72 - 46*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^4 + 
            (72 - 46*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^3*s23) + 
          mmt*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5 + 
            (16 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4*s23 + 
            (280 - 170*(4 - 2*ep) + 25*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23^3)) + 
        mmw^3*((112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^5*s23^2 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^3 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^3*s23^4 + 
          mmt^4*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^3*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4 + 
            (-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3*s23 + 
            (168 - 102*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt^2*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
            (-88 + 58*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23 + 
            (-312 + 194*(4 - 2*ep) - 29*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (-168 + 102*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2*s23^3) + 
          mmt*((72 - 46*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^5*s23 + 
            (192 - 112*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (-224 + 136*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^4)) + 
        mmw^2*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5*s23^3 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^4*s23^4 + 
          mmt^4*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3*s23 + 
            (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt^3*((-160 + 88*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^4*s23 + 
            (128 - 80*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^3*s23^2) + 
          mmt^2*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^5*s23 + 
            (-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (184 - 114*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23^4) + 
          mmt*((24 - 10*(4 - 2*ep) + (4 - 2*ep)^2)*s12^5*s23^2 + 
            (-208 + 124*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^4*s23^3 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3*s23^4)) + 
        mmw*(mmt^4*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^3) + 
          mmt^2*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23^2 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^3) + 
          mmt^3*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (-72 + 46*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^4) + 
          mmt*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23^3 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^4))) + 
      ((mmw*((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^3 + 
           (-360 + 228*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s12^2*s23 + 
           (-360 + 228*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s12*s23^2 + 
           (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23^3) + 
         mmt*((120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23 + 
           (240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12*s23^2 + 
           (120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23^3))*
        NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 1])/
       (mmw^3*((-14 + 5*(4 - 2*ep))*s12^3 + (-14 + 5*(4 - 2*ep))*s12^2*s23) + 
        mmt*((-10 + 3*(4 - 2*ep))*s12^3*s23^2 + (14 - 5*(4 - 2*ep))*s12^2*
           s23^3) + mmw^2*((28 - 10*(4 - 2*ep))*s12^3*s23 + 
          (28 - 10*(4 - 2*ep))*s12^2*s23^2 + 
          mmt*((-10 + 3*(4 - 2*ep))*s12^3 + (14 - 5*(4 - 2*ep))*s12^2*s23)) + 
        mmw*((-14 + 5*(4 - 2*ep))*s12^3*s23^2 + (-14 + 5*(4 - 2*ep))*s12^2*
           s23^3 + mmt*((20 - 6*(4 - 2*ep))*s12^3*s23 + (-28 + 10*(4 - 2*ep))*
             s12^2*s23^2))) + 
      ((mmw^4*((-960 + 1328*(4 - 2*ep) - 672*(4 - 2*ep)^2 + 
             148*(4 - 2*ep)^3 - 12*(4 - 2*ep)^4)*s12^2 + 
           (-2256 + 3140*(4 - 2*ep) - 1600*(4 - 2*ep)^2 + 355*(4 - 2*ep)^3 - 
             29*(4 - 2*ep)^4)*s12*s23 + (-1296 + 1812*(4 - 2*ep) - 
             928*(4 - 2*ep)^2 + 207*(4 - 2*ep)^3 - 17*(4 - 2*ep)^4)*s23^2) + 
         mmt^2*((-22080 + 29464*(4 - 2*ep) - 14592*(4 - 2*ep)^2 + 
             3182*(4 - 2*ep)^3 - 258*(4 - 2*ep)^4)*s12*s23^3 + 
           (3264 - 6152*(4 - 2*ep) + 4016*(4 - 2*ep)^2 - 1106*(4 - 2*ep)^3 + 
             110*(4 - 2*ep)^4)*s23^4) + 
         mmt*((-1920 + 2656*(4 - 2*ep) - 1344*(4 - 2*ep)^2 + 
             296*(4 - 2*ep)^3 - 24*(4 - 2*ep)^4)*s12^2*s23^3 + 
           (-3360 + 4648*(4 - 2*ep) - 2352*(4 - 2*ep)^2 + 518*(4 - 2*ep)^3 - 
             42*(4 - 2*ep)^4)*s12*s23^4 + (-2592 + 3624*(4 - 2*ep) - 
             1856*(4 - 2*ep)^2 + 414*(4 - 2*ep)^3 - 34*(4 - 2*ep)^4)*s23^5) + 
         mmw^3*((3840 - 5312*(4 - 2*ep) + 2688*(4 - 2*ep)^2 - 
             592*(4 - 2*ep)^3 + 48*(4 - 2*ep)^4)*s12^2*s23 + 
           (13728 - 18328*(4 - 2*ep) + 9036*(4 - 2*ep)^2 - 
             1952*(4 - 2*ep)^3 + 156*(4 - 2*ep)^4)*s12*s23^2 + 
           (9888 - 13016*(4 - 2*ep) + 6348*(4 - 2*ep)^2 - 1360*(4 - 2*ep)^3 + 
             108*(4 - 2*ep)^4)*s23^3 + mmt*((960 - 1328*(4 - 2*ep) + 672*
                (4 - 2*ep)^2 - 148*(4 - 2*ep)^3 + 12*(4 - 2*ep)^4)*s12^2 + 
             (4272 - 5948*(4 - 2*ep) + 3032*(4 - 2*ep)^2 - 673*(4 - 2*ep)^3 + 
               55*(4 - 2*ep)^4)*s12*s23 + (3888 - 5436*(4 - 2*ep) + 2784*
                (4 - 2*ep)^2 - 621*(4 - 2*ep)^3 + 51*(4 - 2*ep)^4)*s23^2)) + 
         mmw^2*((-4800 + 6640*(4 - 2*ep) - 3360*(4 - 2*ep)^2 + 
             740*(4 - 2*ep)^3 - 60*(4 - 2*ep)^4)*s12^2*s23^2 + 
           (7536 - 10900*(4 - 2*ep) + 5988*(4 - 2*ep)^2 - 1469*(4 - 2*ep)^3 + 
             135*(4 - 2*ep)^4)*s12*s23^3 + (12336 - 17540*(4 - 2*ep) + 
             9348*(4 - 2*ep)^2 - 2209*(4 - 2*ep)^3 + 195*(4 - 2*ep)^4)*
            s23^4 + mmt^2*((-1440 + 1992*(4 - 2*ep) - 1008*(4 - 2*ep)^2 + 222*
                (4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12*s23 + 
             (-2592 + 3624*(4 - 2*ep) - 1856*(4 - 2*ep)^2 + 414*(4 - 2*ep)^
                 3 - 34*(4 - 2*ep)^4)*s23^2) + 
           mmt*((-3840 + 5312*(4 - 2*ep) - 2688*(4 - 2*ep)^2 + 592*
                (4 - 2*ep)^3 - 48*(4 - 2*ep)^4)*s12^2*s23 + 
             (-26208 + 35208*(4 - 2*ep) - 17452*(4 - 2*ep)^2 + 3788*
                (4 - 2*ep)^3 - 304*(4 - 2*ep)^4)*s12*s23^2 + 
             (-32736 + 42856*(4 - 2*ep) - 20812*(4 - 2*ep)^2 + 4444*
                (4 - 2*ep)^3 - 352*(4 - 2*ep)^4)*s23^3)) + 
         mmw*((1920 - 2656*(4 - 2*ep) + 1344*(4 - 2*ep)^2 - 
             296*(4 - 2*ep)^3 + 24*(4 - 2*ep)^4)*s12^2*s23^3 + 
           (4512 - 6280*(4 - 2*ep) + 3200*(4 - 2*ep)^2 - 710*(4 - 2*ep)^3 + 
             58*(4 - 2*ep)^4)*s12*s23^4 + (2592 - 3624*(4 - 2*ep) + 
             1856*(4 - 2*ep)^2 - 414*(4 - 2*ep)^3 + 34*(4 - 2*ep)^4)*s23^5 + 
           mmt^2*((6720 - 9296*(4 - 2*ep) + 4704*(4 - 2*ep)^2 - 1036*
                (4 - 2*ep)^3 + 84*(4 - 2*ep)^4)*s12*s23^2 + 
             (22848 - 29840*(4 - 2*ep) + 14464*(4 - 2*ep)^2 - 3084*
                (4 - 2*ep)^3 + 244*(4 - 2*ep)^4)*s23^3) + 
           mmt*((4800 - 6640*(4 - 2*ep) + 3360*(4 - 2*ep)^2 - 740*
                (4 - 2*ep)^3 + 60*(4 - 2*ep)^4)*s12^2*s23^2 + 
             (18576 - 23700*(4 - 2*ep) + 11044*(4 - 2*ep)^2 - 2225*
                (4 - 2*ep)^3 + 163*(4 - 2*ep)^4)*s12*s23^3 + 
             (-15600 + 23692*(4 - 2*ep) - 13364*(4 - 2*ep)^2 + 3315*
                (4 - 2*ep)^3 - 305*(4 - 2*ep)^4)*s23^4)))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^6*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^2*s23 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12*s23^2) + 
        mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^2*s23^5 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12*s23^6) + 
        mmw^5*((896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
           s12^2*s23^2 + (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
            20*(4 - 2*ep)^3)*s12*s23^3 + 
          mmt*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^2*
             s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^4*((-1344 + 1152*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
           s12^2*s23^3 + (-1344 + 1152*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 
            30*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^2*s23 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((-256 + 256*(4 - 2*ep) - 80*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
             s12^2*s23^2 + (-1792 + 1536*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              40*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^3*((896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
           s12^2*s23^4 + (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
            20*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt^2*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^2*s23^2 + (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
              20*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt*((384 - 384*(4 - 2*ep) + 120*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
             s12^2*s23^3 + (2688 - 2304*(4 - 2*ep) + 648*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12*s23^4)) + 
        mmw^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^2*s23^5 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12*s23^6 + 
          mmt^2*((960 - 768*(4 - 2*ep) + 204*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
             s12^2*s23^3 + (-1344 + 1152*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 
              30*(4 - 2*ep)^3)*s12*s23^4) + 
          mmt*((-256 + 256*(4 - 2*ep) - 80*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
             s12^2*s23^4 + (-1792 + 1536*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              40*(4 - 2*ep)^3)*s12*s23^5)) + 
        mmw*(mmt^2*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^2*s23^4 + (896 - 768*(4 - 2*ep) + 
              216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12*s23^5) + 
          mmt*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^2*
             s23^5 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12*s23^6))) + 
      ((mmt^5*((360 - 348*(4 - 2*ep) + 112*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
            s12*s23^2 + (-504 + 516*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 
             20*(4 - 2*ep)^3)*s23^3) + 
         mmt^4*((-1140 + 1112*(4 - 2*ep) - 361*(4 - 2*ep)^2 + 
             39*(4 - 2*ep)^3)*s12^2*s23^2 + (1236 - 1300*(4 - 2*ep) + 
             455*(4 - 2*ep)^2 - 53*(4 - 2*ep)^3)*s12*s23^3 + 
           (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
            s23^4) + mmt^3*((1200 - 1180*(4 - 2*ep) + 386*(4 - 2*ep)^2 - 
             42*(4 - 2*ep)^3)*s12^3*s23^2 + (-780 + 848*(4 - 2*ep) - 
             307*(4 - 2*ep)^2 + 37*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (-1260 + 1332*(4 - 2*ep) - 469*(4 - 2*ep)^2 + 55*(4 - 2*ep)^3)*s12*
            s23^4) + mmt^2*((-420 + 416*(4 - 2*ep) - 137*(4 - 2*ep)^2 + 
             15*(4 - 2*ep)^3)*s12^4*s23^2 + (-12 + 4*(4 - 2*ep) + 
             3*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^3*s23^3 + 
           (840 - 916*(4 - 2*ep) + 332*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s12^2*
            s23^4) + mmt*((60 - 68*(4 - 2*ep) + 25*(4 - 2*ep)^2 - 
             3*(4 - 2*ep)^3)*s12^4*s23^3 + (-84 + 100*(4 - 2*ep) - 
             39*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*s23^4) + 
         mmw^3*((240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
            s12^4*s23 + (564 - 644*(4 - 2*ep) + 239*(4 - 2*ep)^2 - 
             29*(4 - 2*ep)^3)*s12^3*s23^2 + (324 - 372*(4 - 2*ep) + 
             139*(4 - 2*ep)^2 - 17*(4 - 2*ep)^3)*s12^2*s23^3 + 
           mmt^2*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*
                (4 - 2*ep)^3)*s12^3 + (-564 + 644*(4 - 2*ep) - 239*
                (4 - 2*ep)^2 + 29*(4 - 2*ep)^3)*s12^2*s23 + 
             (-324 + 372*(4 - 2*ep) - 139*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12*
              s23^2) + mmt*((240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*
                (4 - 2*ep)^3)*s12^4 + (804 - 916*(4 - 2*ep) + 339*
                (4 - 2*ep)^2 - 41*(4 - 2*ep)^3)*s12^3*s23 + 
             (888 - 1016*(4 - 2*ep) + 378*(4 - 2*ep)^2 - 46*(4 - 2*ep)^3)*
              s12^2*s23^2 + (324 - 372*(4 - 2*ep) + 139*(4 - 2*ep)^2 - 17*
                (4 - 2*ep)^3)*s12*s23^3)) + 
         mmw^2*((240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
            s12^5*s23 + (732 - 844*(4 - 2*ep) + 317*(4 - 2*ep)^2 - 
             39*(4 - 2*ep)^3)*s12^4*s23^2 + (744 - 872*(4 - 2*ep) + 
             334*(4 - 2*ep)^2 - 42*(4 - 2*ep)^3)*s12^3*s23^3 + 
           (252 - 300*(4 - 2*ep) + 117*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*
            s23^4 + mmt^4*((504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 20*
                (4 - 2*ep)^3)*s12*s23 + (504 - 516*(4 - 2*ep) + 176*
                (4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s23^2) + 
           mmt^3*((240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
              s12^3 + (192 - 268*(4 - 2*ep) + 110*(4 - 2*ep)^2 - 14*
                (4 - 2*ep)^3)*s12^2*s23 + (-696 + 688*(4 - 2*ep) - 230*
                (4 - 2*ep)^2 + 26*(4 - 2*ep)^3)*s12*s23^2 + 
             (-792 + 852*(4 - 2*ep) - 304*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
              s23^3) + mmt^2*((-480 + 544*(4 - 2*ep) - 200*(4 - 2*ep)^2 + 24*
                (4 - 2*ep)^3)*s12^4 + (-1956 + 2152*(4 - 2*ep) - 773*
                (4 - 2*ep)^2 + 91*(4 - 2*ep)^3)*s12^3*s23 + 
             (-1488 + 1588*(4 - 2*ep) - 550*(4 - 2*ep)^2 + 62*(4 - 2*ep)^3)*
              s12^2*s23^2 + (276 - 356*(4 - 2*ep) + 151*(4 - 2*ep)^2 - 21*
                (4 - 2*ep)^3)*s12*s23^3 + (288 - 336*(4 - 2*ep) + 128*
                (4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s23^4) + 
           mmt*((240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
              s12^5 + (1020 - 1096*(4 - 2*ep) + 387*(4 - 2*ep)^2 - 45*
                (4 - 2*ep)^3)*s12^4*s23 + (588 - 508*(4 - 2*ep) + 137*
                (4 - 2*ep)^2 - 11*(4 - 2*ep)^3)*s12^3*s23^2 + 
             (-564 + 776*(4 - 2*ep) - 337*(4 - 2*ep)^2 + 47*(4 - 2*ep)^3)*
              s12^2*s23^3 + (-228 + 292*(4 - 2*ep) - 123*(4 - 2*ep)^2 + 17*
                (4 - 2*ep)^3)*s12*s23^4)) + 
         mmw*((84 - 100*(4 - 2*ep) + 39*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^4*
            s23^3 + (84 - 100*(4 - 2*ep) + 39*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
            s12^3*s23^4 + mmt^5*((360 - 348*(4 - 2*ep) + 112*(4 - 2*ep)^2 - 
               12*(4 - 2*ep)^3)*s12*s23 + (-504 + 516*(4 - 2*ep) - 176*
                (4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s23^2) + 
           mmt^4*((-2220 + 2216*(4 - 2*ep) - 735*(4 - 2*ep)^2 + 81*
                (4 - 2*ep)^3)*s12^2*s23 + (-1068 + 1016*(4 - 2*ep) - 319*
                (4 - 2*ep)^2 + 33*(4 - 2*ep)^3)*s12*s23^2 + 
             (1296 - 1368*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 56*(4 - 2*ep)^3)*
              s23^3) + mmt^3*((4320 - 4356*(4 - 2*ep) + 1458*(4 - 2*ep)^2 - 
               162*(4 - 2*ep)^3)*s12^3*s23 + (6300 - 6276*(4 - 2*ep) + 2073*
                (4 - 2*ep)^2 - 227*(4 - 2*ep)^3)*s12^2*s23^2 + 
             (-252 + 468*(4 - 2*ep) - 233*(4 - 2*ep)^2 + 35*(4 - 2*ep)^3)*s12*
              s23^3 + (-792 + 852*(4 - 2*ep) - 304*(4 - 2*ep)^2 + 36*
                (4 - 2*ep)^3)*s23^4) + mmt^2*((-3420 + 3456*(4 - 2*ep) - 1159*
                (4 - 2*ep)^2 + 129*(4 - 2*ep)^3)*s12^4*s23 + 
             (-6960 + 6964*(4 - 2*ep) - 2310*(4 - 2*ep)^2 + 254*(4 - 2*ep)^3)*
              s12^3*s23^2 + (-2628 + 2412*(4 - 2*ep) - 719*(4 - 2*ep)^2 + 69*
                (4 - 2*ep)^3)*s12^2*s23^3 + (768 - 928*(4 - 2*ep) + 368*
                (4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^4) + 
           mmt*((960 - 968*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
              s12^5*s23 + (2232 - 2220*(4 - 2*ep) + 732*(4 - 2*ep)^2 - 80*
                (4 - 2*ep)^3)*s12^4*s23^2 + (1380 - 1276*(4 - 2*ep) + 383*
                (4 - 2*ep)^2 - 37*(4 - 2*ep)^3)*s12^3*s23^3 + 
             (108 - 24*(4 - 2*ep) - 25*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^2*
              s23^4)))*NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^5*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^3*s23^3 + 
          mmt^2*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3*s23 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^4*s23 + 
            (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^3)) + 
        mmw^4*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5*s23^2 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^3 + 
          (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^3*s23^4 + 
          mmt^3*((-16 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
            (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt^2*((72 - 46*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^4*s23 + 
            (72 - 46*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^3*s23^2) + 
          mmt*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5*s23 + 
            (16 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (280 - 170*(4 - 2*ep) + 25*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23^4)) + 
        mmw^3*((112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^5*s23^3 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^4 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^3*s23^5 + 
          mmt^4*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3*s23 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt^3*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23 + 
            (-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (168 - 102*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2*s23^3) + 
          mmt^2*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23 + 
            (-88 + 58*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (-312 + 194*(4 - 2*ep) - 29*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (-168 + 102*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2*s23^4) + 
          mmt*((72 - 46*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^5*s23^2 + 
            (192 - 112*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s12^4*s23^3 + 
            (-224 + 136*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s12^3*s23^4 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^5)) + 
        mmw^2*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5*s23^4 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^4*s23^5 + 
          mmt^4*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23^3) + 
          mmt^3*((-160 + 88*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (128 - 80*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^3*s23^3) + 
          mmt^2*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^5*s23^2 + 
            (-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4*s23^3 + 
            (184 - 114*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s12^3*s23^4 + 
            (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23^5) + 
          mmt*((24 - 10*(4 - 2*ep) + (4 - 2*ep)^2)*s12^5*s23^3 + 
            (-208 + 124*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^4*s23^4 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3*s23^5)) + 
        mmw*(mmt^4*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^4) + 
          mmt^2*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23^3 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^4) + 
          mmt^3*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23^3 + 
            (-72 + 46*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^3*s23^4 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^5) + 
          mmt*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23^4 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^5))) + 
      ((mmt^5*((1920 - 2416*(4 - 2*ep) + 1132*(4 - 2*ep)^2 - 
             234*(4 - 2*ep)^3 + 18*(4 - 2*ep)^4)*s12*s23 + 
           (-2688 + 3536*(4 - 2*ep) - 1732*(4 - 2*ep)^2 + 374*(4 - 2*ep)^3 - 
             30*(4 - 2*ep)^4)*s23^2) + 
         mmt^4*((-5760 + 7248*(4 - 2*ep) - 3396*(4 - 2*ep)^2 + 
             702*(4 - 2*ep)^3 - 54*(4 - 2*ep)^4)*s12^2*s23 + 
           (6144 - 8192*(4 - 2*ep) + 4064*(4 - 2*ep)^2 - 888*(4 - 2*ep)^3 + 
             72*(4 - 2*ep)^4)*s12*s23^2 + (2688 - 3536*(4 - 2*ep) + 
             1732*(4 - 2*ep)^2 - 374*(4 - 2*ep)^3 + 30*(4 - 2*ep)^4)*s23^3) + 
         mmt^3*((5760 - 7248*(4 - 2*ep) + 3396*(4 - 2*ep)^2 - 
             702*(4 - 2*ep)^3 + 54*(4 - 2*ep)^4)*s12^3*s23 + 
           (-4224 + 5776*(4 - 2*ep) - 2932*(4 - 2*ep)^2 + 654*(4 - 2*ep)^3 - 
             54*(4 - 2*ep)^4)*s12^2*s23^2 + (-5376 + 7072*(4 - 2*ep) - 
             3464*(4 - 2*ep)^2 + 748*(4 - 2*ep)^3 - 60*(4 - 2*ep)^4)*s12*
            s23^3) + mmt^2*((-1920 + 2416*(4 - 2*ep) - 1132*(4 - 2*ep)^2 + 
             234*(4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12^4*s23 + 
           (768 - 1120*(4 - 2*ep) + 600*(4 - 2*ep)^2 - 140*(4 - 2*ep)^3 + 
             12*(4 - 2*ep)^4)*s12^3*s23^2 + (2688 - 3536*(4 - 2*ep) + 
             1732*(4 - 2*ep)^2 - 374*(4 - 2*ep)^3 + 30*(4 - 2*ep)^4)*s12^2*
            s23^3) + mmw^4*((3360 - 4588*(4 - 2*ep) + 2344*(4 - 2*ep)^2 - 
             531*(4 - 2*ep)^3 + 45*(4 - 2*ep)^4)*s12^2*s23 + 
           (3360 - 4588*(4 - 2*ep) + 2344*(4 - 2*ep)^2 - 531*(4 - 2*ep)^3 + 
             45*(4 - 2*ep)^4)*s12*s23^2 + mmt^2*
            ((-3360 + 4588*(4 - 2*ep) - 2344*(4 - 2*ep)^2 + 531*(4 - 2*ep)^
                 3 - 45*(4 - 2*ep)^4)*s12 + (-3360 + 4588*(4 - 2*ep) - 2344*
                (4 - 2*ep)^2 + 531*(4 - 2*ep)^3 - 45*(4 - 2*ep)^4)*s23) + 
           mmt*((3360 - 4588*(4 - 2*ep) + 2344*(4 - 2*ep)^2 - 531*
                (4 - 2*ep)^3 + 45*(4 - 2*ep)^4)*s12^2 + 
             (6720 - 9176*(4 - 2*ep) + 4688*(4 - 2*ep)^2 - 1062*(4 - 2*ep)^
                 3 + 90*(4 - 2*ep)^4)*s12*s23 + (3360 - 4588*(4 - 2*ep) + 
               2344*(4 - 2*ep)^2 - 531*(4 - 2*ep)^3 + 45*(4 - 2*ep)^4)*
              s23^2)) + mmw^3*((-3168 + 3780*(4 - 2*ep) - 1652*(4 - 2*ep)^2 + 
             311*(4 - 2*ep)^3 - 21*(4 - 2*ep)^4)*s12^3*s23 + 
           (-15744 + 20272*(4 - 2*ep) - 9724*(4 - 2*ep)^2 + 
             2058*(4 - 2*ep)^3 - 162*(4 - 2*ep)^4)*s12^2*s23^2 + 
           (-12576 + 16492*(4 - 2*ep) - 8072*(4 - 2*ep)^2 + 
             1747*(4 - 2*ep)^3 - 141*(4 - 2*ep)^4)*s12*s23^3 + 
           mmt^3*((-1728 + 2088*(4 - 2*ep) - 924*(4 - 2*ep)^2 + 176*
                (4 - 2*ep)^3 - 12*(4 - 2*ep)^4)*s12 + 
             (4032 - 5640*(4 - 2*ep) + 2956*(4 - 2*ep)^2 - 688*(4 - 2*ep)^3 + 
               60*(4 - 2*ep)^4)*s23) + mmt^2*((4896 - 5868*(4 - 2*ep) + 2576*
                (4 - 2*ep)^2 - 487*(4 - 2*ep)^3 + 33*(4 - 2*ep)^4)*s12^2 + 
             (13440 - 16720*(4 - 2*ep) + 7692*(4 - 2*ep)^2 - 1546*
                (4 - 2*ep)^3 + 114*(4 - 2*ep)^4)*s12*s23 + 
             (8544 - 10852*(4 - 2*ep) + 5116*(4 - 2*ep)^2 - 1059*
                (4 - 2*ep)^3 + 81*(4 - 2*ep)^4)*s23^2) + 
           mmt*((-3168 + 3780*(4 - 2*ep) - 1652*(4 - 2*ep)^2 + 311*
                (4 - 2*ep)^3 - 21*(4 - 2*ep)^4)*s12^3 + 
             (-17184 + 21964*(4 - 2*ep) - 10452*(4 - 2*ep)^2 + 2193*
                (4 - 2*ep)^3 - 171*(4 - 2*ep)^4)*s12^2*s23 + 
             (-32352 + 42404*(4 - 2*ep) - 20752*(4 - 2*ep)^2 + 4493*
                (4 - 2*ep)^3 - 363*(4 - 2*ep)^4)*s12*s23^2 + 
             (-12576 + 16492*(4 - 2*ep) - 8072*(4 - 2*ep)^2 + 1747*
                (4 - 2*ep)^3 - 141*(4 - 2*ep)^4)*s23^3)) + 
         mmw^2*((-3840 + 4832*(4 - 2*ep) - 2264*(4 - 2*ep)^2 + 
             468*(4 - 2*ep)^3 - 36*(4 - 2*ep)^4)*s12^4*s23 + 
           (-13728 + 17788*(4 - 2*ep) - 8604*(4 - 2*ep)^2 + 
             1841*(4 - 2*ep)^3 - 147*(4 - 2*ep)^4)*s12^3*s23^2 + 
           (-9888 + 12956*(4 - 2*ep) - 6340*(4 - 2*ep)^2 + 
             1373*(4 - 2*ep)^3 - 111*(4 - 2*ep)^4)*s12^2*s23^3 + 
           mmt^4*((3168 - 4260*(4 - 2*ep) + 2136*(4 - 2*ep)^2 - 473*
                (4 - 2*ep)^3 + 39*(4 - 2*ep)^4)*s12 + 
             (2016 - 2484*(4 - 2*ep) + 1120*(4 - 2*ep)^2 - 217*(4 - 2*ep)^3 + 
               15*(4 - 2*ep)^4)*s23) + mmt^3*((-9024 + 12056*(4 - 2*ep) - 
               6004*(4 - 2*ep)^2 + 1320*(4 - 2*ep)^3 - 108*(4 - 2*ep)^4)*
              s12^2 + (-22752 + 29652*(4 - 2*ep) - 14376*(4 - 2*ep)^2 + 3069*
                (4 - 2*ep)^3 - 243*(4 - 2*ep)^4)*s12*s23 + 
             (-29856 + 39004*(4 - 2*ep) - 18996*(4 - 2*ep)^2 + 4085*
                (4 - 2*ep)^3 - 327*(4 - 2*ep)^4)*s23^2) + 
           mmt^2*((8544 - 11332*(4 - 2*ep) + 5600*(4 - 2*ep)^2 - 1221*
                (4 - 2*ep)^3 + 99*(4 - 2*ep)^4)*s12^3 + 
             (37056 - 48712*(4 - 2*ep) + 23856*(4 - 2*ep)^2 - 5154*
                (4 - 2*ep)^3 + 414*(4 - 2*ep)^4)*s12^2*s23 + 
             (57504 - 75676*(4 - 2*ep) + 37148*(4 - 2*ep)^2 - 8057*
                (4 - 2*ep)^3 + 651*(4 - 2*ep)^4)*s12*s23^2 + 
             (27840 - 36520*(4 - 2*ep) + 17876*(4 - 2*ep)^2 - 3868*
                (4 - 2*ep)^3 + 312*(4 - 2*ep)^4)*s23^3) + 
           mmt*((-2688 + 3536*(4 - 2*ep) - 1732*(4 - 2*ep)^2 + 374*
                (4 - 2*ep)^3 - 30*(4 - 2*ep)^4)*s12^4 + 
             (-12480 + 16712*(4 - 2*ep) - 8336*(4 - 2*ep)^2 + 1834*
                (4 - 2*ep)^3 - 150*(4 - 2*ep)^4)*s12^3*s23 + 
             (-11040 + 15500*(4 - 2*ep) - 8092*(4 - 2*ep)^2 + 1861*
                (4 - 2*ep)^3 - 159*(4 - 2*ep)^4)*s12^2*s23^2 + 
             (14880 - 19084*(4 - 2*ep) + 9136*(4 - 2*ep)^2 - 1935*
                (4 - 2*ep)^3 + 153*(4 - 2*ep)^4)*s12*s23^3)) + 
         mmw*(mmt^5*((1920 - 2416*(4 - 2*ep) + 1132*(4 - 2*ep)^2 - 234*
                (4 - 2*ep)^3 + 18*(4 - 2*ep)^4)*s12 + 
             (-2688 + 3536*(4 - 2*ep) - 1732*(4 - 2*ep)^2 + 374*(4 - 2*ep)^
                 3 - 30*(4 - 2*ep)^4)*s23) + 
           mmt^4*((-9600 + 12080*(4 - 2*ep) - 5660*(4 - 2*ep)^2 + 1170*
                (4 - 2*ep)^3 - 90*(4 - 2*ep)^4)*s12^2 + 
             (672 - 1340*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 227*(4 - 2*ep)^3 + 
               21*(4 - 2*ep)^4)*s12*s23 + (20640 - 27100*(4 - 2*ep) + 13268*
                (4 - 2*ep)^2 - 2869*(4 - 2*ep)^3 + 231*(4 - 2*ep)^4)*s23^2) + 
           mmt^3*((17280 - 21744*(4 - 2*ep) + 10188*(4 - 2*ep)^2 - 2106*
                (4 - 2*ep)^3 + 162*(4 - 2*ep)^4)*s12^3 + 
             (15552 - 18888*(4 - 2*ep) + 8528*(4 - 2*ep)^2 - 1698*
                (4 - 2*ep)^3 + 126*(4 - 2*ep)^4)*s12^2*s23 + 
             (-34656 + 46052*(4 - 2*ep) - 22804*(4 - 2*ep)^2 + 4983*
                (4 - 2*ep)^3 - 405*(4 - 2*ep)^4)*s12*s23^2 + 
             (-17952 + 23564*(4 - 2*ep) - 11536*(4 - 2*ep)^2 + 2495*
                (4 - 2*ep)^3 - 201*(4 - 2*ep)^4)*s23^3) + 
           mmt^2*((-13440 + 16912*(4 - 2*ep) - 7924*(4 - 2*ep)^2 + 1638*
                (4 - 2*ep)^3 - 126*(4 - 2*ep)^4)*s12^4 + 
             (-22368 + 27652*(4 - 2*ep) - 12720*(4 - 2*ep)^2 + 2581*
                (4 - 2*ep)^3 - 195*(4 - 2*ep)^4)*s12^3*s23 + 
             (4512 - 7420*(4 - 2*ep) + 4348*(4 - 2*ep)^2 - 1089*(4 - 2*ep)^
                 3 + 99*(4 - 2*ep)^4)*s12^2*s23^2 + (3072 - 4480*(4 - 2*ep) + 
               2400*(4 - 2*ep)^2 - 560*(4 - 2*ep)^3 + 48*(4 - 2*ep)^4)*s12*
              s23^3) + mmt*((3840 - 4832*(4 - 2*ep) + 2264*(4 - 2*ep)^2 - 468*
                (4 - 2*ep)^3 + 36*(4 - 2*ep)^4)*s12^5 + 
             (8832 - 10960*(4 - 2*ep) + 5060*(4 - 2*ep)^2 - 1030*
                (4 - 2*ep)^3 + 78*(4 - 2*ep)^4)*s12^4*s23 + 
             (9504 - 11532*(4 - 2*ep) + 5188*(4 - 2*ep)^2 - 1025*
                (4 - 2*ep)^3 + 75*(4 - 2*ep)^4)*s12^3*s23^2 + 
             (14880 - 19084*(4 - 2*ep) + 9136*(4 - 2*ep)^2 - 1935*
                (4 - 2*ep)^3 + 153*(4 - 2*ep)^4)*s12^2*s23^3)))*
        NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
       (mmw^5*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^4*s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^3*s23^2 + 
          mmt^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
             s12^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^4 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^3*s23 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^4*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^5*s23 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^4*s23^2 + (-448 + 384*(4 - 2*ep) - 
            108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^3*s23^3 + 
          mmt^3*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^3 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^2*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*
             s12^4 + (-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 
              7*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^5 + (-64 + 64*(4 - 2*ep) - 20*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
             s12^4*s23 + (-1120 + 960*(4 - 2*ep) - 270*(4 - 2*ep)^2 + 
              25*(4 - 2*ep)^3)*s12^3*s23^2 + (-448 + 384*(4 - 2*ep) - 
              108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*s23^3)) + 
        mmw^3*((-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
           s12^5*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^4*s23^3 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^4 + 
          mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^3*s23 + (-672 + 576*(4 - 2*ep) - 
              162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5 + (352 - 320*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 
              9*(4 - 2*ep)^3)*s12^4*s23 + (1248 - 1088*(4 - 2*ep) + 
              310*(4 - 2*ep)^2 - 29*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*
             s23^3) + mmt*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 
              7*(4 - 2*ep)^3)*s12^5*s23 + (-768 + 640*(4 - 2*ep) - 
              176*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^4*s23^2 + 
            (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*
             s23^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^2*s23^4)) + 
        mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^5*s23^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^4*s23^4 + 
          mmt^4*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^3*s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt^3*((640 - 512*(4 - 2*ep) + 136*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
             s12^4*s23 + (-512 + 448*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^2*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^5*s23 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^4*s23^2 + (-736 + 640*(4 - 2*ep) - 
              182*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
             s12^2*s23^4) + mmt*((-96 + 64*(4 - 2*ep) - 14*(4 - 2*ep)^2 + 
              (4 - 2*ep)^3)*s12^5*s23^2 + (832 - 704*(4 - 2*ep) + 
              196*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^4*s23^3 + 
            (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*
             s23^4)) + mmw*(mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^3*s23^2 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23^3) + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^4*s23^3) + 
          mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4*s23^2 + (288 - 256*(4 - 2*ep) + 74*(4 - 2*ep)^2 - 
              7*(4 - 2*ep)^3)*s12^3*s23^3 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^4) + 
          mmt*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5*s23^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^4*s23^4))) + 
      ((mmt^3*((-2640 + 2512*(4 - 2*ep) - 796*(4 - 2*ep)^2 + 84*(4 - 2*ep)^3)*
            s12*s23 + (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s23^2) + 
         mmt^2*((900 - 840*(4 - 2*ep) + 261*(4 - 2*ep)^2 - 27*(4 - 2*ep)^3)*
            s12^2*s23 + (1380 - 1264*(4 - 2*ep) + 385*(4 - 2*ep)^2 - 
             39*(4 - 2*ep)^3)*s12*s23^2 + (-240 + 272*(4 - 2*ep) - 
             100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23^3) + 
         mmw^2*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12^2*s23 + (-480 + 544*(4 - 2*ep) - 200*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s12*s23^2 + (-240 + 272*(4 - 2*ep) - 
             100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23^3 + 
           mmt*((-1020 + 976*(4 - 2*ep) - 311*(4 - 2*ep)^2 + 33*(4 - 2*ep)^3)*
              s12^2 + (-780 + 704*(4 - 2*ep) - 211*(4 - 2*ep)^2 + 21*
                (4 - 2*ep)^3)*s12*s23 + (240 - 272*(4 - 2*ep) + 100*
                (4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s23^2)) + 
         mmw*(mmt^2*((1740 - 1672*(4 - 2*ep) + 535*(4 - 2*ep)^2 - 57*
                (4 - 2*ep)^3)*s12^2 + (3420 - 3216*(4 - 2*ep) + 1007*
                (4 - 2*ep)^2 - 105*(4 - 2*ep)^3)*s12*s23 + 
             (-480 + 544*(4 - 2*ep) - 200*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
              s23^2) + mmt*((-1380 + 1264*(4 - 2*ep) - 385*(4 - 2*ep)^2 + 39*
                (4 - 2*ep)^3)*s12^2*s23 + (-900 + 720*(4 - 2*ep) - 185*
                (4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12*s23^2 + 
             (480 - 544*(4 - 2*ep) + 200*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
              s23^3)))*NPL1[0, 1, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^4*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^2*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^3) + 
        mmw^3*((-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^3*s23 + 
          (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((-16 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
            (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23)) + 
        mmw^2*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^3 + 
          mmt^2*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt*((32 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23 + 
            (224 - 136*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s12^2*s23^2)) + 
        mmw*(mmt^2*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3*s23 + 
            (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((-16 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23^3))) + 
      ((mmt^6*((360 - 348*(4 - 2*ep) + 112*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
            s12*s23 + (-504 + 516*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 
             20*(4 - 2*ep)^3)*s23^2) + 
         mmt^5*((-1560 + 1528*(4 - 2*ep) - 498*(4 - 2*ep)^2 + 
             54*(4 - 2*ep)^3)*s12^2*s23 + (1824 - 1916*(4 - 2*ep) + 
             670*(4 - 2*ep)^2 - 78*(4 - 2*ep)^3)*s12*s23^2 + 
           (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
            s23^3) + mmt^4*((2520 - 2496*(4 - 2*ep) + 822*(4 - 2*ep)^2 - 
             90*(4 - 2*ep)^3)*s12^3*s23 + (-2688 + 2864*(4 - 2*ep) - 
             1016*(4 - 2*ep)^2 + 120*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-1176 + 1232*(4 - 2*ep) - 430*(4 - 2*ep)^2 + 50*(4 - 2*ep)^3)*s12*
            s23^3) + mmt^3*((-1800 + 1800*(4 - 2*ep) - 598*(4 - 2*ep)^2 + 
             66*(4 - 2*ep)^3)*s12^4*s23 + (1920 - 2044*(4 - 2*ep) + 
             726*(4 - 2*ep)^2 - 86*(4 - 2*ep)^3)*s12^3*s23^2 + 
           (840 - 916*(4 - 2*ep) + 332*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s12^2*
            s23^3) + mmt^2*((480 - 484*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s12^5*s23 + (-552 + 580*(4 - 2*ep) - 
             204*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12^4*s23^2 + 
           (-168 + 200*(4 - 2*ep) - 78*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^3*
            s23^3) + mmw^3*((216 - 180*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
             4*(4 - 2*ep)^3)*s12^4*s23 + (-312 + 428*(4 - 2*ep) - 
             180*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12^3*s23^2 + 
           (-768 + 880*(4 - 2*ep) - 328*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^2*
            s23^3 + (-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12*s23^4 + mmt^4*
            ((-504 + 516*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
              s12 + (-504 + 516*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 20*
                (4 - 2*ep)^3)*s23) + mmt^3*((1896 - 1928*(4 - 2*ep) + 654*
                (4 - 2*ep)^2 - 74*(4 - 2*ep)^3)*s12^2 + 
             (2448 - 2508*(4 - 2*ep) + 858*(4 - 2*ep)^2 - 98*(4 - 2*ep)^3)*
              s12*s23 + (552 - 580*(4 - 2*ep) + 204*(4 - 2*ep)^2 - 24*
                (4 - 2*ep)^3)*s23^2) + mmt^2*((-1320 + 1340*(4 - 2*ep) - 456*
                (4 - 2*ep)^2 + 52*(4 - 2*ep)^3)*s12^3 + 
             (-2784 + 2872*(4 - 2*ep) - 996*(4 - 2*ep)^2 + 116*(4 - 2*ep)^3)*
              s12^2*s23 + (-1272 + 1324*(4 - 2*ep) - 468*(4 - 2*ep)^2 + 56*
                (4 - 2*ep)^3)*s12*s23^2 + (192 - 208*(4 - 2*ep) + 72*
                (4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s23^3) + 
           mmt*((-72 + 72*(4 - 2*ep) - 22*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
              s12^4 + (-1296 + 1236*(4 - 2*ep) - 382*(4 - 2*ep)^2 + 38*
                (4 - 2*ep)^3)*s12^3*s23 + (-1272 + 1180*(4 - 2*ep) - 348*
                (4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*s12^2*s23^2 + 
             (-288 + 288*(4 - 2*ep) - 88*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*
              s23^3 + (-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*
                (4 - 2*ep)^3)*s23^4)) + 
         mmw^2*((720 - 696*(4 - 2*ep) + 224*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
            s12^5*s23 + (696 - 604*(4 - 2*ep) + 172*(4 - 2*ep)^2 - 
             16*(4 - 2*ep)^3)*s12^4*s23^2 + (-264 + 364*(4 - 2*ep) - 
             152*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^3*s23^3 + 
           (-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12^2*
            s23^4 + mmt^5*((144 - 168*(4 - 2*ep) + 64*(4 - 2*ep)^2 - 8*
                (4 - 2*ep)^3)*s12 + (1008 - 1032*(4 - 2*ep) + 352*
                (4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s23) + 
           mmt^4*((-1344 + 1432*(4 - 2*ep) - 508*(4 - 2*ep)^2 + 60*
                (4 - 2*ep)^3)*s12^2 + (-5256 + 5364*(4 - 2*ep) - 1828*
                (4 - 2*ep)^2 + 208*(4 - 2*ep)^3)*s12*s23 + 
             (-1608 + 1676*(4 - 2*ep) - 584*(4 - 2*ep)^2 + 68*(4 - 2*ep)^3)*
              s23^2) + mmt^3*((1728 - 1836*(4 - 2*ep) + 654*(4 - 2*ep)^2 - 78*
                (4 - 2*ep)^3)*s12^3 + (6360 - 6536*(4 - 2*ep) + 2258*
                (4 - 2*ep)^2 - 262*(4 - 2*ep)^3)*s12^2*s23 + 
             (5328 - 5472*(4 - 2*ep) + 1892*(4 - 2*ep)^2 - 220*(4 - 2*ep)^3)*
              s12*s23^2 + (120 - 100*(4 - 2*ep) + 32*(4 - 2*ep)^2 - 4*
                (4 - 2*ep)^3)*s23^3) + mmt^2*((48*(4 - 2*ep) - 40*
                (4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12^4 + 
             (696 - 556*(4 - 2*ep) + 108*(4 - 2*ep)^2)*s12^3*s23 + 
             (1824 - 1616*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 32*(4 - 2*ep)^3)*
              s12^2*s23^2 + (-696 + 700*(4 - 2*ep) - 252*(4 - 2*ep)^2 + 32*
                (4 - 2*ep)^3)*s12*s23^3 + (480 - 544*(4 - 2*ep) + 200*
                (4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s23^4) + 
           mmt*((-528 + 524*(4 - 2*ep) - 170*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
              s12^5 + (-3528 + 3456*(4 - 2*ep) - 1114*(4 - 2*ep)^2 + 118*
                (4 - 2*ep)^3)*s12^4*s23 + (-4320 + 4080*(4 - 2*ep) - 1264*
                (4 - 2*ep)^2 + 128*(4 - 2*ep)^3)*s12^3*s23^2 + 
             (-216 + 12*(4 - 2*ep) + 68*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12^2*
              s23^3 + (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*
                (4 - 2*ep)^3)*s12*s23^4)) + 
         mmw*(mmt^6*((360 - 348*(4 - 2*ep) + 112*(4 - 2*ep)^2 - 12*
                (4 - 2*ep)^3)*s12 + (-504 + 516*(4 - 2*ep) - 176*
                (4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s23) + 
           mmt^5*((-2280 + 2224*(4 - 2*ep) - 722*(4 - 2*ep)^2 + 78*
                (4 - 2*ep)^3)*s12^2 + (2448 - 2508*(4 - 2*ep) + 858*
                (4 - 2*ep)^2 - 98*(4 - 2*ep)^3)*s12*s23 + 
             (1560 - 1612*(4 - 2*ep) + 556*(4 - 2*ep)^2 - 64*(4 - 2*ep)^3)*
              s23^2) + mmt^4*((5640 - 5552*(4 - 2*ep) + 1818*(4 - 2*ep)^2 - 
               198*(4 - 2*ep)^3)*s12^3 + (-1152 + 1272*(4 - 2*ep) - 476*
                (4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12^2*s23 + 
             (-5880 + 6064*(4 - 2*ep) - 2094*(4 - 2*ep)^2 + 242*(4 - 2*ep)^3)*
              s12*s23^2 + (-816 + 824*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 32*
                (4 - 2*ep)^3)*s23^3) + mmt^2*((4080 - 4084*(4 - 2*ep) + 1358*
                (4 - 2*ep)^2 - 150*(4 - 2*ep)^3)*s12^5 + 
             (5208 - 5180*(4 - 2*ep) + 1700*(4 - 2*ep)^2 - 184*(4 - 2*ep)^3)*
              s12^4*s23 + (3480 - 3224*(4 - 2*ep) + 970*(4 - 2*ep)^2 - 94*
                (4 - 2*ep)^3)*s12^3*s23^2 + (-816 + 992*(4 - 2*ep) - 396*
                (4 - 2*ep)^2 + 52*(4 - 2*ep)^3)*s12^2*s23^3) + 
           mmt^3*((-6840 + 6792*(4 - 2*ep) - 2242*(4 - 2*ep)^2 + 246*
                (4 - 2*ep)^3)*s12^4 + (-4512 + 4408*(4 - 2*ep) - 1412*
                (4 - 2*ep)^2 + 148*(4 - 2*ep)^3)*s12^3*s23 + 
             (3000 - 3292*(4 - 2*ep) + 1220*(4 - 2*ep)^2 - 152*(4 - 2*ep)^3)*
              s12^2*s23^2 + (2160 - 2220*(4 - 2*ep) + 770*(4 - 2*ep)^2 - 90*
                (4 - 2*ep)^3)*s12*s23^3 + (-240 + 272*(4 - 2*ep) - 100*
                (4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23^4) + 
           mmt*((-960 + 968*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
              s12^6 + (-1488 + 1492*(4 - 2*ep) - 494*(4 - 2*ep)^2 + 54*
                (4 - 2*ep)^3)*s12^5*s23 + (-2160 + 2064*(4 - 2*ep) - 652*
                (4 - 2*ep)^2 + 68*(4 - 2*ep)^3)*s12^4*s23^2 + 
             (-528 + 404*(4 - 2*ep) - 94*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3*
              s23^3 + (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*
                (4 - 2*ep)^3)*s12^2*s23^4)))*NPL1[0, 1, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^5*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^4*s23 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^3*s23^2 + 
          mmt^2*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^4 + 
            (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^3*s23 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^2)) + 
        mmw^4*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5*s23 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^3*s23^3 + 
          mmt^3*((-16 + 12*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
            (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^2*((72 - 46*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^4 + 
            (72 - 46*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^3*s23) + 
          mmt*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5 + 
            (16 - 12*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4*s23 + 
            (280 - 170*(4 - 2*ep) + 25*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23^3)) + 
        mmw^3*((112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^5*s23^2 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^3 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^3*s23^4 + 
          mmt^4*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^3*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4 + 
            (-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3*s23 + 
            (168 - 102*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt^2*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
            (-88 + 58*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23 + 
            (-312 + 194*(4 - 2*ep) - 29*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (-168 + 102*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2*s23^3) + 
          mmt*((72 - 46*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^5*s23 + 
            (192 - 112*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (-224 + 136*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^4)) + 
        mmw^2*((-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5*s23^3 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^4*s23^4 + 
          mmt^4*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3*s23 + 
            (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt^3*((-160 + 88*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^4*s23 + 
            (128 - 80*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^3*s23^2) + 
          mmt^2*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^5*s23 + 
            (-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (184 - 114*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23^4) + 
          mmt*((24 - 10*(4 - 2*ep) + (4 - 2*ep)^2)*s12^5*s23^2 + 
            (-208 + 124*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^4*s23^3 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3*s23^4)) + 
        mmw*(mmt^4*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^3) + 
          mmt^2*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23^2 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^3) + 
          mmt^3*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (-72 + 46*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^4) + 
          mmt*((-40 + 22*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23^3 + 
            (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^4))) + 
      ((mmt^2*((280 - 164*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12*s23 + 
           (-392 + 252*(4 - 2*ep) - 40*(4 - 2*ep)^2)*s23^2) + 
         mmw^2*((-176 + 110*(4 - 2*ep) - 17*(4 - 2*ep)^2)*s12^2 + 
           (-352 + 220*(4 - 2*ep) - 34*(4 - 2*ep)^2)*s12*s23 + 
           (-176 + 110*(4 - 2*ep) - 17*(4 - 2*ep)^2)*s23^2) + 
         mmt*((-120 + 66*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^2*s23 + 
           (96 - 76*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12*s23^2 + 
           (216 - 142*(4 - 2*ep) + 23*(4 - 2*ep)^2)*s23^3) + 
         mmw*((-216 + 142*(4 - 2*ep) - 23*(4 - 2*ep)^2)*s12^2*s23 + 
           (-432 + 284*(4 - 2*ep) - 46*(4 - 2*ep)^2)*s12*s23^2 + 
           (-216 + 142*(4 - 2*ep) - 23*(4 - 2*ep)^2)*s23^3 + 
           mmt*((-160 + 98*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2 + 
             (408 - 264*(4 - 2*ep) + 42*(4 - 2*ep)^2)*s12*s23 + 
             (568 - 362*(4 - 2*ep) + 57*(4 - 2*ep)^2)*s23^2)))*
        NPL1[0, 1, 1, 0, 0, 0, 1, 1, 1])/
       (mmw^3*((-14 + 5*(4 - 2*ep))*s12^2 + (-14 + 5*(4 - 2*ep))*s12*s23) + 
        mmt*((-10 + 3*(4 - 2*ep))*s12^2*s23^2 + (14 - 5*(4 - 2*ep))*s12*
           s23^3) + mmw^2*((28 - 10*(4 - 2*ep))*s12^2*s23 + 
          (28 - 10*(4 - 2*ep))*s12*s23^2 + mmt*((-10 + 3*(4 - 2*ep))*s12^2 + 
            (14 - 5*(4 - 2*ep))*s12*s23)) + 
        mmw*((-14 + 5*(4 - 2*ep))*s12^2*s23^2 + (-14 + 5*(4 - 2*ep))*s12*
           s23^3 + mmt*((20 - 6*(4 - 2*ep))*s12^2*s23 + (-28 + 10*(4 - 2*ep))*
             s12*s23^2)))))/2, gb[16] -> ep^4*s12*(mmw - s23)*
   (((mmt^3*((1200 - 1320*(4 - 2*ep) + 468*(4 - 2*ep)^2 - 54*(4 - 2*ep)^3)*
          s12*s23 + (-1680 + 1944*(4 - 2*ep) - 732*(4 - 2*ep)^2 + 
           90*(4 - 2*ep)^3)*s23^2) + 
       mmw^2*((-1440 + 1632*(4 - 2*ep) - 600*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
          s12^3 + (-3384 + 3864*(4 - 2*ep) - 1434*(4 - 2*ep)^2 + 
           174*(4 - 2*ep)^3)*s12^2*s23 + (-1944 + 2232*(4 - 2*ep) - 
           834*(4 - 2*ep)^2 + 102*(4 - 2*ep)^3)*s12*s23^2) + 
       mmt^2*((-2400 + 2640*(4 - 2*ep) - 936*(4 - 2*ep)^2 + 108*(4 - 2*ep)^3)*
          s12^2*s23 + (2160 - 2568*(4 - 2*ep) + 996*(4 - 2*ep)^2 - 
           126*(4 - 2*ep)^3)*s12*s23^2 + (1680 - 1944*(4 - 2*ep) + 
           732*(4 - 2*ep)^2 - 90*(4 - 2*ep)^3)*s23^3) + 
       mmt*((1200 - 1320*(4 - 2*ep) + 468*(4 - 2*ep)^2 - 54*(4 - 2*ep)^3)*
          s12^3*s23 + (-840 + 1032*(4 - 2*ep) - 414*(4 - 2*ep)^2 + 
           54*(4 - 2*ep)^3)*s12^2*s23^2 + (-1176 + 1344*(4 - 2*ep) - 
           498*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12*s23^3) + 
       mmw*((3120 - 3576*(4 - 2*ep) + 1332*(4 - 2*ep)^2 - 162*(4 - 2*ep)^3)*
          s12^3*s23 + (5736 - 6552*(4 - 2*ep) + 2430*(4 - 2*ep)^2 - 
           294*(4 - 2*ep)^3)*s12^2*s23^2 + (2616 - 2976*(4 - 2*ep) + 
           1098*(4 - 2*ep)^2 - 132*(4 - 2*ep)^3)*s12*s23^3 + 
         mmt^2*((1680 - 1944*(4 - 2*ep) + 732*(4 - 2*ep)^2 - 90*(4 - 2*ep)^3)*
            s12*s23 + (1680 - 1944*(4 - 2*ep) + 732*(4 - 2*ep)^2 - 
             90*(4 - 2*ep)^3)*s23^2) + 
         mmt*((-840 + 1032*(4 - 2*ep) - 414*(4 - 2*ep)^2 + 54*(4 - 2*ep)^3)*
            s12^2*s23 + (-1656 + 1968*(4 - 2*ep) - 762*(4 - 2*ep)^2 + 
             96*(4 - 2*ep)^3)*s12*s23^2 + (-1680 + 1944*(4 - 2*ep) - 
             732*(4 - 2*ep)^2 + 90*(4 - 2*ep)^3)*s23^3)))*
      NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/
     (mmw^5*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*
         s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
         s12^2*s23^2 + mmt*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^3 + (-224 + 192*(4 - 2*ep) - 
            54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23)) + 
      mmw^4*((-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
         s12^3*s23^2 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
          15*(4 - 2*ep)^3)*s12^2*s23^3 + 
        mmt^2*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
           s12^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^2*s23) + mmt*((832 - 704*(4 - 2*ep) + 196*(4 - 2*ep)^2 - 
            18*(4 - 2*ep)^3)*s12^3*s23 + (448 - 384*(4 - 2*ep) + 
            108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^2*s23^2)) + 
      mmw^3*((-1152 + 960*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
         mmt*s12^3*s23^2 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
          15*(4 - 2*ep)^3)*s12^3*s23^3 + (672 - 576*(4 - 2*ep) + 
          162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*s23^4 + 
        mmt^2*((480 - 384*(4 - 2*ep) + 102*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
           s12^3*s23 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^2*s23^2)) + 
      mmw^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*
         s23^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
         s12^2*s23^5 + mmt^2*((-480 + 384*(4 - 2*ep) - 102*(4 - 2*ep)^2 + 
            9*(4 - 2*ep)^3)*s12^3*s23^2 + (672 - 576*(4 - 2*ep) + 
            162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*s23^3) + 
        mmt*((704 - 576*(4 - 2*ep) + 156*(4 - 2*ep)^2 - 14*(4 - 2*ep)^3)*
           s12^3*s23^3 + (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
            10*(4 - 2*ep)^3)*s12^2*s23^4)) + 
      mmw*(mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^3*s23^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^2*s23^4) + 
        mmt*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^3*
           s23^4 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^2*s23^5))) + 
    ((mmt^5*((960 - 968*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*
          s23 + (-1344 + 1432*(4 - 2*ep) - 508*(4 - 2*ep)^2 + 
           60*(4 - 2*ep)^3)*s23^2) + 
       mmt^4*((-2880 + 2904*(4 - 2*ep) - 972*(4 - 2*ep)^2 + 108*(4 - 2*ep)^3)*
          s12^2*s23 + (4032 - 4296*(4 - 2*ep) + 1524*(4 - 2*ep)^2 - 
           180*(4 - 2*ep)^3)*s12*s23^2) + 
       mmt^3*((2880 - 2904*(4 - 2*ep) + 972*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3)*
          s12^3*s23 + (-4032 + 4296*(4 - 2*ep) - 1524*(4 - 2*ep)^2 + 
           180*(4 - 2*ep)^3)*s12^2*s23^2) + 
       mmt^2*((-960 + 968*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
          s12^4*s23 + (1344 - 1432*(4 - 2*ep) + 508*(4 - 2*ep)^2 - 
           60*(4 - 2*ep)^3)*s12^3*s23^2) + 
       mmw^2*(mmt^4*((1344 - 1432*(4 - 2*ep) + 508*(4 - 2*ep)^2 - 
             60*(4 - 2*ep)^3)*s12 + (1344 - 1432*(4 - 2*ep) + 
             508*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s23) + 
         mmt^3*((-2112 + 2360*(4 - 2*ep) - 876*(4 - 2*ep)^2 + 
             108*(4 - 2*ep)^3)*s12^2 + (-2880 + 3288*(4 - 2*ep) - 
             1244*(4 - 2*ep)^2 + 156*(4 - 2*ep)^3)*s12*s23 + 
           (-768 + 928*(4 - 2*ep) - 368*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
            s23^2) + mmt^2*((192 - 424*(4 - 2*ep) + 228*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s12^3 + (1728 - 2280*(4 - 2*ep) + 
             964*(4 - 2*ep)^2 - 132*(4 - 2*ep)^3)*s12^2*s23 + 
           (1536 - 1856*(4 - 2*ep) + 736*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*s12*
            s23^2) + mmt*((576 - 504*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s12^4 + (-192 + 424*(4 - 2*ep) - 
             228*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12^3*s23 + 
           (-768 + 928*(4 - 2*ep) - 368*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^2*
            s23^2)) + mmw*(mmt^5*((960 - 968*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s12 + (-1344 + 1432*(4 - 2*ep) - 
             508*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s23) + 
         mmt^4*((-4800 + 4840*(4 - 2*ep) - 1620*(4 - 2*ep)^2 + 
             180*(4 - 2*ep)^3)*s12^2 + (-384 + 80*(4 - 2*ep) + 
             88*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23 + 
           (2112 - 2360*(4 - 2*ep) + 876*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3)*
            s23^2) + mmt^3*((8640 - 8712*(4 - 2*ep) + 2916*(4 - 2*ep)^2 - 
             324*(4 - 2*ep)^3)*s12^3 + (7296 - 6896*(4 - 2*ep) + 
             2136*(4 - 2*ep)^2 - 216*(4 - 2*ep)^3)*s12^2*s23 + 
           (-3648 + 4216*(4 - 2*ep) - 1612*(4 - 2*ep)^2 + 204*(4 - 2*ep)^3)*
            s12*s23^2) + mmt^2*((-6720 + 6776*(4 - 2*ep) - 
             2268*(4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*s12^4 + 
           (-8064 + 7824*(4 - 2*ep) - 2504*(4 - 2*ep)^2 + 264*(4 - 2*ep)^3)*
            s12^3*s23 + (960 - 1352*(4 - 2*ep) + 596*(4 - 2*ep)^2 - 
             84*(4 - 2*ep)^3)*s12^2*s23^2) + 
         mmt*((1920 - 1936*(4 - 2*ep) + 648*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
            s12^5 + (2496 - 2440*(4 - 2*ep) + 788*(4 - 2*ep)^2 - 
             84*(4 - 2*ep)^3)*s12^4*s23 + (576 - 504*(4 - 2*ep) + 
             140*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^3*s23^2)))*
      NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 0])/
     (mmw^5*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^4*
         s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
         s12^3*s23^2 + mmt^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^3 + (-224 + 192*(4 - 2*ep) - 
            54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^4 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
            10*(4 - 2*ep)^3)*s12^3*s23 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^2)) + 
      mmw^4*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^5*
         s23 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
         s12^4*s23^2 + (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
          10*(4 - 2*ep)^3)*s12^3*s23^3 + 
        mmt^3*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
           s12^3 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
            10*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^2*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*
           s12^4 + (-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*
           s12^3*s23) + mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^5 + (-64 + 64*(4 - 2*ep) - 20*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^4*s23 + (-1120 + 960*(4 - 2*ep) - 
            270*(4 - 2*ep)^2 + 25*(4 - 2*ep)^3)*s12^3*s23^2 + 
          (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*
           s23^3)) + mmw^3*((-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
          10*(4 - 2*ep)^3)*s12^5*s23^2 + (-224 + 192*(4 - 2*ep) - 
          54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^4*s23^3 + 
        (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*
         s23^4 + mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^3 + (-224 + 192*(4 - 2*ep) - 
            54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^4 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^3*s23 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^5 + (352 - 320*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
           s12^4*s23 + (1248 - 1088*(4 - 2*ep) + 310*(4 - 2*ep)^2 - 
            29*(4 - 2*ep)^3)*s12^3*s23^2 + (672 - 576*(4 - 2*ep) + 
            162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*s23^3) + 
        mmt*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^5*
           s23 + (-768 + 640*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*
           s12^4*s23^2 + (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
            20*(4 - 2*ep)^3)*s12^3*s23^3 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^4)) + 
      mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^5*
         s23^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
         s12^4*s23^4 + mmt^4*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^3*s23 + (448 - 384*(4 - 2*ep) + 
            108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt^3*((640 - 512*(4 - 2*ep) + 136*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           s12^4*s23 + (-512 + 448*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^3*s23^2) + 
        mmt^2*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^5*s23 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^4*s23^2 + (-736 + 640*(4 - 2*ep) - 
            182*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12^3*s23^3 + 
          (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*
           s23^4) + mmt*((-96 + 64*(4 - 2*ep) - 14*(4 - 2*ep)^2 + 
            (4 - 2*ep)^3)*s12^5*s23^2 + (832 - 704*(4 - 2*ep) + 
            196*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^4*s23^3 + 
          (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*
           s23^4)) + mmw*(mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^3*s23^2 + (-224 + 192*(4 - 2*ep) - 
            54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23^3) + 
        mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^5*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^4*s23^3) + 
        mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^4*s23^2 + (288 - 256*(4 - 2*ep) + 74*(4 - 2*ep)^2 - 
            7*(4 - 2*ep)^3)*s12^3*s23^3 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^4) + 
        mmt*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12^5*
           s23^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^4*s23^4))) + 
    ((mmt*((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
         (-240 + 152*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12*s23^2 + 
         (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23^3) + 
       mmw*((120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^3 + 
         (360 - 228*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^2*s23 + 
         (360 - 228*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12*s23^2 + 
         (120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23^3))*
      NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 1])/
     (mmw^3*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3 + 
        (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
      mmt*((40 - 22*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3*s23^2 + 
        (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^3) + 
      mmw^2*((-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^3*s23 + 
        (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt*((40 - 22*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23)) + 
      mmw*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3*s23^2 + 
        (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^3 + 
        mmt*((-80 + 44*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
          (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23^2))) + 
    (((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^2 + 
       (240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*mmt*s12 + 
       (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2)*
      NPL1[-1, 1, 1, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
       mmw^2*s12^2 + (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12^2*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2) + 
    ((mmw^3*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
          s12^3 + (-564 + 644*(4 - 2*ep) - 239*(4 - 2*ep)^2 + 
           29*(4 - 2*ep)^3)*s12^2*s23 + (-324 + 372*(4 - 2*ep) - 
           139*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12*s23^2) + 
       mmt^3*((-400 + 440*(4 - 2*ep) - 156*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
          s12*s23^2 + (560 - 648*(4 - 2*ep) + 244*(4 - 2*ep)^2 - 
           30*(4 - 2*ep)^3)*s23^3) + 
       mmt^2*((800 - 880*(4 - 2*ep) + 312*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
          s12^2*s23^2 + (-720 + 856*(4 - 2*ep) - 332*(4 - 2*ep)^2 + 
           42*(4 - 2*ep)^3)*s12*s23^3 + (-560 + 648*(4 - 2*ep) - 
           244*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s23^4) + 
       mmt*((-400 + 440*(4 - 2*ep) - 156*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
          s12^3*s23^2 + (280 - 344*(4 - 2*ep) + 138*(4 - 2*ep)^2 - 
           18*(4 - 2*ep)^3)*s12^2*s23^3 + (392 - 448*(4 - 2*ep) + 
           166*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12*s23^4) + 
       mmw^2*((-120 + 16*(4 - 2*ep) + 26*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^3*
          s23 + (516 - 784*(4 - 2*ep) + 345*(4 - 2*ep)^2 - 47*(4 - 2*ep)^3)*
          s12^2*s23^2 + (636 - 800*(4 - 2*ep) + 319*(4 - 2*ep)^2 - 
           41*(4 - 2*ep)^3)*s12*s23^3 + 
         mmt^2*((-840 + 832*(4 - 2*ep) - 274*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
            s12*s23 + (-840 + 832*(4 - 2*ep) - 274*(4 - 2*ep)^2 + 
             30*(4 - 2*ep)^3)*s23^2) + 
         mmt*((2100 - 2140*(4 - 2*ep) + 723*(4 - 2*ep)^2 - 81*(4 - 2*ep)^3)*
            s12^2*s23 + (3084 - 3140*(4 - 2*ep) + 1061*(4 - 2*ep)^2 - 
             119*(4 - 2*ep)^3)*s12*s23^2 + (840 - 832*(4 - 2*ep) + 
             274*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*s23^3)) + 
       mmw*((-1040 + 1192*(4 - 2*ep) - 444*(4 - 2*ep)^2 + 54*(4 - 2*ep)^3)*
          s12^3*s23^2 + (-1912 + 2184*(4 - 2*ep) - 810*(4 - 2*ep)^2 + 
           98*(4 - 2*ep)^3)*s12^2*s23^3 + (-872 + 992*(4 - 2*ep) - 
           366*(4 - 2*ep)^2 + 44*(4 - 2*ep)^3)*s12*s23^4 + 
         mmt^3*((-600 + 560*(4 - 2*ep) - 174*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12*s23 + (840 - 832*(4 - 2*ep) + 274*(4 - 2*ep)^2 - 
             30*(4 - 2*ep)^3)*s23^2) + 
         mmt^2*((1200 - 1120*(4 - 2*ep) + 348*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
            s12^2*s23 + (-1640 + 1752*(4 - 2*ep) - 618*(4 - 2*ep)^2 + 
             72*(4 - 2*ep)^3)*s12*s23^2 + (-1400 + 1480*(4 - 2*ep) - 
             518*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s23^3) + 
         mmt*((-600 + 560*(4 - 2*ep) - 174*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12^3*s23 + (-980 + 904*(4 - 2*ep) - 273*(4 - 2*ep)^2 + 
             27*(4 - 2*ep)^3)*s12^2*s23^2 + (-1116 + 1064*(4 - 2*ep) - 
             335*(4 - 2*ep)^2 + 35*(4 - 2*ep)^3)*s12*s23^3 + 
           (560 - 648*(4 - 2*ep) + 244*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
            s23^4)))*NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/
     (mmw^5*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*
         s23 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
         s12^2*s23^2) + mmt*mmw*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
          3*(4 - 2*ep)^3)*s12^3*s23^4 + (-224 + 192*(4 - 2*ep) - 
          54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23^5) + 
      mmw^4*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
         s12^3*s23^2 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
          15*(4 - 2*ep)^3)*s12^2*s23^3 + 
        mmt*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^3*
           s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^2*s23^2)) + mmw^3*((-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
          15*(4 - 2*ep)^3)*s12^3*s23^3 + (-672 + 576*(4 - 2*ep) - 
          162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^2*s23^4 + 
        mmt*((480 - 384*(4 - 2*ep) + 102*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*s12^3*
           s23^2 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^2*s23^3)) + 
      mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*
         s23^4 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
         s12^2*s23^5 + mmt*((-480 + 384*(4 - 2*ep) - 102*(4 - 2*ep)^2 + 
            9*(4 - 2*ep)^3)*s12^3*s23^3 + (672 - 576*(4 - 2*ep) + 
            162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*s23^4))) + 
    ((mmt^5*((-360 + 348*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*
          s23^2 + (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
          s23^3) + mmt^4*((1140 - 1112*(4 - 2*ep) + 361*(4 - 2*ep)^2 - 
           39*(4 - 2*ep)^3)*s12^2*s23^2 + (-1236 + 1300*(4 - 2*ep) - 
           455*(4 - 2*ep)^2 + 53*(4 - 2*ep)^3)*s12*s23^3 + 
         (-504 + 516*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
          s23^4) + mmt^3*((-1200 + 1180*(4 - 2*ep) - 386*(4 - 2*ep)^2 + 
           42*(4 - 2*ep)^3)*s12^3*s23^2 + (780 - 848*(4 - 2*ep) + 
           307*(4 - 2*ep)^2 - 37*(4 - 2*ep)^3)*s12^2*s23^3 + 
         (1260 - 1332*(4 - 2*ep) + 469*(4 - 2*ep)^2 - 55*(4 - 2*ep)^3)*s12*
          s23^4) + mmt^2*((420 - 416*(4 - 2*ep) + 137*(4 - 2*ep)^2 - 
           15*(4 - 2*ep)^3)*s12^4*s23^2 + (12 - 4*(4 - 2*ep) - 
           3*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^3*s23^3 + 
         (-840 + 916*(4 - 2*ep) - 332*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^2*
          s23^4) + mmt*((-60 + 68*(4 - 2*ep) - 25*(4 - 2*ep)^2 + 
           3*(4 - 2*ep)^3)*s12^4*s23^3 + (84 - 100*(4 - 2*ep) + 
           39*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^4) + 
       mmw^3*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
          s12^4*s23 + (-564 + 644*(4 - 2*ep) - 239*(4 - 2*ep)^2 + 
           29*(4 - 2*ep)^3)*s12^3*s23^2 + (-324 + 372*(4 - 2*ep) - 
           139*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12^2*s23^3 + 
         mmt^2*((240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
            s12^3 + (564 - 644*(4 - 2*ep) + 239*(4 - 2*ep)^2 - 
             29*(4 - 2*ep)^3)*s12^2*s23 + (324 - 372*(4 - 2*ep) + 
             139*(4 - 2*ep)^2 - 17*(4 - 2*ep)^3)*s12*s23^2) + 
         mmt*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12^4 + (-804 + 916*(4 - 2*ep) - 339*(4 - 2*ep)^2 + 
             41*(4 - 2*ep)^3)*s12^3*s23 + (-888 + 1016*(4 - 2*ep) - 
             378*(4 - 2*ep)^2 + 46*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-324 + 372*(4 - 2*ep) - 139*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12*
            s23^3)) + mmw^2*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 
           12*(4 - 2*ep)^3)*s12^5*s23 + (-732 + 844*(4 - 2*ep) - 
           317*(4 - 2*ep)^2 + 39*(4 - 2*ep)^3)*s12^4*s23^2 + 
         (-744 + 872*(4 - 2*ep) - 334*(4 - 2*ep)^2 + 42*(4 - 2*ep)^3)*s12^3*
          s23^3 + (-252 + 300*(4 - 2*ep) - 117*(4 - 2*ep)^2 + 
           15*(4 - 2*ep)^3)*s12^2*s23^4 + 
         mmt^4*((-504 + 516*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
            s12*s23 + (-504 + 516*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 
             20*(4 - 2*ep)^3)*s23^2) + 
         mmt^3*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12^3 + (-192 + 268*(4 - 2*ep) - 110*(4 - 2*ep)^2 + 
             14*(4 - 2*ep)^3)*s12^2*s23 + (696 - 688*(4 - 2*ep) + 
             230*(4 - 2*ep)^2 - 26*(4 - 2*ep)^3)*s12*s23^2 + 
           (792 - 852*(4 - 2*ep) + 304*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
            s23^3) + mmt^2*((480 - 544*(4 - 2*ep) + 200*(4 - 2*ep)^2 - 
             24*(4 - 2*ep)^3)*s12^4 + (1956 - 2152*(4 - 2*ep) + 
             773*(4 - 2*ep)^2 - 91*(4 - 2*ep)^3)*s12^3*s23 + 
           (1488 - 1588*(4 - 2*ep) + 550*(4 - 2*ep)^2 - 62*(4 - 2*ep)^3)*
            s12^2*s23^2 + (-276 + 356*(4 - 2*ep) - 151*(4 - 2*ep)^2 + 
             21*(4 - 2*ep)^3)*s12*s23^3 + (-288 + 336*(4 - 2*ep) - 
             128*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s23^4) + 
         mmt*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12^5 + (-1020 + 1096*(4 - 2*ep) - 387*(4 - 2*ep)^2 + 
             45*(4 - 2*ep)^3)*s12^4*s23 + (-588 + 508*(4 - 2*ep) - 
             137*(4 - 2*ep)^2 + 11*(4 - 2*ep)^3)*s12^3*s23^2 + 
           (564 - 776*(4 - 2*ep) + 337*(4 - 2*ep)^2 - 47*(4 - 2*ep)^3)*s12^2*
            s23^3 + (228 - 292*(4 - 2*ep) + 123*(4 - 2*ep)^2 - 
             17*(4 - 2*ep)^3)*s12*s23^4)) + 
       mmw*((-84 + 100*(4 - 2*ep) - 39*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^4*
          s23^3 + (-84 + 100*(4 - 2*ep) - 39*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
          s12^3*s23^4 + mmt^5*((-360 + 348*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12*s23 + (504 - 516*(4 - 2*ep) + 
             176*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s23^2) + 
         mmt^4*((2220 - 2216*(4 - 2*ep) + 735*(4 - 2*ep)^2 - 81*(4 - 2*ep)^3)*
            s12^2*s23 + (1068 - 1016*(4 - 2*ep) + 319*(4 - 2*ep)^2 - 
             33*(4 - 2*ep)^3)*s12*s23^2 + (-1296 + 1368*(4 - 2*ep) - 
             480*(4 - 2*ep)^2 + 56*(4 - 2*ep)^3)*s23^3) + 
         mmt^3*((-4320 + 4356*(4 - 2*ep) - 1458*(4 - 2*ep)^2 + 
             162*(4 - 2*ep)^3)*s12^3*s23 + (-6300 + 6276*(4 - 2*ep) - 
             2073*(4 - 2*ep)^2 + 227*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (252 - 468*(4 - 2*ep) + 233*(4 - 2*ep)^2 - 35*(4 - 2*ep)^3)*s12*
            s23^3 + (792 - 852*(4 - 2*ep) + 304*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s23^4) + 
         mmt^2*((3420 - 3456*(4 - 2*ep) + 1159*(4 - 2*ep)^2 - 
             129*(4 - 2*ep)^3)*s12^4*s23 + (6960 - 6964*(4 - 2*ep) + 
             2310*(4 - 2*ep)^2 - 254*(4 - 2*ep)^3)*s12^3*s23^2 + 
           (2628 - 2412*(4 - 2*ep) + 719*(4 - 2*ep)^2 - 69*(4 - 2*ep)^3)*
            s12^2*s23^3 + (-768 + 928*(4 - 2*ep) - 368*(4 - 2*ep)^2 + 
             48*(4 - 2*ep)^3)*s12*s23^4) + 
         mmt*((-960 + 968*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s12^5*s23 + (-2232 + 2220*(4 - 2*ep) - 732*(4 - 2*ep)^2 + 
             80*(4 - 2*ep)^3)*s12^4*s23^2 + (-1380 + 1276*(4 - 2*ep) - 
             383*(4 - 2*ep)^2 + 37*(4 - 2*ep)^3)*s12^3*s23^3 + 
           (-108 + 24*(4 - 2*ep) + 25*(4 - 2*ep)^2 - 7*(4 - 2*ep)^3)*s12^2*
            s23^4)))*NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
     (mmw^5*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^4*
         s23^2 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
         s12^3*s23^3 + mmt^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^3*s23 + (-224 + 192*(4 - 2*ep) - 
            54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^4*
           s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
           s12^3*s23^2 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^2*s23^3)) + 
      mmw^4*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^5*
         s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
         s12^4*s23^3 + (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
          10*(4 - 2*ep)^3)*s12^3*s23^4 + 
        mmt^3*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*
           s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
           s12^2*s23^2) + mmt^2*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 
            7*(4 - 2*ep)^3)*s12^4*s23 + (-288 + 256*(4 - 2*ep) - 
            74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^3*s23^2) + 
        mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^5*
           s23 + (-64 + 64*(4 - 2*ep) - 20*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^4*s23^2 + (-1120 + 960*(4 - 2*ep) - 270*(4 - 2*ep)^2 + 
            25*(4 - 2*ep)^3)*s12^3*s23^3 + (-448 + 384*(4 - 2*ep) - 
            108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*s23^4)) + 
      mmw^3*((-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
         s12^5*s23^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
          5*(4 - 2*ep)^3)*s12^4*s23^4 + (224 - 192*(4 - 2*ep) + 
          54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^5 + 
        mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^3*s23 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^4*s23 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^3*s23^2 + (-672 + 576*(4 - 2*ep) - 
            162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^2*s23^3) + 
        mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^5*s23 + (352 - 320*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 
            9*(4 - 2*ep)^3)*s12^4*s23^2 + (1248 - 1088*(4 - 2*ep) + 
            310*(4 - 2*ep)^2 - 29*(4 - 2*ep)^3)*s12^3*s23^3 + 
          (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*
           s23^4) + mmt*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 
            7*(4 - 2*ep)^3)*s12^5*s23^2 + (-768 + 640*(4 - 2*ep) - 
            176*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^4*s23^3 + 
          (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*
           s23^4 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^2*s23^5)) + mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
          5*(4 - 2*ep)^3)*s12^5*s23^4 + (224 - 192*(4 - 2*ep) + 
          54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^4*s23^5 + 
        mmt^4*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^3*s23^2 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
            10*(4 - 2*ep)^3)*s12^2*s23^3) + 
        mmt^3*((640 - 512*(4 - 2*ep) + 136*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           s12^4*s23^2 + (-512 + 448*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^3*s23^3) + 
        mmt^2*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^5*s23^2 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^4*s23^3 + (-736 + 640*(4 - 2*ep) - 
            182*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12^3*s23^4 + 
          (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*
           s23^5) + mmt*((-96 + 64*(4 - 2*ep) - 14*(4 - 2*ep)^2 + 
            (4 - 2*ep)^3)*s12^5*s23^3 + (832 - 704*(4 - 2*ep) + 
            196*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^4*s23^4 + 
          (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*
           s23^5)) + mmw*(mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^3*s23^3 + (-224 + 192*(4 - 2*ep) - 
            54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23^4) + 
        mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^5*s23^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^4*s23^4) + 
        mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^4*s23^3 + (288 - 256*(4 - 2*ep) + 74*(4 - 2*ep)^2 - 
            7*(4 - 2*ep)^3)*s12^3*s23^4 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^5) + 
        mmt*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12^5*
           s23^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^4*s23^5))) + 
    ((mmt^5*((-1920 + 2416*(4 - 2*ep) - 1132*(4 - 2*ep)^2 + 
           234*(4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12*s23 + 
         (2688 - 3536*(4 - 2*ep) + 1732*(4 - 2*ep)^2 - 374*(4 - 2*ep)^3 + 
           30*(4 - 2*ep)^4)*s23^2) + 
       mmt^4*((5760 - 7248*(4 - 2*ep) + 3396*(4 - 2*ep)^2 - 
           702*(4 - 2*ep)^3 + 54*(4 - 2*ep)^4)*s12^2*s23 + 
         (-6144 + 8192*(4 - 2*ep) - 4064*(4 - 2*ep)^2 + 888*(4 - 2*ep)^3 - 
           72*(4 - 2*ep)^4)*s12*s23^2 + (-2688 + 3536*(4 - 2*ep) - 
           1732*(4 - 2*ep)^2 + 374*(4 - 2*ep)^3 - 30*(4 - 2*ep)^4)*s23^3) + 
       mmt^3*((-5760 + 7248*(4 - 2*ep) - 3396*(4 - 2*ep)^2 + 
           702*(4 - 2*ep)^3 - 54*(4 - 2*ep)^4)*s12^3*s23 + 
         (4224 - 5776*(4 - 2*ep) + 2932*(4 - 2*ep)^2 - 654*(4 - 2*ep)^3 + 
           54*(4 - 2*ep)^4)*s12^2*s23^2 + (5376 - 7072*(4 - 2*ep) + 
           3464*(4 - 2*ep)^2 - 748*(4 - 2*ep)^3 + 60*(4 - 2*ep)^4)*s12*
          s23^3) + mmt^2*((1920 - 2416*(4 - 2*ep) + 1132*(4 - 2*ep)^2 - 
           234*(4 - 2*ep)^3 + 18*(4 - 2*ep)^4)*s12^4*s23 + 
         (-768 + 1120*(4 - 2*ep) - 600*(4 - 2*ep)^2 + 140*(4 - 2*ep)^3 - 
           12*(4 - 2*ep)^4)*s12^3*s23^2 + (-2688 + 3536*(4 - 2*ep) - 
           1732*(4 - 2*ep)^2 + 374*(4 - 2*ep)^3 - 30*(4 - 2*ep)^4)*s12^2*
          s23^3) + mmw^4*((-3360 + 4588*(4 - 2*ep) - 2344*(4 - 2*ep)^2 + 
           531*(4 - 2*ep)^3 - 45*(4 - 2*ep)^4)*s12^2*s23 + 
         (-3360 + 4588*(4 - 2*ep) - 2344*(4 - 2*ep)^2 + 531*(4 - 2*ep)^3 - 
           45*(4 - 2*ep)^4)*s12*s23^2 + 
         mmt^2*((3360 - 4588*(4 - 2*ep) + 2344*(4 - 2*ep)^2 - 
             531*(4 - 2*ep)^3 + 45*(4 - 2*ep)^4)*s12 + 
           (3360 - 4588*(4 - 2*ep) + 2344*(4 - 2*ep)^2 - 531*(4 - 2*ep)^3 + 
             45*(4 - 2*ep)^4)*s23) + 
         mmt*((-3360 + 4588*(4 - 2*ep) - 2344*(4 - 2*ep)^2 + 
             531*(4 - 2*ep)^3 - 45*(4 - 2*ep)^4)*s12^2 + 
           (-6720 + 9176*(4 - 2*ep) - 4688*(4 - 2*ep)^2 + 1062*(4 - 2*ep)^3 - 
             90*(4 - 2*ep)^4)*s12*s23 + (-3360 + 4588*(4 - 2*ep) - 
             2344*(4 - 2*ep)^2 + 531*(4 - 2*ep)^3 - 45*(4 - 2*ep)^4)*
            s23^2)) + mmw^3*((3168 - 3780*(4 - 2*ep) + 1652*(4 - 2*ep)^2 - 
           311*(4 - 2*ep)^3 + 21*(4 - 2*ep)^4)*s12^3*s23 + 
         (15744 - 20272*(4 - 2*ep) + 9724*(4 - 2*ep)^2 - 2058*(4 - 2*ep)^3 + 
           162*(4 - 2*ep)^4)*s12^2*s23^2 + (12576 - 16492*(4 - 2*ep) + 
           8072*(4 - 2*ep)^2 - 1747*(4 - 2*ep)^3 + 141*(4 - 2*ep)^4)*s12*
          s23^3 + mmt^3*((1728 - 2088*(4 - 2*ep) + 924*(4 - 2*ep)^2 - 
             176*(4 - 2*ep)^3 + 12*(4 - 2*ep)^4)*s12 + 
           (-4032 + 5640*(4 - 2*ep) - 2956*(4 - 2*ep)^2 + 688*(4 - 2*ep)^3 - 
             60*(4 - 2*ep)^4)*s23) + 
         mmt^2*((-4896 + 5868*(4 - 2*ep) - 2576*(4 - 2*ep)^2 + 
             487*(4 - 2*ep)^3 - 33*(4 - 2*ep)^4)*s12^2 + 
           (-13440 + 16720*(4 - 2*ep) - 7692*(4 - 2*ep)^2 + 
             1546*(4 - 2*ep)^3 - 114*(4 - 2*ep)^4)*s12*s23 + 
           (-8544 + 10852*(4 - 2*ep) - 5116*(4 - 2*ep)^2 + 
             1059*(4 - 2*ep)^3 - 81*(4 - 2*ep)^4)*s23^2) + 
         mmt*((3168 - 3780*(4 - 2*ep) + 1652*(4 - 2*ep)^2 - 
             311*(4 - 2*ep)^3 + 21*(4 - 2*ep)^4)*s12^3 + 
           (17184 - 21964*(4 - 2*ep) + 10452*(4 - 2*ep)^2 - 
             2193*(4 - 2*ep)^3 + 171*(4 - 2*ep)^4)*s12^2*s23 + 
           (32352 - 42404*(4 - 2*ep) + 20752*(4 - 2*ep)^2 - 
             4493*(4 - 2*ep)^3 + 363*(4 - 2*ep)^4)*s12*s23^2 + 
           (12576 - 16492*(4 - 2*ep) + 8072*(4 - 2*ep)^2 - 
             1747*(4 - 2*ep)^3 + 141*(4 - 2*ep)^4)*s23^3)) + 
       mmw^2*((3840 - 4832*(4 - 2*ep) + 2264*(4 - 2*ep)^2 - 
           468*(4 - 2*ep)^3 + 36*(4 - 2*ep)^4)*s12^4*s23 + 
         (13728 - 17788*(4 - 2*ep) + 8604*(4 - 2*ep)^2 - 1841*(4 - 2*ep)^3 + 
           147*(4 - 2*ep)^4)*s12^3*s23^2 + (9888 - 12956*(4 - 2*ep) + 
           6340*(4 - 2*ep)^2 - 1373*(4 - 2*ep)^3 + 111*(4 - 2*ep)^4)*s12^2*
          s23^3 + mmt^4*((-3168 + 4260*(4 - 2*ep) - 2136*(4 - 2*ep)^2 + 
             473*(4 - 2*ep)^3 - 39*(4 - 2*ep)^4)*s12 + 
           (-2016 + 2484*(4 - 2*ep) - 1120*(4 - 2*ep)^2 + 217*(4 - 2*ep)^3 - 
             15*(4 - 2*ep)^4)*s23) + 
         mmt^3*((9024 - 12056*(4 - 2*ep) + 6004*(4 - 2*ep)^2 - 
             1320*(4 - 2*ep)^3 + 108*(4 - 2*ep)^4)*s12^2 + 
           (22752 - 29652*(4 - 2*ep) + 14376*(4 - 2*ep)^2 - 
             3069*(4 - 2*ep)^3 + 243*(4 - 2*ep)^4)*s12*s23 + 
           (29856 - 39004*(4 - 2*ep) + 18996*(4 - 2*ep)^2 - 
             4085*(4 - 2*ep)^3 + 327*(4 - 2*ep)^4)*s23^2) + 
         mmt^2*((-8544 + 11332*(4 - 2*ep) - 5600*(4 - 2*ep)^2 + 
             1221*(4 - 2*ep)^3 - 99*(4 - 2*ep)^4)*s12^3 + 
           (-37056 + 48712*(4 - 2*ep) - 23856*(4 - 2*ep)^2 + 
             5154*(4 - 2*ep)^3 - 414*(4 - 2*ep)^4)*s12^2*s23 + 
           (-57504 + 75676*(4 - 2*ep) - 37148*(4 - 2*ep)^2 + 
             8057*(4 - 2*ep)^3 - 651*(4 - 2*ep)^4)*s12*s23^2 + 
           (-27840 + 36520*(4 - 2*ep) - 17876*(4 - 2*ep)^2 + 
             3868*(4 - 2*ep)^3 - 312*(4 - 2*ep)^4)*s23^3) + 
         mmt*((2688 - 3536*(4 - 2*ep) + 1732*(4 - 2*ep)^2 - 
             374*(4 - 2*ep)^3 + 30*(4 - 2*ep)^4)*s12^4 + 
           (12480 - 16712*(4 - 2*ep) + 8336*(4 - 2*ep)^2 - 
             1834*(4 - 2*ep)^3 + 150*(4 - 2*ep)^4)*s12^3*s23 + 
           (11040 - 15500*(4 - 2*ep) + 8092*(4 - 2*ep)^2 - 
             1861*(4 - 2*ep)^3 + 159*(4 - 2*ep)^4)*s12^2*s23^2 + 
           (-14880 + 19084*(4 - 2*ep) - 9136*(4 - 2*ep)^2 + 
             1935*(4 - 2*ep)^3 - 153*(4 - 2*ep)^4)*s12*s23^3)) + 
       mmw*(mmt^5*((-1920 + 2416*(4 - 2*ep) - 1132*(4 - 2*ep)^2 + 
             234*(4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12 + 
           (2688 - 3536*(4 - 2*ep) + 1732*(4 - 2*ep)^2 - 374*(4 - 2*ep)^3 + 
             30*(4 - 2*ep)^4)*s23) + 
         mmt^4*((9600 - 12080*(4 - 2*ep) + 5660*(4 - 2*ep)^2 - 
             1170*(4 - 2*ep)^3 + 90*(4 - 2*ep)^4)*s12^2 + 
           (-672 + 1340*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 227*(4 - 2*ep)^3 - 
             21*(4 - 2*ep)^4)*s12*s23 + (-20640 + 27100*(4 - 2*ep) - 
             13268*(4 - 2*ep)^2 + 2869*(4 - 2*ep)^3 - 231*(4 - 2*ep)^4)*
            s23^2) + mmt^3*((-17280 + 21744*(4 - 2*ep) - 10188*(4 - 2*ep)^2 + 
             2106*(4 - 2*ep)^3 - 162*(4 - 2*ep)^4)*s12^3 + 
           (-15552 + 18888*(4 - 2*ep) - 8528*(4 - 2*ep)^2 + 
             1698*(4 - 2*ep)^3 - 126*(4 - 2*ep)^4)*s12^2*s23 + 
           (34656 - 46052*(4 - 2*ep) + 22804*(4 - 2*ep)^2 - 
             4983*(4 - 2*ep)^3 + 405*(4 - 2*ep)^4)*s12*s23^2 + 
           (17952 - 23564*(4 - 2*ep) + 11536*(4 - 2*ep)^2 - 
             2495*(4 - 2*ep)^3 + 201*(4 - 2*ep)^4)*s23^3) + 
         mmt^2*((13440 - 16912*(4 - 2*ep) + 7924*(4 - 2*ep)^2 - 
             1638*(4 - 2*ep)^3 + 126*(4 - 2*ep)^4)*s12^4 + 
           (22368 - 27652*(4 - 2*ep) + 12720*(4 - 2*ep)^2 - 
             2581*(4 - 2*ep)^3 + 195*(4 - 2*ep)^4)*s12^3*s23 + 
           (-4512 + 7420*(4 - 2*ep) - 4348*(4 - 2*ep)^2 + 1089*(4 - 2*ep)^3 - 
             99*(4 - 2*ep)^4)*s12^2*s23^2 + (-3072 + 4480*(4 - 2*ep) - 
             2400*(4 - 2*ep)^2 + 560*(4 - 2*ep)^3 - 48*(4 - 2*ep)^4)*s12*
            s23^3) + mmt*((-3840 + 4832*(4 - 2*ep) - 2264*(4 - 2*ep)^2 + 
             468*(4 - 2*ep)^3 - 36*(4 - 2*ep)^4)*s12^5 + 
           (-8832 + 10960*(4 - 2*ep) - 5060*(4 - 2*ep)^2 + 
             1030*(4 - 2*ep)^3 - 78*(4 - 2*ep)^4)*s12^4*s23 + 
           (-9504 + 11532*(4 - 2*ep) - 5188*(4 - 2*ep)^2 + 
             1025*(4 - 2*ep)^3 - 75*(4 - 2*ep)^4)*s12^3*s23^2 + 
           (-14880 + 19084*(4 - 2*ep) - 9136*(4 - 2*ep)^2 + 
             1935*(4 - 2*ep)^3 - 153*(4 - 2*ep)^4)*s12^2*s23^3)))*
      NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
     (mmw^5*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
          5*(4 - 2*ep)^4)*s12^4*s23 + (-896 + 992*(4 - 2*ep) - 
          408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^3*s23^2 + 
        mmt^2*((896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
            5*(4 - 2*ep)^4)*s12^3 + (896 - 992*(4 - 2*ep) + 
            408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^2*s23) + 
        mmt*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
            5*(4 - 2*ep)^4)*s12^4 + (-1792 + 1984*(4 - 2*ep) - 
            816*(4 - 2*ep)^2 + 148*(4 - 2*ep)^3 - 10*(4 - 2*ep)^4)*s12^3*
           s23 + (-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 
            74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^2*s23^2)) + 
      mmw^4*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
          5*(4 - 2*ep)^4)*s12^5*s23 + (896 - 992*(4 - 2*ep) + 
          408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^4*s23^2 + 
        (1792 - 1984*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 148*(4 - 2*ep)^3 + 
          10*(4 - 2*ep)^4)*s12^3*s23^3 + 
        mmt^3*((-256 + 320*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 28*(4 - 2*ep)^3 - 
            2*(4 - 2*ep)^4)*s12^3 + (-1792 + 1984*(4 - 2*ep) - 
            816*(4 - 2*ep)^2 + 148*(4 - 2*ep)^3 - 10*(4 - 2*ep)^4)*s12^2*
           s23) + mmt^2*((1152 - 1312*(4 - 2*ep) + 552*(4 - 2*ep)^2 - 
            102*(4 - 2*ep)^3 + 7*(4 - 2*ep)^4)*s12^4 + 
          (1152 - 1312*(4 - 2*ep) + 552*(4 - 2*ep)^2 - 102*(4 - 2*ep)^3 + 
            7*(4 - 2*ep)^4)*s12^3*s23) + 
        mmt*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
            5*(4 - 2*ep)^4)*s12^5 + (256 - 320*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 28*(4 - 2*ep)^3 + 2*(4 - 2*ep)^4)*s12^4*s23 + 
          (4480 - 4960*(4 - 2*ep) + 2040*(4 - 2*ep)^2 - 370*(4 - 2*ep)^3 + 
            25*(4 - 2*ep)^4)*s12^3*s23^2 + (1792 - 1984*(4 - 2*ep) + 
            816*(4 - 2*ep)^2 - 148*(4 - 2*ep)^3 + 10*(4 - 2*ep)^4)*s12^2*
           s23^3)) + mmw^3*((1792 - 1984*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 
          148*(4 - 2*ep)^3 + 10*(4 - 2*ep)^4)*s12^5*s23^2 + 
        (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
          5*(4 - 2*ep)^4)*s12^4*s23^3 + (-896 + 992*(4 - 2*ep) - 
          408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^3*s23^4 + 
        mmt^4*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^3 - 
            3*(4 - 2*ep)^4)*s12^3 + (896 - 992*(4 - 2*ep) + 
            408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^2*s23) + 
        mmt^3*((1280 - 1344*(4 - 2*ep) + 528*(4 - 2*ep)^2 - 92*(4 - 2*ep)^3 + 
            6*(4 - 2*ep)^4)*s12^4 + (-640 + 672*(4 - 2*ep) - 
            264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^3 - 3*(4 - 2*ep)^4)*s12^3*s23 + 
          (2688 - 2976*(4 - 2*ep) + 1224*(4 - 2*ep)^2 - 222*(4 - 2*ep)^3 + 
            15*(4 - 2*ep)^4)*s12^2*s23^2) + 
        mmt^2*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^3 - 
            3*(4 - 2*ep)^4)*s12^5 + (-1408 + 1632*(4 - 2*ep) - 
            696*(4 - 2*ep)^2 + 130*(4 - 2*ep)^3 - 9*(4 - 2*ep)^4)*s12^4*s23 + 
          (-4992 + 5600*(4 - 2*ep) - 2328*(4 - 2*ep)^2 + 426*(4 - 2*ep)^3 - 
            29*(4 - 2*ep)^4)*s12^3*s23^2 + (-2688 + 2976*(4 - 2*ep) - 
            1224*(4 - 2*ep)^2 + 222*(4 - 2*ep)^3 - 15*(4 - 2*ep)^4)*s12^2*
           s23^3) + mmt*((1152 - 1312*(4 - 2*ep) + 552*(4 - 2*ep)^2 - 
            102*(4 - 2*ep)^3 + 7*(4 - 2*ep)^4)*s12^5*s23 + 
          (3072 - 3328*(4 - 2*ep) + 1344*(4 - 2*ep)^2 - 240*(4 - 2*ep)^3 + 
            16*(4 - 2*ep)^4)*s12^4*s23^2 + (-3584 + 3968*(4 - 2*ep) - 
            1632*(4 - 2*ep)^2 + 296*(4 - 2*ep)^3 - 20*(4 - 2*ep)^4)*s12^3*
           s23^3 + (-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 
            74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^2*s23^4)) + 
      mmw^2*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
          5*(4 - 2*ep)^4)*s12^5*s23^3 + (-896 + 992*(4 - 2*ep) - 
          408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^4*s23^4 + 
        mmt^4*((1280 - 1344*(4 - 2*ep) + 528*(4 - 2*ep)^2 - 92*(4 - 2*ep)^3 + 
            6*(4 - 2*ep)^4)*s12^3*s23 + (-1792 + 1984*(4 - 2*ep) - 
            816*(4 - 2*ep)^2 + 148*(4 - 2*ep)^3 - 10*(4 - 2*ep)^4)*s12^2*
           s23^2) + mmt^3*((-2560 + 2688*(4 - 2*ep) - 1056*(4 - 2*ep)^2 + 
            184*(4 - 2*ep)^3 - 12*(4 - 2*ep)^4)*s12^4*s23 + 
          (2048 - 2304*(4 - 2*ep) + 960*(4 - 2*ep)^2 - 176*(4 - 2*ep)^3 + 
            12*(4 - 2*ep)^4)*s12^3*s23^2) + 
        mmt^2*((1280 - 1344*(4 - 2*ep) + 528*(4 - 2*ep)^2 - 92*(4 - 2*ep)^3 + 
            6*(4 - 2*ep)^4)*s12^5*s23 + (-640 + 672*(4 - 2*ep) - 
            264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^3 - 3*(4 - 2*ep)^4)*s12^4*
           s23^2 + (2944 - 3296*(4 - 2*ep) + 1368*(4 - 2*ep)^2 - 
            250*(4 - 2*ep)^3 + 17*(4 - 2*ep)^4)*s12^3*s23^3 + 
          (1792 - 1984*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 148*(4 - 2*ep)^3 + 
            10*(4 - 2*ep)^4)*s12^2*s23^4) + 
        mmt*((384 - 352*(4 - 2*ep) + 120*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3 + 
            (4 - 2*ep)^4)*s12^5*s23^2 + (-3328 + 3648*(4 - 2*ep) - 
            1488*(4 - 2*ep)^2 + 268*(4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12^4*
           s23^3 + (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 
            74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^3*s23^4)) + 
      mmw*(mmt^4*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 
            46*(4 - 2*ep)^3 - 3*(4 - 2*ep)^4)*s12^3*s23^2 + 
          (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
            5*(4 - 2*ep)^4)*s12^2*s23^3) + 
        mmt^2*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^3 - 
            3*(4 - 2*ep)^4)*s12^5*s23^2 + (896 - 992*(4 - 2*ep) + 
            408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^4*
           s23^3) + mmt^3*((1280 - 1344*(4 - 2*ep) + 528*(4 - 2*ep)^2 - 
            92*(4 - 2*ep)^3 + 6*(4 - 2*ep)^4)*s12^4*s23^2 + 
          (-1152 + 1312*(4 - 2*ep) - 552*(4 - 2*ep)^2 + 102*(4 - 2*ep)^3 - 
            7*(4 - 2*ep)^4)*s12^3*s23^3 + (-896 + 992*(4 - 2*ep) - 
            408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^2*
           s23^4) + mmt*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 
            46*(4 - 2*ep)^3 - 3*(4 - 2*ep)^4)*s12^5*s23^3 + 
          (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
            5*(4 - 2*ep)^4)*s12^4*s23^4))) + 
    ((mmt^3*((600 - 560*(4 - 2*ep) + 174*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
          s12 + (-840 + 832*(4 - 2*ep) - 274*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
          s23) + mmt^2*((-600 + 560*(4 - 2*ep) - 174*(4 - 2*ep)^2 + 
           18*(4 - 2*ep)^3)*s12^2 + (-2400 + 2240*(4 - 2*ep) - 
           696*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12*s23 + 
         (1080 - 1104*(4 - 2*ep) + 374*(4 - 2*ep)^2 - 42*(4 - 2*ep)^3)*
          s23^2) + mmt*((600 - 560*(4 - 2*ep) + 174*(4 - 2*ep)^2 - 
           18*(4 - 2*ep)^3)*s12^2*s23 + (1800 - 1680*(4 - 2*ep) + 
           522*(4 - 2*ep)^2 - 54*(4 - 2*ep)^3)*s12*s23^2 + 
         (-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
          s23^3) + mmw*((-600 + 560*(4 - 2*ep) - 174*(4 - 2*ep)^2 + 
           18*(4 - 2*ep)^3)*s12^2*s23 + (-360 + 288*(4 - 2*ep) - 
           74*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12*s23^2 + 
         (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s23^3 + 
         mmt^2*((840 - 832*(4 - 2*ep) + 274*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
            s12 + (840 - 832*(4 - 2*ep) + 274*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
            s23) + mmt*((600 - 560*(4 - 2*ep) + 174*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s12^2 + (-480 + 544*(4 - 2*ep) - 
             200*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*s23 + 
           (-1080 + 1104*(4 - 2*ep) - 374*(4 - 2*ep)^2 + 42*(4 - 2*ep)^3)*
            s23^2)))*NPL1[0, 1, 1, 0, 0, 0, 1, 0, 1])/
     (mmw^3*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
         s12^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
         s12^2*s23) + mmt*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 
          3*(4 - 2*ep)^3)*s12^3*s23^2 + (224 - 192*(4 - 2*ep) + 
          54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^3) + 
      mmw^2*((448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
         s12^3*s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
          10*(4 - 2*ep)^3)*s12^2*s23^2 + 
        mmt*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
           s12^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^2*s23)) + mmw*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
          5*(4 - 2*ep)^3)*s12^3*s23^2 + (-224 + 192*(4 - 2*ep) - 
          54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23^3 + 
        mmt*((320 - 256*(4 - 2*ep) + 68*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^3*
           s23 + (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
           s12^2*s23^2))) + 
    ((mmt^6*((-360 + 348*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*
          s23 + (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
          s23^2) + mmt^5*((1560 - 1528*(4 - 2*ep) + 498*(4 - 2*ep)^2 - 
           54*(4 - 2*ep)^3)*s12^2*s23 + (-1824 + 1916*(4 - 2*ep) - 
           670*(4 - 2*ep)^2 + 78*(4 - 2*ep)^3)*s12*s23^2 + 
         (-504 + 516*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
          s23^3) + mmt^4*((-2520 + 2496*(4 - 2*ep) - 822*(4 - 2*ep)^2 + 
           90*(4 - 2*ep)^3)*s12^3*s23 + (2688 - 2864*(4 - 2*ep) + 
           1016*(4 - 2*ep)^2 - 120*(4 - 2*ep)^3)*s12^2*s23^2 + 
         (1176 - 1232*(4 - 2*ep) + 430*(4 - 2*ep)^2 - 50*(4 - 2*ep)^3)*s12*
          s23^3) + mmt^3*((1800 - 1800*(4 - 2*ep) + 598*(4 - 2*ep)^2 - 
           66*(4 - 2*ep)^3)*s12^4*s23 + (-1920 + 2044*(4 - 2*ep) - 
           726*(4 - 2*ep)^2 + 86*(4 - 2*ep)^3)*s12^3*s23^2 + 
         (-840 + 916*(4 - 2*ep) - 332*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^2*
          s23^3) + mmt^2*((-480 + 484*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
           18*(4 - 2*ep)^3)*s12^5*s23 + (552 - 580*(4 - 2*ep) + 
           204*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^4*s23^2 + 
         (168 - 200*(4 - 2*ep) + 78*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^3*
          s23^3) + mmw^3*((-216 + 180*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
           4*(4 - 2*ep)^3)*s12^4*s23 + (312 - 428*(4 - 2*ep) + 
           180*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^3*s23^2 + 
         (768 - 880*(4 - 2*ep) + 328*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s12^2*
          s23^3 + (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
          s12*s23^4 + mmt^4*((504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 
             20*(4 - 2*ep)^3)*s12 + (504 - 516*(4 - 2*ep) + 
             176*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s23) + 
         mmt^3*((-1896 + 1928*(4 - 2*ep) - 654*(4 - 2*ep)^2 + 
             74*(4 - 2*ep)^3)*s12^2 + (-2448 + 2508*(4 - 2*ep) - 
             858*(4 - 2*ep)^2 + 98*(4 - 2*ep)^3)*s12*s23 + 
           (-552 + 580*(4 - 2*ep) - 204*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
            s23^2) + mmt^2*((1320 - 1340*(4 - 2*ep) + 456*(4 - 2*ep)^2 - 
             52*(4 - 2*ep)^3)*s12^3 + (2784 - 2872*(4 - 2*ep) + 
             996*(4 - 2*ep)^2 - 116*(4 - 2*ep)^3)*s12^2*s23 + 
           (1272 - 1324*(4 - 2*ep) + 468*(4 - 2*ep)^2 - 56*(4 - 2*ep)^3)*s12*
            s23^2 + (-192 + 208*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
             8*(4 - 2*ep)^3)*s23^3) + 
         mmt*((72 - 72*(4 - 2*ep) + 22*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^4 + 
           (1296 - 1236*(4 - 2*ep) + 382*(4 - 2*ep)^2 - 38*(4 - 2*ep)^3)*
            s12^3*s23 + (1272 - 1180*(4 - 2*ep) + 348*(4 - 2*ep)^2 - 
             32*(4 - 2*ep)^3)*s12^2*s23^2 + (288 - 288*(4 - 2*ep) + 
             88*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*s23^3 + 
           (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
            s23^4)) + mmw^2*((-720 + 696*(4 - 2*ep) - 224*(4 - 2*ep)^2 + 
           24*(4 - 2*ep)^3)*s12^5*s23 + (-696 + 604*(4 - 2*ep) - 
           172*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^4*s23^2 + 
         (264 - 364*(4 - 2*ep) + 152*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*
          s23^3 + (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
          s12^2*s23^4 + mmt^5*((-144 + 168*(4 - 2*ep) - 64*(4 - 2*ep)^2 + 
             8*(4 - 2*ep)^3)*s12 + (-1008 + 1032*(4 - 2*ep) - 
             352*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s23) + 
         mmt^4*((1344 - 1432*(4 - 2*ep) + 508*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*
            s12^2 + (5256 - 5364*(4 - 2*ep) + 1828*(4 - 2*ep)^2 - 
             208*(4 - 2*ep)^3)*s12*s23 + (1608 - 1676*(4 - 2*ep) + 
             584*(4 - 2*ep)^2 - 68*(4 - 2*ep)^3)*s23^2) + 
         mmt^3*((-1728 + 1836*(4 - 2*ep) - 654*(4 - 2*ep)^2 + 
             78*(4 - 2*ep)^3)*s12^3 + (-6360 + 6536*(4 - 2*ep) - 
             2258*(4 - 2*ep)^2 + 262*(4 - 2*ep)^3)*s12^2*s23 + 
           (-5328 + 5472*(4 - 2*ep) - 1892*(4 - 2*ep)^2 + 220*(4 - 2*ep)^3)*
            s12*s23^2 + (-120 + 100*(4 - 2*ep) - 32*(4 - 2*ep)^2 + 
             4*(4 - 2*ep)^3)*s23^3) + 
         mmt^2*((-48*(4 - 2*ep) + 40*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^4 + 
           (-696 + 556*(4 - 2*ep) - 108*(4 - 2*ep)^2)*s12^3*s23 + 
           (-1824 + 1616*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*
            s12^2*s23^2 + (696 - 700*(4 - 2*ep) + 252*(4 - 2*ep)^2 - 
             32*(4 - 2*ep)^3)*s12*s23^3 + (-480 + 544*(4 - 2*ep) - 
             200*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s23^4) + 
         mmt*((528 - 524*(4 - 2*ep) + 170*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
            s12^5 + (3528 - 3456*(4 - 2*ep) + 1114*(4 - 2*ep)^2 - 
             118*(4 - 2*ep)^3)*s12^4*s23 + (4320 - 4080*(4 - 2*ep) + 
             1264*(4 - 2*ep)^2 - 128*(4 - 2*ep)^3)*s12^3*s23^2 + 
           (216 - 12*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^2*
            s23^3 + (-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12*s23^4)) + 
       mmw*(mmt^6*((-360 + 348*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12 + (504 - 516*(4 - 2*ep) + 
             176*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s23) + 
         mmt^5*((2280 - 2224*(4 - 2*ep) + 722*(4 - 2*ep)^2 - 78*(4 - 2*ep)^3)*
            s12^2 + (-2448 + 2508*(4 - 2*ep) - 858*(4 - 2*ep)^2 + 
             98*(4 - 2*ep)^3)*s12*s23 + (-1560 + 1612*(4 - 2*ep) - 
             556*(4 - 2*ep)^2 + 64*(4 - 2*ep)^3)*s23^2) + 
         mmt^4*((-5640 + 5552*(4 - 2*ep) - 1818*(4 - 2*ep)^2 + 
             198*(4 - 2*ep)^3)*s12^3 + (1152 - 1272*(4 - 2*ep) + 
             476*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s12^2*s23 + 
           (5880 - 6064*(4 - 2*ep) + 2094*(4 - 2*ep)^2 - 242*(4 - 2*ep)^3)*
            s12*s23^2 + (816 - 824*(4 - 2*ep) + 280*(4 - 2*ep)^2 - 
             32*(4 - 2*ep)^3)*s23^3) + 
         mmt^2*((-4080 + 4084*(4 - 2*ep) - 1358*(4 - 2*ep)^2 + 
             150*(4 - 2*ep)^3)*s12^5 + (-5208 + 5180*(4 - 2*ep) - 
             1700*(4 - 2*ep)^2 + 184*(4 - 2*ep)^3)*s12^4*s23 + 
           (-3480 + 3224*(4 - 2*ep) - 970*(4 - 2*ep)^2 + 94*(4 - 2*ep)^3)*
            s12^3*s23^2 + (816 - 992*(4 - 2*ep) + 396*(4 - 2*ep)^2 - 
             52*(4 - 2*ep)^3)*s12^2*s23^3) + 
         mmt^3*((6840 - 6792*(4 - 2*ep) + 2242*(4 - 2*ep)^2 - 
             246*(4 - 2*ep)^3)*s12^4 + (4512 - 4408*(4 - 2*ep) + 
             1412*(4 - 2*ep)^2 - 148*(4 - 2*ep)^3)*s12^3*s23 + 
           (-3000 + 3292*(4 - 2*ep) - 1220*(4 - 2*ep)^2 + 152*(4 - 2*ep)^3)*
            s12^2*s23^2 + (-2160 + 2220*(4 - 2*ep) - 770*(4 - 2*ep)^2 + 
             90*(4 - 2*ep)^3)*s12*s23^3 + (240 - 272*(4 - 2*ep) + 
             100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s23^4) + 
         mmt*((960 - 968*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
            s12^6 + (1488 - 1492*(4 - 2*ep) + 494*(4 - 2*ep)^2 - 
             54*(4 - 2*ep)^3)*s12^5*s23 + (2160 - 2064*(4 - 2*ep) + 
             652*(4 - 2*ep)^2 - 68*(4 - 2*ep)^3)*s12^4*s23^2 + 
           (528 - 404*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^3*
            s23^3 + (-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12^2*s23^4)))*NPL1[0, 1, 1, 0, 0, 0, 1, 1, 0])/
     (mmw^5*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^4*
         s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
         s12^3*s23^2 + mmt^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^3 + (-224 + 192*(4 - 2*ep) - 
            54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^4 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
            10*(4 - 2*ep)^3)*s12^3*s23 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^2)) + 
      mmw^4*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^5*
         s23 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
         s12^4*s23^2 + (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
          10*(4 - 2*ep)^3)*s12^3*s23^3 + 
        mmt^3*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
           s12^3 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
            10*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^2*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*
           s12^4 + (-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*
           s12^3*s23) + mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^5 + (-64 + 64*(4 - 2*ep) - 20*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^4*s23 + (-1120 + 960*(4 - 2*ep) - 
            270*(4 - 2*ep)^2 + 25*(4 - 2*ep)^3)*s12^3*s23^2 + 
          (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*
           s23^3)) + mmw^3*((-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
          10*(4 - 2*ep)^3)*s12^5*s23^2 + (-224 + 192*(4 - 2*ep) - 
          54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^4*s23^3 + 
        (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*
         s23^4 + mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^3 + (-224 + 192*(4 - 2*ep) - 
            54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^4 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^3*s23 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^5 + (352 - 320*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
           s12^4*s23 + (1248 - 1088*(4 - 2*ep) + 310*(4 - 2*ep)^2 - 
            29*(4 - 2*ep)^3)*s12^3*s23^2 + (672 - 576*(4 - 2*ep) + 
            162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*s23^3) + 
        mmt*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^5*
           s23 + (-768 + 640*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*
           s12^4*s23^2 + (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
            20*(4 - 2*ep)^3)*s12^3*s23^3 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^4)) + 
      mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^5*
         s23^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
         s12^4*s23^4 + mmt^4*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^3*s23 + (448 - 384*(4 - 2*ep) + 
            108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt^3*((640 - 512*(4 - 2*ep) + 136*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           s12^4*s23 + (-512 + 448*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^3*s23^2) + 
        mmt^2*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^5*s23 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^4*s23^2 + (-736 + 640*(4 - 2*ep) - 
            182*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12^3*s23^3 + 
          (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*
           s23^4) + mmt*((-96 + 64*(4 - 2*ep) - 14*(4 - 2*ep)^2 + 
            (4 - 2*ep)^3)*s12^5*s23^2 + (832 - 704*(4 - 2*ep) + 
            196*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^4*s23^3 + 
          (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*
           s23^4)) + mmw*(mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^3*s23^2 + (-224 + 192*(4 - 2*ep) - 
            54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23^3) + 
        mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^5*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^4*s23^3) + 
        mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^4*s23^2 + (288 - 256*(4 - 2*ep) + 74*(4 - 2*ep)^2 - 
            7*(4 - 2*ep)^3)*s12^3*s23^3 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^4) + 
        mmt*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12^5*
           s23^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^4*s23^4))) + 
    ((mmw^2*((176 - 110*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s12^2 + 
         (352 - 220*(4 - 2*ep) + 34*(4 - 2*ep)^2)*s12*s23 + 
         (176 - 110*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s23^2) + 
       mmt^2*((-280 + 164*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12*s23 + 
         (392 - 252*(4 - 2*ep) + 40*(4 - 2*ep)^2)*s23^2) + 
       mmt*((120 - 66*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2*s23 + 
         (-96 + 76*(4 - 2*ep) - 14*(4 - 2*ep)^2)*s12*s23^2 + 
         (-216 + 142*(4 - 2*ep) - 23*(4 - 2*ep)^2)*s23^3) + 
       mmw*((216 - 142*(4 - 2*ep) + 23*(4 - 2*ep)^2)*s12^2*s23 + 
         (432 - 284*(4 - 2*ep) + 46*(4 - 2*ep)^2)*s12*s23^2 + 
         (216 - 142*(4 - 2*ep) + 23*(4 - 2*ep)^2)*s23^3 + 
         mmt*((160 - 98*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2 + 
           (-408 + 264*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12*s23 + 
           (-568 + 362*(4 - 2*ep) - 57*(4 - 2*ep)^2)*s23^2)))*
      NPL1[0, 1, 1, 0, 0, 0, 1, 1, 1])/
     (mmw^3*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2 + 
        (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12*s23) + 
      mmt*((40 - 22*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
        (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12*s23^3) + 
      mmw^2*((-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23 + 
        (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12*s23^2 + 
        mmt*((40 - 22*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12*s23)) + 
      mmw*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^2 + 
        (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12*s23^3 + 
        mmt*((-80 + 44*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
          (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12*s23^2))) + 
    (((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt*s23 + 
       (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12*s23 + 
       mmw*((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt + 
         (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12 + 
         (-168 + 104*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s23))*
      NPL1[0, 1, 1, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
       mmw^2*s12 + (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2) + 
    (((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt + 
       (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmw + 
       (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
       (-90 + 57*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23)*NPL1[1, 1, 0, 0, 1, 0, 0, 
       1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
      (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2)), 
 gb[17] -> ep^4*(s12 + s23)*NPL1[0, 1, 1, 0, 0, 0, 1, 1, 1], 
 gb[18] -> ep^4*((mmt - s12)*NPL1[0, 1, 1, 0, 0, 0, 1, 1, 1] + 
    (-mmt + s12)*((((96 - 68*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^3 + 
         (-192 + 136*(4 - 2*ep) - 24*(4 - 2*ep)^2)*mmt^2*s12 + 
         (96 - 68*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt*s12^2)*
        NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^2*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23 + 
          mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12*s23)) + 
        mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^3*s12 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23 + 
          mmt^2*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23))) + 
      (((-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*mmt^3 + 
         (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
         mmt^2*((72 - 48*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12 + 
           (36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s23) + 
         mmt*((-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2 + 
           (-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^2*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23 + 
          mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12*s23)) + 
        mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^3*s12 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23 + 
          mmt^2*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23))) + 
      (((48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^3 + 
         mmt^2*((-96 + 68*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12 + 
           (-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
         mmt*((48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2 + 
           (48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23) + 
         mmw*((-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2 + 
           (48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23 + 
           mmt*((48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12 + 
             (48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23)))*
        NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
       (mmw^2*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23 + 
          mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12*s23)) + 
        mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^3*s12 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23 + 
          mmt^2*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23))) + 
      (((-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*mmt^4 + 
         mmt^3*((120 - 82*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12 + 
           (36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s23) + 
         mmt^2*((-132 + 92*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12^2 + 
           (-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23) + 
         mmt*((48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
           (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
         mmw*((36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*mmt^3 + 
           (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2*s23 + 
           mmt^2*((-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
             (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s23) + 
           mmt*((12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
             (24 - 20*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12*s23)))*
        NPL1[0, 1, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^2*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23 + 
          mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12*s23)) + 
        mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^3*s12 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23 + 
          mmt^2*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23))) + 
      NPL1[0, 1, 1, 0, 0, 0, 1, 1, 1] - 
      ((6 - 2*(4 - 2*ep))*NPL1[0, 1, 1, 0, 1, 0, 1, 0, 1])/(2*ep))), 
 gb[19] -> ep^4*((mmt - s12 - s23)*NPL1[1, 0, 1, 0, 0, 0, 1, 1, 1] - 
    s12*s23*NPL1[1, 0, 1, 0, 1, 0, 1, 1, 1] + 
    (-mmt + s12)*((((-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
          mmt^2*s23^2 + (-400 + 460*(4 - 2*ep) - 172*(4 - 2*ep)^2 + 
           21*(4 - 2*ep)^3)*s12^2*s23^2 + (-720 + 836*(4 - 2*ep) - 
           316*(4 - 2*ep)^2 + 39*(4 - 2*ep)^3)*s12*s23^3 + 
         mmw^2*((160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^2 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
            mmt*s23 + (352 - 368*(4 - 2*ep) + 122*(4 - 2*ep)^2 - 
             13*(4 - 2*ep)^3)*s12*s23 + (80 - 84*(4 - 2*ep) + 
             28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s23^2) + 
         mmt*((160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12*
            s23^2 + (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
            s23^3) + mmw*((80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 
             3*(4 - 2*ep)^3)*mmt^2*s23 + (-160 + 168*(4 - 2*ep) - 
             56*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*mmt*s12*s23 + 
           (240 - 292*(4 - 2*ep) + 116*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*
            s23 + (32 - 92*(4 - 2*ep) + 58*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
            s12*s23^2 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
             3*(4 - 2*ep)^3)*s23^3))*NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^4*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           mmt^2*s12 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^2*s23 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12*s23^2 + 
          mmt*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^2 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12*s23)) + 
        mmw^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*s12^2*s23^2 + (384 - 288*(4 - 2*ep) + 
            72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12*s23^3 + 
          mmt*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^2*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           mmt^2*s12*s23^2 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^2*s23^3 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^2*s23^2 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
              12*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^2*
           s12*s23^3 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12^2*s23^4 + (128 - 96*(4 - 2*ep) + 
            24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
             s12^2*s23^3 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12*s23^4))) + 
      (((160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*mmt^2*
          s23^3 + (1120 - 1296*(4 - 2*ep) + 488*(4 - 2*ep)^2 - 
           60*(4 - 2*ep)^3)*s12^2*s23^3 + (2080 - 2424*(4 - 2*ep) + 
           920*(4 - 2*ep)^2 - 114*(4 - 2*ep)^3)*s12*s23^4 + 
         mmw^3*((160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^2 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
            mmt*s23 + (352 - 368*(4 - 2*ep) + 122*(4 - 2*ep)^2 - 
             13*(4 - 2*ep)^3)*s12*s23 + (80 - 84*(4 - 2*ep) + 
             28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s23^2) + 
         mmt*((-320 + 336*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12*s23^3 + (-160 + 168*(4 - 2*ep) - 56*(4 - 2*ep)^2 + 
             6*(4 - 2*ep)^3)*s23^4) + 
         mmw^2*((-240 + 212*(4 - 2*ep) - 62*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            mmt^2*s23 + (-2000 + 1900*(4 - 2*ep) - 590*(4 - 2*ep)^2 + 
             60*(4 - 2*ep)^3)*s12^2*s23 + (-3648 + 3504*(4 - 2*ep) - 
             1096*(4 - 2*ep)^2 + 112*(4 - 2*ep)^3)*s12*s23^2 + 
           (-560 + 548*(4 - 2*ep) - 174*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s23^3 + mmt*((480 - 424*(4 - 2*ep) + 124*(4 - 2*ep)^2 - 12*
                (4 - 2*ep)^3)*s12*s23 + (800 - 760*(4 - 2*ep) + 236*
                (4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s23^2)) + 
         mmw*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2*s23^2 + 
           (720 - 436*(4 - 2*ep) + 46*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^2*
            s23^2 + (2896 - 2424*(4 - 2*ep) + 630*(4 - 2*ep)^2 - 
             49*(4 - 2*ep)^3)*s12*s23^3 + (480 - 464*(4 - 2*ep) + 
             146*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s23^4 + 
           mmt*((-160 + 88*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2 + 
             (-560 + 508*(4 - 2*ep) - 152*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
              s23^3)))*NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^4*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
           mmt*s12*s23 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^2*s23 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23^2) + 
        mmw^3*((2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
           mmt*s12*s23^2 + (-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
            36*(4 - 2*ep)^3)*s12^2*s23^2 + (-2304 + 1728*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12*s23^3) + 
        mmw^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
           mmt*s12*s23^3 + (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
            36*(4 - 2*ep)^3)*s12^2*s23^3 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^4) + 
        mmw*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*mmt*
           s12*s23^4 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^2*s23^4 + (-768 + 576*(4 - 2*ep) - 
            144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^5)) + 
      (((-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
         (-64 + 52*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12*s23 + 
         (-64 + 52*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s23^2 + 
         mmt*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
           (64 - 52*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s23))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
       (mmw*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2*s23 + 
         (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2*s23 + 
         (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23^2 + 
         (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^3 + 
         mmt*((-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
           (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23^2))) + 
      (((320 - 296*(4 - 2*ep) + 90*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*mmt^2 + 
         (480 - 484*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*mmw^2 + 
         (320 - 296*(4 - 2*ep) + 90*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*s12^2 + 
         (-1376 + 1364*(4 - 2*ep) - 446*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12*
          s23 + (-3296 + 3140*(4 - 2*ep) - 986*(4 - 2*ep)^2 + 
           102*(4 - 2*ep)^3)*s23^2 + 
         mmw*((-2720 + 2620*(4 - 2*ep) - 832*(4 - 2*ep)^2 + 87*(4 - 2*ep)^3)*
            mmt + (2720 - 2620*(4 - 2*ep) + 832*(4 - 2*ep)^2 - 
             87*(4 - 2*ep)^3)*s12 + (4224 - 3984*(4 - 2*ep) + 
             1236*(4 - 2*ep)^2 - 126*(4 - 2*ep)^3)*s23) + 
         mmt*((-640 + 592*(4 - 2*ep) - 180*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12 + (1376 - 1364*(4 - 2*ep) + 446*(4 - 2*ep)^2 - 
             48*(4 - 2*ep)^3)*s23))*NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
       ((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*mmt^2*
         s12*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
          12*(4 - 2*ep)^3)*s12^3*s23 + (-1536 + 1152*(4 - 2*ep) - 
          288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12^2*s23^2 + 
        (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*
         s23^3 + mmw^2*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*mmt*s12 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^2 + 
          (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*
           s23) + mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^2*s23 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23^2) + 
        mmw*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           mmt^2*s12 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^3 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^2*s23 + 
          mmt*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
             s12^2 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12*s23))) + 
      (((-384 + 416*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*mmt^3*
          s23 + mmw^3*((80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 
             3*(4 - 2*ep)^3)*mmt + (-400 + 420*(4 - 2*ep) - 
             140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12 + 
           (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s23) + mmt^2*((128 - 80*(4 - 2*ep) + 4*(4 - 2*ep)^3)*s12*s23 + 
           (384 - 416*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*
            s23^2) + mmt*((256 - 336*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
             20*(4 - 2*ep)^3)*s12^2*s23 + (256 - 336*(4 - 2*ep) + 
             144*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12*s23^2) + 
         mmw^2*((-640 + 688*(4 - 2*ep) - 236*(4 - 2*ep)^2 + 26*(4 - 2*ep)^3)*
            mmt^2 + (80 - 100*(4 - 2*ep) + 40*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
            s12^2 + (416 - 456*(4 - 2*ep) + 160*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s12*s23 + (320 - 336*(4 - 2*ep) + 
             112*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s23^2 + 
           mmt*((-80 + 164*(4 - 2*ep) - 92*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
              s12 + (1216 - 1296*(4 - 2*ep) + 440*(4 - 2*ep)^2 - 48*
                (4 - 2*ep)^3)*s23)) + 
         mmw*((560 - 604*(4 - 2*ep) + 208*(4 - 2*ep)^2 - 23*(4 - 2*ep)^3)*
            mmt^3 + (-64 + 80*(4 - 2*ep) - 32*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
            s12^2*s23 + (-64 + 80*(4 - 2*ep) - 32*(4 - 2*ep)^2 + 
             4*(4 - 2*ep)^3)*s12*s23^2 + mmt^2*((-480 + 456*(4 - 2*ep) - 128*
                (4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12 + 
             (-352 + 376*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 14*(4 - 2*ep)^3)*
              s23) + mmt*((-80 + 148*(4 - 2*ep) - 80*(4 - 2*ep)^2 + 13*
                (4 - 2*ep)^3)*s12^2 + (416 - 456*(4 - 2*ep) + 160*
                (4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12*s23 + 
             (-704 + 752*(4 - 2*ep) - 256*(4 - 2*ep)^2 + 28*(4 - 2*ep)^3)*
              s23^2)))*NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*mmt*
           s12 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
           s12^2 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
           s12*s23) + mmw^4*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*mmt^2*s12 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^3 + 
          (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*
           s23 + mmt*((-2048 + 1536*(4 - 2*ep) - 384*(4 - 2*ep)^2 + 
              32*(4 - 2*ep)^3)*s12^2 + (-1536 + 1152*(4 - 2*ep) - 
              288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*s23)) + 
        mmw^3*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^3*s12 + (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 
            8*(4 - 2*ep)^3)*s12^3*s23 + (-1024 + 768*(4 - 2*ep) - 
            192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^2*s23^2 + 
          (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*
           s23^3 + mmt^2*((2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 
              40*(4 - 2*ep)^3)*s12^2 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23) + 
          mmt*((-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*
             s12^3 + (1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 
              16*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^2*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
           mmt^4*s12 + mmt^3*((-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^2 + (512 - 384*(4 - 2*ep) + 
              96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*s23) + 
          mmt^2*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
             s12^3 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12^2*s23 + (-2048 + 1536*(4 - 2*ep) - 
              384*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*
             s12^3*s23 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
              32*(4 - 2*ep)^3)*s12^2*s23^2 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*mmt^4*
           s12*s23 + mmt^3*((1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 
              16*(4 - 2*ep)^3)*s12^2*s23 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
             s12^3*s23 + (-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^2*s23^2 + (-512 + 384*(4 - 2*ep) - 
              96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*s23^3))) + 
      (((320 - 376*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^4 + 
         (880 - 1084*(4 - 2*ep) + 436*(4 - 2*ep)^2 - 57*(4 - 2*ep)^3)*s12^3*
          s23 + (800 - 1040*(4 - 2*ep) + 440*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*
          s12^2*s23^2 + (240 - 332*(4 - 2*ep) + 148*(4 - 2*ep)^2 - 
           21*(4 - 2*ep)^3)*s12*s23^3 + 
         mmt^3*((-640 + 752*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s12 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
            s23) + mmt^2*((1600 - 1880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
             90*(4 - 2*ep)^3)*s12^2 + (720 - 996*(4 - 2*ep) + 
             444*(4 - 2*ep)^2 - 63*(4 - 2*ep)^3)*s12*s23 + 
           (-800 + 840*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
            s23^2) + mmt*((-1280 + 1504*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 
             72*(4 - 2*ep)^3)*s12^3 + (-2000 + 2500*(4 - 2*ep) - 
             1020*(4 - 2*ep)^2 + 135*(4 - 2*ep)^3)*s12^2*s23 + 
           (-320 + 576*(4 - 2*ep) - 304*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12*
            s23^2 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*s23^3) + 
         mmw^2*((-400 + 428*(4 - 2*ep) - 146*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*
            s12^2 + (-960 + 1016*(4 - 2*ep) - 342*(4 - 2*ep)^2 + 
             37*(4 - 2*ep)^3)*s12*s23 + (-400 + 420*(4 - 2*ep) - 
             140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s23^2 + 
           mmt*((560 - 596*(4 - 2*ep) + 202*(4 - 2*ep)^2 - 22*(4 - 2*ep)^3)*
              s12 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*
                (4 - 2*ep)^3)*s23)) + 
         mmw*((1600 - 1828*(4 - 2*ep) + 678*(4 - 2*ep)^2 - 82*(4 - 2*ep)^3)*
            s12^3 + (2560 - 3024*(4 - 2*ep) + 1164*(4 - 2*ep)^2 - 
             146*(4 - 2*ep)^3)*s12^2*s23 + (560 - 776*(4 - 2*ep) + 
             346*(4 - 2*ep)^2 - 49*(4 - 2*ep)^3)*s12*s23^2 + 
           (-400 + 420*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
            s23^3 + mmt^2*((1760 - 2036*(4 - 2*ep) + 766*(4 - 2*ep)^2 - 94*
                (4 - 2*ep)^3)*s12 + (-800 + 840*(4 - 2*ep) - 280*
                (4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s23) + 
           mmt*((-3360 + 3864*(4 - 2*ep) - 1444*(4 - 2*ep)^2 + 176*
                (4 - 2*ep)^3)*s12^2 + (-1920 + 2392*(4 - 2*ep) - 972*
                (4 - 2*ep)^2 + 128*(4 - 2*ep)^3)*s12*s23 + 
             (1200 - 1260*(4 - 2*ep) + 420*(4 - 2*ep)^2 - 45*(4 - 2*ep)^3)*
              s23^2)))*NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
           mmt^2*s12 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
            4*(4 - 2*ep)^3)*s12^3 + (-512 + 384*(4 - 2*ep) - 
            96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12^2*s23 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*
           s23^2 + mmt*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
              12*(4 - 2*ep)^3)*s12^2 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23)) + 
        mmw^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^3*s12 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^4 + (-2304 + 1728*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12^3*s23 + 
          (-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
           s12^2*s23^2 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12*s23^3 + 
          mmt^2*((-3840 + 2880*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 
              60*(4 - 2*ep)^3)*s12^2 + (-3840 + 2880*(4 - 2*ep) - 
              720*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12*s23) + 
          mmt*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*
             s12^3 + (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 
              96*(4 - 2*ep)^3)*s12^2*s23 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^2*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^4*s12 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^5 + (-3072 + 2304*(4 - 2*ep) - 
            576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^4*s23 + 
          (-4608 + 3456*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
           s12^3*s23^2 + (-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 
            48*(4 - 2*ep)^3)*s12^2*s23^3 + (-768 + 576*(4 - 2*ep) - 
            144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt^3*((5376 - 4032*(4 - 2*ep) + 1008*(4 - 2*ep)^2 - 
              84*(4 - 2*ep)^3)*s12^2 + (5376 - 4032*(4 - 2*ep) + 
              1008*(4 - 2*ep)^2 - 84*(4 - 2*ep)^3)*s12*s23) + 
          mmt^2*((-6912 + 5184*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 
              108*(4 - 2*ep)^3)*s12^3 + (-13824 + 10368*(4 - 2*ep) - 
              2592*(4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*s12^2*s23 + 
            (-6912 + 5184*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 108*(4 - 2*ep)^3)*
             s12*s23^2) + mmt*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^4 + (11520 - 8640*(4 - 2*ep) + 
              2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^3*s23 + 
            (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*
             s12^2*s23^2 + (3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*mmt^5*
           s12 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
           s12^6 + (-1280 + 960*(4 - 2*ep) - 240*(4 - 2*ep)^2 + 
            20*(4 - 2*ep)^3)*s12^5*s23 + (-2560 + 1920*(4 - 2*ep) - 
            480*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^4*s23^2 + 
          (-2560 + 1920*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*
           s12^3*s23^3 + (-1280 + 960*(4 - 2*ep) - 240*(4 - 2*ep)^2 + 
            20*(4 - 2*ep)^3)*s12^2*s23^4 + (-256 + 192*(4 - 2*ep) - 
            48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt^4*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^2 + (-2304 + 1728*(4 - 2*ep) - 
              432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12*s23) + 
          mmt^3*((4096 - 3072*(4 - 2*ep) + 768*(4 - 2*ep)^2 - 
              64*(4 - 2*ep)^3)*s12^3 + (8192 - 6144*(4 - 2*ep) + 
              1536*(4 - 2*ep)^2 - 128*(4 - 2*ep)^3)*s12^2*s23 + 
            (4096 - 3072*(4 - 2*ep) + 768*(4 - 2*ep)^2 - 64*(4 - 2*ep)^3)*s12*
             s23^2) + mmt^2*((-3584 + 2688*(4 - 2*ep) - 672*(4 - 2*ep)^2 + 
              56*(4 - 2*ep)^3)*s12^4 + (-10752 + 8064*(4 - 2*ep) - 
              2016*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*s12^3*s23 + 
            (-10752 + 8064*(4 - 2*ep) - 2016*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*
             s12^2*s23^2 + (-3584 + 2688*(4 - 2*ep) - 672*(4 - 2*ep)^2 + 
              56*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^5 + (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 
              96*(4 - 2*ep)^3)*s12^4*s23 + (9216 - 6912*(4 - 2*ep) + 
              1728*(4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*
             s12^2*s23^3 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12*s23^4))) + 
      ((-50 + 15*(4 - 2*ep))*s23^2*NPL1[1, -1, 0, 0, 1, 0, 1, 1, 1])/
       ((48 - 12*(4 - 2*ep))*mmt^2*s12 + (48 - 12*(4 - 2*ep))*s12^3 + 
        (96 - 24*(4 - 2*ep))*s12^2*s23 + (48 - 12*(4 - 2*ep))*s12*s23^2 + 
        mmw*((-48 + 12*(4 - 2*ep))*mmt*s12 + (48 - 12*(4 - 2*ep))*s12^2 + 
          (48 - 12*(4 - 2*ep))*s12*s23) + mmt*((-96 + 24*(4 - 2*ep))*s12^2 + 
          (-96 + 24*(4 - 2*ep))*s12*s23)) + 
      ((10 - 3*(4 - 2*ep))*s12*NPL1[1, -1, 1, 0, 0, 0, 1, 1, 1])/
       (mmw*((-24 + 6*(4 - 2*ep))*mmt + (24 - 6*(4 - 2*ep))*s12 + 
         (24 - 6*(4 - 2*ep))*s23)) + 
      (((10 - 3*(4 - 2*ep))*mmt + (-10 + 3*(4 - 2*ep))*s12 + 
         (-10 + 3*(4 - 2*ep))*s23)*NPL1[1, -1, 1, 0, 1, 0, 1, 0, 1])/
       ((-48 + 12*(4 - 2*ep))*mmw*s12 + (48 - 12*(4 - 2*ep))*s12*s23) + 
      (((384 - 416*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*mmt^4*
          s23 + mmw^4*((-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
             3*(4 - 2*ep)^3)*mmt + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*s12 + (480 - 504*(4 - 2*ep) + 
             168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s23) + 
         mmt^3*((1152 - 1424*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 76*(4 - 2*ep)^3)*
            s12*s23 + (-384 + 416*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
             16*(4 - 2*ep)^3)*s23^2) + 
         mmt^2*((-1536 + 1840*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 
             92*(4 - 2*ep)^3)*s12^2*s23 + (-1536 + 1840*(4 - 2*ep) - 
             720*(4 - 2*ep)^2 + 92*(4 - 2*ep)^3)*s12*s23^2) + 
         mmw^3*((3760 - 3692*(4 - 2*ep) + 1188*(4 - 2*ep)^2 - 
             125*(4 - 2*ep)^3)*mmt^2 + (-80 + 100*(4 - 2*ep) - 
             40*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2 + 
           (-416 + 456*(4 - 2*ep) - 160*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s12*
            s23 + (-320 + 336*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s23^2 + mmt*((3680 - 3736*(4 - 2*ep) + 1268*
                (4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12 + 
             (-1504 + 1656*(4 - 2*ep) - 584*(4 - 2*ep)^2 + 66*(4 - 2*ep)^3)*
              s23)) + mmw^2*((-2480 + 2412*(4 - 2*ep) - 772*(4 - 2*ep)^2 + 
             81*(4 - 2*ep)^3)*mmt^3 + (64 - 80*(4 - 2*ep) + 32*(4 - 2*ep)^2 - 
             4*(4 - 2*ep)^3)*s12^2*s23 + (64 - 80*(4 - 2*ep) + 
             32*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12*s23^2 + 
           mmt^2*((5040 - 5148*(4 - 2*ep) + 1720*(4 - 2*ep)^2 - 187*
                (4 - 2*ep)^3)*s12 + (-4448 + 4184*(4 - 2*ep) - 1288*
                (4 - 2*ep)^2 + 130*(4 - 2*ep)^3)*s23) + 
           mmt*((-640 + 480*(4 - 2*ep) - 84*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
              s12^2 + (-5696 + 5616*(4 - 2*ep) - 1816*(4 - 2*ep)^2 + 192*
                (4 - 2*ep)^3)*s12*s23 + (896 - 992*(4 - 2*ep) + 352*
                (4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s23^2)) + 
         mmw*((-1200 + 1196*(4 - 2*ep) - 388*(4 - 2*ep)^2 + 41*(4 - 2*ep)^3)*
            mmt^4 + mmt^3*((480 - 136*(4 - 2*ep) - 88*(4 - 2*ep)^2 + 26*
                (4 - 2*ep)^3)*s12 + (5088 - 4920*(4 - 2*ep) + 1560*
                (4 - 2*ep)^2 - 162*(4 - 2*ep)^3)*s23) + 
           mmt^2*((720 - 1060*(4 - 2*ep) + 476*(4 - 2*ep)^2 - 67*
                (4 - 2*ep)^3)*s12^2 + (-4640 + 4312*(4 - 2*ep) - 1288*
                (4 - 2*ep)^2 + 122*(4 - 2*ep)^3)*s12*s23 + 
             (-192 + 240*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
              s23^2) + mmt*((-448 + 608*(4 - 2*ep) - 272*(4 - 2*ep)^2 + 40*
                (4 - 2*ep)^3)*s12^2*s23 + (-448 + 608*(4 - 2*ep) - 272*
                (4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12*s23^2)))*
        NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt*s12 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^2 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23) + 
        mmw^4*((4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
           mmt^2*s12 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^3 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^2*s23 + 
          mmt*((-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 
              96*(4 - 2*ep)^3)*s12^2 + (-4608 + 3456*(4 - 2*ep) - 
              864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12*s23)) + 
        mmw^3*((-4608 + 3456*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
           mmt^3*s12 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
            24*(4 - 2*ep)^3)*s12^3*s23 + (-3072 + 2304*(4 - 2*ep) - 
            576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^2*s23^2 + 
          (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*
           s23^3 + mmt^2*((7680 - 5760*(4 - 2*ep) + 1440*(4 - 2*ep)^2 - 
              120*(4 - 2*ep)^3)*s12^2 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23) + 
          mmt*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
             s12^3 + (3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^2*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^4*s12 + mmt^3*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 
              48*(4 - 2*ep)^3)*s12^2 + (1536 - 1152*(4 - 2*ep) + 
              288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23) + 
          mmt^2*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^3 + (-4608 + 3456*(4 - 2*ep) - 
              864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12^2*s23 + 
            (-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 96*(4 - 2*ep)^3)*
             s12*s23^2) + mmt*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12^3*s23 + (6144 - 4608*(4 - 2*ep) + 
              1152*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*
             s23^3)) + mmw*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
            24*(4 - 2*ep)^3)*mmt^4*s12*s23 + 
          mmt^3*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12^2*s23 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12^3*s23 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
             s12*s23^3))) + 
      (((-400 + 420*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^5*
          s23 + (-1600 + 1680*(4 - 2*ep) - 560*(4 - 2*ep)^2 + 
           60*(4 - 2*ep)^3)*s12^4*s23^2 + (-2400 + 2520*(4 - 2*ep) - 
           840*(4 - 2*ep)^2 + 90*(4 - 2*ep)^3)*s12^3*s23^3 + 
         (-1600 + 1680*(4 - 2*ep) - 560*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12^2*
          s23^4 + (-400 + 420*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 
           15*(4 - 2*ep)^3)*s12*s23^5 + 
         mmt^5*((1920 - 2256*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 
             108*(4 - 2*ep)^3)*s12 + (-400 + 420*(4 - 2*ep) - 
             140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s23) + 
         mmt^4*((-6720 + 7896*(4 - 2*ep) - 3024*(4 - 2*ep)^2 + 
             378*(4 - 2*ep)^3)*s12^2 + (-6480 + 7764*(4 - 2*ep) - 
             3036*(4 - 2*ep)^2 + 387*(4 - 2*ep)^3)*s12*s23 + 
           (800 - 840*(4 - 2*ep) + 280*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
            s23^2) + mmt^3*((8640 - 10152*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 
             486*(4 - 2*ep)^3)*s12^3 + (19360 - 22848*(4 - 2*ep) + 
             8792*(4 - 2*ep)^2 - 1104*(4 - 2*ep)^3)*s12^2*s23 + 
           (10720 - 12696*(4 - 2*ep) + 4904*(4 - 2*ep)^2 - 618*(4 - 2*ep)^3)*
            s12*s23^2) + mmt^2*((-4800 + 5640*(4 - 2*ep) - 
             2160*(4 - 2*ep)^2 + 270*(4 - 2*ep)^3)*s12^4 + 
           (-18080 + 21144*(4 - 2*ep) - 8056*(4 - 2*ep)^2 + 
             1002*(4 - 2*ep)^3)*s12^3*s23 + (-22560 + 26208*(4 - 2*ep) - 
             9912*(4 - 2*ep)^2 + 1224*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-10080 + 11544*(4 - 2*ep) - 4296*(4 - 2*ep)^2 + 522*(4 - 2*ep)^3)*
            s12*s23^3 + (-800 + 840*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 
             30*(4 - 2*ep)^3)*s23^4) + 
         mmt*((960 - 1128*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 54*(4 - 2*ep)^3)*
            s12^5 + (6000 - 6900*(4 - 2*ep) + 2580*(4 - 2*ep)^2 - 
             315*(4 - 2*ep)^3)*s12^4*s23 + (12640 - 14352*(4 - 2*ep) + 
             5288*(4 - 2*ep)^2 - 636*(4 - 2*ep)^3)*s12^3*s23^2 + 
           (11520 - 12936*(4 - 2*ep) + 4704*(4 - 2*ep)^2 - 558*(4 - 2*ep)^3)*
            s12^2*s23^3 + (4320 - 4776*(4 - 2*ep) + 1704*(4 - 2*ep)^2 - 
             198*(4 - 2*ep)^3)*s12*s23^4 + (400 - 420*(4 - 2*ep) + 
             140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s23^5) + 
         mmw^3*((-800 + 856*(4 - 2*ep) - 292*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*
            s12^3 + (-2720 + 2888*(4 - 2*ep) - 976*(4 - 2*ep)^2 + 
             106*(4 - 2*ep)^3)*s12^2*s23 + (-2720 + 2872*(4 - 2*ep) - 
             964*(4 - 2*ep)^2 + 104*(4 - 2*ep)^3)*s12*s23^2 + 
           (-800 + 840*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
            s23^3 + mmt^2*((-560 + 596*(4 - 2*ep) - 202*(4 - 2*ep)^2 + 22*
                (4 - 2*ep)^3)*s12 + (-400 + 420*(4 - 2*ep) - 140*
                (4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s23) + 
           mmt*((1520 - 1620*(4 - 2*ep) + 550*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*
              s12^2 + (2880 - 3048*(4 - 2*ep) + 1026*(4 - 2*ep)^2 - 111*
                (4 - 2*ep)^3)*s12*s23 + (1200 - 1260*(4 - 2*ep) + 420*
                (4 - 2*ep)^2 - 45*(4 - 2*ep)^3)*s23^2)) + 
         mmw^2*((8720 - 9048*(4 - 2*ep) + 3104*(4 - 2*ep)^2 - 
             352*(4 - 2*ep)^3)*s12^4 + (25920 - 26852*(4 - 2*ep) + 
             9236*(4 - 2*ep)^2 - 1053*(4 - 2*ep)^3)*s12^3*s23 + 
           (26080 - 26780*(4 - 2*ep) + 9190*(4 - 2*ep)^2 - 1050*(4 - 2*ep)^3)*
            s12^2*s23^2 + (9280 - 9196*(4 - 2*ep) + 3088*(4 - 2*ep)^2 - 
             349*(4 - 2*ep)^3)*s12*s23^3 + (400 - 220*(4 - 2*ep) + 
             30*(4 - 2*ep)^2)*s23^4 + mmt^3*((-17360 + 17392*(4 - 2*ep) - 
               5764*(4 - 2*ep)^2 + 632*(4 - 2*ep)^3)*s12 + 
             (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
              s23) + mmt^2*((41680 - 42144*(4 - 2*ep) + 14104*(4 - 2*ep)^2 - 
               1562*(4 - 2*ep)^3)*s12^2 + (42400 - 42700*(4 - 2*ep) + 14276*
                (4 - 2*ep)^2 - 1583*(4 - 2*ep)^3)*s12*s23 + 
             (800 - 440*(4 - 2*ep) + 60*(4 - 2*ep)^2)*s23^2) + 
           mmt*((-33040 + 33800*(4 - 2*ep) - 11444*(4 - 2*ep)^2 + 1282*
                (4 - 2*ep)^3)*s12^3 + (-66960 + 68284*(4 - 2*ep) - 23124*
                (4 - 2*ep)^2 + 2597*(4 - 2*ep)^3)*s12^2*s23 + 
             (-35520 + 35564*(4 - 2*ep) - 11910*(4 - 2*ep)^2 + 1330*
                (4 - 2*ep)^3)*s12*s23^2 + (-1600 + 1080*(4 - 2*ep) - 230*
                (4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s23^3)) + 
         mmw*((1120 - 1344*(4 - 2*ep) + 516*(4 - 2*ep)^2 - 64*(4 - 2*ep)^3)*
            s12^5 + (4960 - 5840*(4 - 2*ep) + 2240*(4 - 2*ep)^2 - 
             280*(4 - 2*ep)^3)*s12^4*s23 + (9360 - 10516*(4 - 2*ep) + 
             3934*(4 - 2*ep)^2 - 486*(4 - 2*ep)^3)*s12^3*s23^2 + 
           (9520 - 9948*(4 - 2*ep) + 3522*(4 - 2*ep)^2 - 418*(4 - 2*ep)^3)*
            s12^2*s23^3 + (5200 - 4988*(4 - 2*ep) + 1622*(4 - 2*ep)^2 - 
             178*(4 - 2*ep)^3)*s12*s23^4 + (1200 - 1060*(4 - 2*ep) + 
             310*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*s23^5 + 
           mmt^4*((-800 + 1388*(4 - 2*ep) - 658*(4 - 2*ep)^2 + 94*
                (4 - 2*ep)^3)*s12 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^
                 2 - 15*(4 - 2*ep)^3)*s23) + 
           mmt^3*((1920 - 3212*(4 - 2*ep) + 1498*(4 - 2*ep)^2 - 212*
                (4 - 2*ep)^3)*s12^2 + (-400 - 1096*(4 - 2*ep) + 862*
                (4 - 2*ep)^2 - 149*(4 - 2*ep)^3)*s12*s23 + 
             (-2800 + 2540*(4 - 2*ep) - 760*(4 - 2*ep)^2 + 75*(4 - 2*ep)^3)*
              s23^2) + mmt^2*((-320 + 916*(4 - 2*ep) - 506*(4 - 2*ep)^2 + 78*
                (4 - 2*ep)^3)*s12^3 + (3280 - 1604*(4 - 2*ep) + 16*
                (4 - 2*ep)^2 + 51*(4 - 2*ep)^3)*s12^2*s23 + 
             (9200 - 7400*(4 - 2*ep) + 1932*(4 - 2*ep)^2 - 162*(4 - 2*ep)^3)*
              s12*s23^2 + (5600 - 4880*(4 - 2*ep) + 1410*(4 - 2*ep)^2 - 135*
                (4 - 2*ep)^3)*s23^3) + mmt*((-1920 + 2252*(4 - 2*ep) - 850*
                (4 - 2*ep)^2 + 104*(4 - 2*ep)^3)*s12^4 + 
             (-8240 + 8960*(4 - 2*ep) - 3258*(4 - 2*ep)^2 + 393*(4 - 2*ep)^3)*
              s12^3*s23 + (-15120 + 14984*(4 - 2*ep) - 5066*(4 - 2*ep)^2 + 
               579*(4 - 2*ep)^3)*s12^2*s23^2 + (-13200 + 12096*(4 - 2*ep) - 
               3758*(4 - 2*ep)^2 + 395*(4 - 2*ep)^3)*s12*s23^3 + 
             (-4400 + 3820*(4 - 2*ep) - 1100*(4 - 2*ep)^2 + 105*(4 - 2*ep)^3)*
              s23^4)))*NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^3*s12 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^4 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^3*s23 + 
          (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^2*
           s23^2 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12*s23^3 + 
          mmt^2*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^2 + (3840 - 2880*(4 - 2*ep) + 
              720*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s12*s23) + 
          mmt*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
             s12^3 + (-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 
              96*(4 - 2*ep)^3)*s12^2*s23 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
           mmt^4*s12 + (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
            36*(4 - 2*ep)^3)*s12^5 + (9216 - 6912*(4 - 2*ep) + 
            1728*(4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12^4*s23 + 
          (13824 - 10368*(4 - 2*ep) + 2592*(4 - 2*ep)^2 - 216*(4 - 2*ep)^3)*
           s12^3*s23^2 + (9216 - 6912*(4 - 2*ep) + 1728*(4 - 2*ep)^2 - 
            144*(4 - 2*ep)^3)*s12^2*s23^3 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt^3*((-16128 + 12096*(4 - 2*ep) - 3024*(4 - 2*ep)^2 + 
              252*(4 - 2*ep)^3)*s12^2 + (-16128 + 12096*(4 - 2*ep) - 
              3024*(4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*s12*s23) + 
          mmt^2*((20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 
              324*(4 - 2*ep)^3)*s12^3 + (41472 - 31104*(4 - 2*ep) + 
              7776*(4 - 2*ep)^2 - 648*(4 - 2*ep)^3)*s12^2*s23 + 
            (20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*
             s12*s23^2) + mmt*((-11520 + 8640*(4 - 2*ep) - 2160*(4 - 2*ep)^
                2 + 180*(4 - 2*ep)^3)*s12^4 + (-34560 + 25920*(4 - 2*ep) - 
              6480*(4 - 2*ep)^2 + 540*(4 - 2*ep)^3)*s12^3*s23 + 
            (-34560 + 25920*(4 - 2*ep) - 6480*(4 - 2*ep)^2 + 540*(4 - 2*ep)^
                3)*s12^2*s23^2 + (-11520 + 8640*(4 - 2*ep) - 2160*(4 - 2*ep)^
                2 + 180*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((-4608 + 3456*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
           mmt^5*s12 + (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
            36*(4 - 2*ep)^3)*s12^6 + (11520 - 8640*(4 - 2*ep) + 
            2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^5*s23 + 
          (23040 - 17280*(4 - 2*ep) + 4320*(4 - 2*ep)^2 - 360*(4 - 2*ep)^3)*
           s12^4*s23^2 + (23040 - 17280*(4 - 2*ep) + 4320*(4 - 2*ep)^2 - 
            360*(4 - 2*ep)^3)*s12^3*s23^3 + (11520 - 8640*(4 - 2*ep) + 
            2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^2*s23^4 + 
          (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*
           s23^5 + mmt^4*((20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 
              324*(4 - 2*ep)^3)*s12^2 + (20736 - 15552*(4 - 2*ep) + 
              3888*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*s12*s23) + 
          mmt^3*((-36864 + 27648*(4 - 2*ep) - 6912*(4 - 2*ep)^2 + 
              576*(4 - 2*ep)^3)*s12^3 + (-73728 + 55296*(4 - 2*ep) - 
              13824*(4 - 2*ep)^2 + 1152*(4 - 2*ep)^3)*s12^2*s23 + 
            (-36864 + 27648*(4 - 2*ep) - 6912*(4 - 2*ep)^2 + 576*(4 - 2*ep)^
                3)*s12*s23^2) + mmt^2*((32256 - 24192*(4 - 2*ep) + 
              6048*(4 - 2*ep)^2 - 504*(4 - 2*ep)^3)*s12^4 + 
            (96768 - 72576*(4 - 2*ep) + 18144*(4 - 2*ep)^2 - 1512*(4 - 2*ep)^
                3)*s12^3*s23 + (96768 - 72576*(4 - 2*ep) + 18144*(4 - 2*ep)^
                2 - 1512*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (32256 - 24192*(4 - 2*ep) + 6048*(4 - 2*ep)^2 - 504*(4 - 2*ep)^3)*
             s12*s23^3) + mmt*((-13824 + 10368*(4 - 2*ep) - 2592*(4 - 2*ep)^
                2 + 216*(4 - 2*ep)^3)*s12^5 + (-55296 + 41472*(4 - 2*ep) - 
              10368*(4 - 2*ep)^2 + 864*(4 - 2*ep)^3)*s12^4*s23 + 
            (-82944 + 62208*(4 - 2*ep) - 15552*(4 - 2*ep)^2 + 
              1296*(4 - 2*ep)^3)*s12^3*s23^2 + (-55296 + 41472*(4 - 2*ep) - 
              10368*(4 - 2*ep)^2 + 864*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (-13824 + 10368*(4 - 2*ep) - 2592*(4 - 2*ep)^2 + 216*(4 - 2*ep)^
                3)*s12*s23^4)) + mmw*((1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*mmt^6*s12 + 
          (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^7 + 
          (4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*s12^6*
           s23 + (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 
            180*(4 - 2*ep)^3)*s12^5*s23^2 + (15360 - 11520*(4 - 2*ep) + 
            2880*(4 - 2*ep)^2 - 240*(4 - 2*ep)^3)*s12^4*s23^3 + 
          (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*
           s12^3*s23^4 + (4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 
            72*(4 - 2*ep)^3)*s12^2*s23^5 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23^6 + 
          mmt^5*((-8448 + 6336*(4 - 2*ep) - 1584*(4 - 2*ep)^2 + 
              132*(4 - 2*ep)^3)*s12^2 + (-8448 + 6336*(4 - 2*ep) - 
              1584*(4 - 2*ep)^2 + 132*(4 - 2*ep)^3)*s12*s23) + 
          mmt^4*((19200 - 14400*(4 - 2*ep) + 3600*(4 - 2*ep)^2 - 
              300*(4 - 2*ep)^3)*s12^3 + (38400 - 28800*(4 - 2*ep) + 
              7200*(4 - 2*ep)^2 - 600*(4 - 2*ep)^3)*s12^2*s23 + 
            (19200 - 14400*(4 - 2*ep) + 3600*(4 - 2*ep)^2 - 300*(4 - 2*ep)^3)*
             s12*s23^2) + mmt^3*((-23040 + 17280*(4 - 2*ep) - 
              4320*(4 - 2*ep)^2 + 360*(4 - 2*ep)^3)*s12^4 + 
            (-69120 + 51840*(4 - 2*ep) - 12960*(4 - 2*ep)^2 + 
              1080*(4 - 2*ep)^3)*s12^3*s23 + (-69120 + 51840*(4 - 2*ep) - 
              12960*(4 - 2*ep)^2 + 1080*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-23040 + 17280*(4 - 2*ep) - 4320*(4 - 2*ep)^2 + 360*(4 - 2*ep)^
                3)*s12*s23^3) + mmt^2*((15360 - 11520*(4 - 2*ep) + 
              2880*(4 - 2*ep)^2 - 240*(4 - 2*ep)^3)*s12^5 + 
            (61440 - 46080*(4 - 2*ep) + 11520*(4 - 2*ep)^2 - 960*(4 - 2*ep)^
                3)*s12^4*s23 + (92160 - 69120*(4 - 2*ep) + 17280*(4 - 2*ep)^
                2 - 1440*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (61440 - 46080*(4 - 2*ep) + 11520*(4 - 2*ep)^2 - 960*(4 - 2*ep)^
                3)*s12^2*s23^3 + (15360 - 11520*(4 - 2*ep) + 2880*(4 - 2*ep)^
                2 - 240*(4 - 2*ep)^3)*s12*s23^4) + 
          mmt*((-5376 + 4032*(4 - 2*ep) - 1008*(4 - 2*ep)^2 + 
              84*(4 - 2*ep)^3)*s12^6 + (-26880 + 20160*(4 - 2*ep) - 
              5040*(4 - 2*ep)^2 + 420*(4 - 2*ep)^3)*s12^5*s23 + 
            (-53760 + 40320*(4 - 2*ep) - 10080*(4 - 2*ep)^2 + 
              840*(4 - 2*ep)^3)*s12^4*s23^2 + (-53760 + 40320*(4 - 2*ep) - 
              10080*(4 - 2*ep)^2 + 840*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (-26880 + 20160*(4 - 2*ep) - 5040*(4 - 2*ep)^2 + 420*(4 - 2*ep)^
                3)*s12^2*s23^4 + (-5376 + 4032*(4 - 2*ep) - 1008*(4 - 2*ep)^
                2 + 84*(4 - 2*ep)^3)*s12*s23^5))) + 
      (((30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^3 + 
         (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3 + 
         (-204 + 134*(4 - 2*ep) - 22*(4 - 2*ep)^2)*s12^2*s23 + 
         (-24 + 20*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23^2 + 
         mmt^2*((-90 + 57*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12 + 
           (-204 + 134*(4 - 2*ep) - 22*(4 - 2*ep)^2)*s23) + 
         mmt*((90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2 + 
           (408 - 268*(4 - 2*ep) + 44*(4 - 2*ep)^2)*s12*s23 + 
           (24 - 20*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s23^2) + 
         mmw*((150 - 101*(4 - 2*ep) + 17*(4 - 2*ep)^2)*mmt^2 + 
           (150 - 101*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s12^2 + 
           (36 - 30*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23 + 
           mmt*((-300 + 202*(4 - 2*ep) - 34*(4 - 2*ep)^2)*s12 + 
             (-36 + 30*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23)))*
        NPL1[1, 0, 0, 0, 1, 0, 1, 0, 1])/
       ((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2*s12*s23 + 
        (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3*s23 + 
        (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^2 + 
        (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23^3 + 
        mmw^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt*s12 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23) + 
        mmt*((-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2) + 
        mmw*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2*s12 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
          mmt*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23))) + 
      (((-82 + 23*(4 - 2*ep))*mmt*s23 + (-58 + 17*(4 - 2*ep))*mmw*s23 + 
         (82 - 23*(4 - 2*ep))*s12*s23 + (82 - 23*(4 - 2*ep))*s23^2)*
        NPL1[1, 0, 0, 0, 1, 0, 1, 1, 1])/((48 - 12*(4 - 2*ep))*mmt^2 + 
        (48 - 12*(4 - 2*ep))*s12^2 + (96 - 24*(4 - 2*ep))*s12*s23 + 
        (48 - 12*(4 - 2*ep))*s23^2 + mmw*((-48 + 12*(4 - 2*ep))*mmt + 
          (48 - 12*(4 - 2*ep))*s12 + (48 - 12*(4 - 2*ep))*s23) + 
        mmt*((-96 + 24*(4 - 2*ep))*s12 + (-96 + 24*(4 - 2*ep))*s23)) + 
      (((4 - 2*(4 - 2*ep))*s12*s23 + (4 - 2*(4 - 2*ep))*s23^2 + 
         mmw*((-24 + 6*(4 - 2*ep))*mmt + (10 - 2*(4 - 2*ep))*s12 + 
           (24 - 6*(4 - 2*ep))*s23) + mmt*((-10 + 3*(4 - 2*ep))*s12 + 
           (-4 + 2*(4 - 2*ep))*s23))*NPL1[1, 0, 1, 0, 0, 0, 1, 1, 1])/
       (mmw*((-24 + 6*(4 - 2*ep))*mmt + (24 - 6*(4 - 2*ep))*s12 + 
         (24 - 6*(4 - 2*ep))*s23)) + 
      (((50 - 13*(4 - 2*ep))*mmw + (-22 + 5*(4 - 2*ep))*s23)*
        NPL1[1, 0, 1, 0, 1, 0, 1, 0, 1])/((-48 + 12*(4 - 2*ep))*mmw + 
        (48 - 12*(4 - 2*ep))*s23) - (mmw*s12*NPL1[1, 0, 1, 0, 1, 0, 1, 1, 1])/
       (6*mmt - 6*s12 - 6*s23)) + 
    s23*((((400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*mmt^3*
          s23^2 + (-80 + 44*(4 - 2*ep) + 4*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
          s12^3*s23^2 + (-240 + 172*(4 - 2*ep) - 20*(4 - 2*ep)^2 - 
           3*(4 - 2*ep)^3)*s12^2*s23^3 + (-480 + 504*(4 - 2*ep) - 
           168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s12*s23^4 + 
         mmt^2*((-1200 + 1260*(4 - 2*ep) - 420*(4 - 2*ep)^2 + 
             45*(4 - 2*ep)^3)*s12*s23^2 + (-880 + 924*(4 - 2*ep) - 
             308*(4 - 2*ep)^2 + 33*(4 - 2*ep)^3)*s23^3) + 
         mmt*((880 - 884*(4 - 2*ep) + 276*(4 - 2*ep)^2 - 27*(4 - 2*ep)^3)*
            s12^2*s23^2 + (1120 - 1096*(4 - 2*ep) + 328*(4 - 2*ep)^2 - 
             30*(4 - 2*ep)^3)*s12*s23^3 + (480 - 504*(4 - 2*ep) + 
             168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s23^4) + 
         mmw^2*((-160 + 168*(4 - 2*ep) - 56*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12^3 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*mmt^2*s23 + (-160 + 176*(4 - 2*ep) - 
             62*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^2*s23 + 
           (592 - 612*(4 - 2*ep) + 200*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*s12*
            s23^2 + (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s23^3 + mmt*((160 - 168*(4 - 2*ep) + 56*
                (4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^2 + 
             (-240 + 244*(4 - 2*ep) - 78*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*
              s23 + (-880 + 924*(4 - 2*ep) - 308*(4 - 2*ep)^2 + 33*
                (4 - 2*ep)^3)*s23^2)) + 
         mmw*((-400 + 420*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
            mmt^3*s23 + (240 - 212*(4 - 2*ep) + 52*(4 - 2*ep)^2 - 
             3*(4 - 2*ep)^3)*s12^3*s23 + (-1280 + 1532*(4 - 2*ep) - 
             598*(4 - 2*ep)^2 + 76*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-2128 + 2364*(4 - 2*ep) - 848*(4 - 2*ep)^2 + 99*(4 - 2*ep)^3)*s12*
            s23^3 + (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 
             18*(4 - 2*ep)^3)*s23^4 + mmt^2*((1200 - 1260*(4 - 2*ep) + 420*
                (4 - 2*ep)^2 - 45*(4 - 2*ep)^3)*s12*s23 + 
             (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
              s23^2) + mmt*((-1040 + 1052*(4 - 2*ep) - 332*(4 - 2*ep)^2 + 33*
                (4 - 2*ep)^3)*s12^2*s23 + (800 - 1028*(4 - 2*ep) + 430*
                (4 - 2*ep)^2 - 58*(4 - 2*ep)^3)*s12*s23^2 + 
             (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
              s23^3)))*NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^4*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^2*s23^2 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12*s23^3 + 
          mmt*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^2*
             s23 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
             s12*s23^2)) + mmw^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*mmt^2*s12*s23^2 + (384 - 288*(4 - 2*ep) + 
            72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^2*s23^3 + 
          (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12*
           s23^4 + mmt*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^2*s23^2 + (-768 + 576*(4 - 2*ep) - 
              144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           mmt^2*s12*s23^3 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^2*s23^4 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^2*s23^3 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
              12*(4 - 2*ep)^3)*s12*s23^4)) + 
        mmw*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^2*
           s12*s23^4 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12^2*s23^5 + (128 - 96*(4 - 2*ep) + 
            24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12*s23^6 + 
          mmt*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
             s12^2*s23^4 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12*s23^5))) + 
      (((-800 + 840*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*mmt^3*
          s23^3 + (-160 + 288*(4 - 2*ep) - 152*(4 - 2*ep)^2 + 
           24*(4 - 2*ep)^3)*s12^3*s23^3 + (-160 + 408*(4 - 2*ep) - 
           248*(4 - 2*ep)^2 + 42*(4 - 2*ep)^3)*s12^2*s23^4 + 
         (960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*
          s23^5 + mmt^2*((2400 - 2520*(4 - 2*ep) + 840*(4 - 2*ep)^2 - 
             90*(4 - 2*ep)^3)*s12*s23^3 + (1760 - 1848*(4 - 2*ep) + 
             616*(4 - 2*ep)^2 - 66*(4 - 2*ep)^3)*s23^4) + 
         mmt*((-1440 + 1392*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s12^2*s23^3 + (-1600 + 1440*(4 - 2*ep) - 368*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s12*s23^4 + (-960 + 1008*(4 - 2*ep) - 
             336*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s23^5) + 
         mmw^3*((-160 + 168*(4 - 2*ep) - 56*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12^3 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*mmt^2*s23 + (-160 + 176*(4 - 2*ep) - 
             62*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^2*s23 + 
           (592 - 612*(4 - 2*ep) + 200*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*s12*
            s23^2 + (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s23^3 + mmt*((160 - 168*(4 - 2*ep) + 56*
                (4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^2 + 
             (-240 + 244*(4 - 2*ep) - 78*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*
              s23 + (-880 + 924*(4 - 2*ep) - 308*(4 - 2*ep)^2 + 33*
                (4 - 2*ep)^3)*s23^2)) + 
         mmw^2*((1200 - 1060*(4 - 2*ep) + 310*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
            mmt^3*s23 + (560 - 628*(4 - 2*ep) + 218*(4 - 2*ep)^2 - 
             24*(4 - 2*ep)^3)*s12^3*s23 + (1440 - 1464*(4 - 2*ep) + 
             484*(4 - 2*ep)^2 - 52*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-3568 + 3508*(4 - 2*ep) - 1110*(4 - 2*ep)^2 + 114*(4 - 2*ep)^3)*
            s12*s23^3 + (-3360 + 3288*(4 - 2*ep) - 1044*(4 - 2*ep)^2 + 
             108*(4 - 2*ep)^3)*s23^4 + mmt^2*((-3600 + 3180*(4 - 2*ep) - 930*
                (4 - 2*ep)^2 + 90*(4 - 2*ep)^3)*s12*s23 + 
             (-5440 + 5072*(4 - 2*ep) - 1552*(4 - 2*ep)^2 + 156*(4 - 2*ep)^3)*
              s23^2) + mmt*((1840 - 1492*(4 - 2*ep) + 402*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s12^2*s23 + (4000 - 3608*(4 - 2*ep) + 1068*
                (4 - 2*ep)^2 - 104*(4 - 2*ep)^3)*s12*s23^2 + 
             (7600 - 7300*(4 - 2*ep) + 2286*(4 - 2*ep)^2 - 234*(4 - 2*ep)^3)*
              s23^3)) + mmw*((-400 + 220*(4 - 2*ep) - 30*(4 - 2*ep)^2)*mmt^3*
            s23^2 + (-240 + 172*(4 - 2*ep) - 10*(4 - 2*ep)^2 - 
             6*(4 - 2*ep)^3)*s12^3*s23^2 + (7280 - 7680*(4 - 2*ep) + 
             2706*(4 - 2*ep)^2 - 317*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (12096 - 12160*(4 - 2*ep) + 4030*(4 - 2*ep)^2 - 441*(4 - 2*ep)^3)*
            s12*s23^4 + (2880 - 2784*(4 - 2*ep) + 876*(4 - 2*ep)^2 - 
             90*(4 - 2*ep)^3)*s23^5 + mmt^2*((1200 - 660*(4 - 2*ep) + 90*
                (4 - 2*ep)^2)*s12*s23^2 + (3280 - 2804*(4 - 2*ep) + 796*
                (4 - 2*ep)^2 - 75*(4 - 2*ep)^3)*s23^3) + 
           mmt*((-560 + 268*(4 - 2*ep) - 50*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
              s12^2*s23^2 + (-10560 + 10484*(4 - 2*ep) - 3502*(4 - 2*ep)^2 + 
               392*(4 - 2*ep)^3)*s12*s23^3 + (-5760 + 5368*(4 - 2*ep) - 1642*
                (4 - 2*ep)^2 + 165*(4 - 2*ep)^3)*s23^4)))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^4*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
           mmt*s12*s23^2 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^2*s23^2 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23^3) + 
        mmw^3*((2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
           mmt*s12*s23^3 + (-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
            36*(4 - 2*ep)^3)*s12^2*s23^3 + (-2304 + 1728*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12*s23^4) + 
        mmw^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
           mmt*s12*s23^4 + (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
            36*(4 - 2*ep)^3)*s12^2*s23^4 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^5) + 
        mmw*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*mmt*
           s12*s23^5 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^2*s23^5 + (-768 + 576*(4 - 2*ep) - 
            144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^6)) + 
      (((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
         (64 - 52*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23 + 
         (64 - 52*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12*s23^2 + 
         mmt^2*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
           (64 - 52*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s23) + 
         mmt*((-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2 + 
           (-128 + 104*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s12*s23 + 
           (-64 + 52*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s23^2))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
       (mmw*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2*s23^2 + 
         (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
         (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23^3 + 
         (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^4 + 
         mmt*((-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2 + 
           (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23^3))) + 
      (((-1600 + 1480*(4 - 2*ep) - 450*(4 - 2*ep)^2 + 45*(4 - 2*ep)^3)*
          mmt^3 + (1600 - 1480*(4 - 2*ep) + 450*(4 - 2*ep)^2 - 
           45*(4 - 2*ep)^3)*s12^3 + mmw^2*((480 - 484*(4 - 2*ep) + 
             162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*mmt + 
           (-480 + 484*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12) + (7136 - 6692*(4 - 2*ep) + 2066*(4 - 2*ep)^2 - 
           210*(4 - 2*ep)^3)*s12^2*s23 + (7136 - 6692*(4 - 2*ep) + 
           2066*(4 - 2*ep)^2 - 210*(4 - 2*ep)^3)*s12*s23^2 + 
         mmt^2*((4800 - 4440*(4 - 2*ep) + 1350*(4 - 2*ep)^2 - 
             135*(4 - 2*ep)^3)*s12 + (7136 - 6692*(4 - 2*ep) + 
             2066*(4 - 2*ep)^2 - 210*(4 - 2*ep)^3)*s23) + 
         mmt*((-4800 + 4440*(4 - 2*ep) - 1350*(4 - 2*ep)^2 + 
             135*(4 - 2*ep)^3)*s12^2 + (-14272 + 13384*(4 - 2*ep) - 
             4132*(4 - 2*ep)^2 + 420*(4 - 2*ep)^3)*s12*s23 + 
           (-7136 + 6692*(4 - 2*ep) - 2066*(4 - 2*ep)^2 + 210*(4 - 2*ep)^3)*
            s23^2) + mmw*((1504 - 1364*(4 - 2*ep) + 404*(4 - 2*ep)^2 - 
             39*(4 - 2*ep)^3)*mmt^2 + (1504 - 1364*(4 - 2*ep) + 
             404*(4 - 2*ep)^2 - 39*(4 - 2*ep)^3)*s12^2 + 
           (8448 - 7968*(4 - 2*ep) + 2472*(4 - 2*ep)^2 - 252*(4 - 2*ep)^3)*
            s12*s23 + (8448 - 7968*(4 - 2*ep) + 2472*(4 - 2*ep)^2 - 
             252*(4 - 2*ep)^3)*s23^2 + mmt*((-3008 + 2728*(4 - 2*ep) - 808*
                (4 - 2*ep)^2 + 78*(4 - 2*ep)^3)*s12 + 
             (-8448 + 7968*(4 - 2*ep) - 2472*(4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*
              s23)))*NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
       ((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*mmt^2*
         s12*s23^2 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
          12*(4 - 2*ep)^3)*s12^3*s23^2 + (-1536 + 1152*(4 - 2*ep) - 
          288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12^2*s23^3 + 
        (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*
         s23^4 + mmw^2*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*mmt*s12*s23 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^2*s23 + 
          (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*
           s23^2) + mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^2*s23^2 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23^3) + 
        mmw*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^3*s23 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
             s12^2*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12*s23^2))) + 
      (((-384 + 416*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*mmt^4*
          s23 + mmt^3*((512 - 496*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s12*s23 + (384 - 416*(4 - 2*ep) + 
             144*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s23^2) + 
         mmt^2*((128 - 256*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
            s12^2*s23 + (-128 + 80*(4 - 2*ep) - 4*(4 - 2*ep)^3)*s12*s23^2) + 
         mmt*((-256 + 336*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
            s12^3*s23 + (-256 + 336*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
             20*(4 - 2*ep)^3)*s12^2*s23^2) + 
         mmw^3*((-400 + 420*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
            mmt^2 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
            s12^2 + (-960 + 1008*(4 - 2*ep) - 336*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*s12*s23 + (-960 + 1008*(4 - 2*ep) - 
             336*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s23^2 + 
           mmt*((480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
              s12 + (960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s23)) + 
         mmw^2*((896 - 944*(4 - 2*ep) + 316*(4 - 2*ep)^2 - 34*(4 - 2*ep)^3)*
            mmt^3 + (16 - 20*(4 - 2*ep) + 8*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
            s12^3 + (-128 + 96*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12^2*s23 + 
           (-128 + 96*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((-2416 + 2620*(4 - 2*ep) - 912*(4 - 2*ep)^2 + 103*
                (4 - 2*ep)^3)*s12 + (-3392 + 3600*(4 - 2*ep) - 1216*
                (4 - 2*ep)^2 + 132*(4 - 2*ep)^3)*s23) + 
           mmt*((1504 - 1656*(4 - 2*ep) + 588*(4 - 2*ep)^2 - 68*(4 - 2*ep)^3)*
              s12^2 + (3520 - 3696*(4 - 2*ep) + 1232*(4 - 2*ep)^2 - 132*
                (4 - 2*ep)^3)*s12*s23 + (3392 - 3600*(4 - 2*ep) + 1216*
                (4 - 2*ep)^2 - 132*(4 - 2*ep)^3)*s23^2)) + 
         mmw*((-496 + 524*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 19*(4 - 2*ep)^3)*
            mmt^4 + (64 - 80*(4 - 2*ep) + 32*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
            s12^3*s23 + (64 - 80*(4 - 2*ep) + 32*(4 - 2*ep)^2 - 
             4*(4 - 2*ep)^3)*s12^2*s23^2 + 
           mmt^3*((2128 - 2324*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 93*
                (4 - 2*ep)^3)*s12 + (2816 - 3008*(4 - 2*ep) + 1024*
                (4 - 2*ep)^2 - 112*(4 - 2*ep)^3)*s23) + 
           mmt^2*((-2768 + 3076*(4 - 2*ep) - 1104*(4 - 2*ep)^2 + 129*
                (4 - 2*ep)^3)*s12^2 + (-5568 + 5936*(4 - 2*ep) - 2016*
                (4 - 2*ep)^2 + 220*(4 - 2*ep)^3)*s12*s23 + 
             (-2816 + 3008*(4 - 2*ep) - 1024*(4 - 2*ep)^2 + 112*(4 - 2*ep)^3)*
              s23^2) + mmt*((1136 - 1276*(4 - 2*ep) + 464*(4 - 2*ep)^2 - 55*
                (4 - 2*ep)^3)*s12^3 + (2688 - 2848*(4 - 2*ep) + 960*
                (4 - 2*ep)^2 - 104*(4 - 2*ep)^3)*s12^2*s23 + 
             (2752 - 2928*(4 - 2*ep) + 992*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3)*
              s12*s23^2)))*NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*mmt*
           s12*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*s12^2*s23 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*s23^2) + 
        mmw^4*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*s12^3*s23 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((-2048 + 1536*(4 - 2*ep) - 384*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*
             s12^2*s23 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^3*s12*s23 + (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 
            8*(4 - 2*ep)^3)*s12^3*s23^2 + (-1024 + 768*(4 - 2*ep) - 
            192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^2*s23^3 + 
          (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*
           s23^4 + mmt^2*((2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 
              40*(4 - 2*ep)^3)*s12^2*s23 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*
             s12^3*s23 + (1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 
              16*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
           mmt^4*s12*s23 + mmt^3*((-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^
                2 + 16*(4 - 2*ep)^3)*s12^2*s23 + (512 - 384*(4 - 2*ep) + 
              96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
             s12^3*s23 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12^2*s23^2 + (-2048 + 1536*(4 - 2*ep) - 
              384*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt*((1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*
             s12^3*s23^2 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
              32*(4 - 2*ep)^3)*s12^2*s23^3 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^4)) + 
        mmw*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*mmt^4*
           s12*s23^2 + mmt^3*((1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 
              16*(4 - 2*ep)^3)*s12^2*s23^2 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt^2*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
             s12^3*s23^2 + (-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^2*s23^3 + (-512 + 384*(4 - 2*ep) - 
              96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*s23^4))) + 
      (((-320 + 376*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s12^5 + 
         (-1360 + 1588*(4 - 2*ep) - 604*(4 - 2*ep)^2 + 75*(4 - 2*ep)^3)*s12^4*
          s23 + (-2240 + 2552*(4 - 2*ep) - 944*(4 - 2*ep)^2 + 
           114*(4 - 2*ep)^3)*s12^3*s23^2 + (-1680 + 1844*(4 - 2*ep) - 
           652*(4 - 2*ep)^2 + 75*(4 - 2*ep)^3)*s12^2*s23^3 + 
         (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s12*
          s23^4 + mmt^4*((-640 + 752*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*s12 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
             3*(4 - 2*ep)^3)*s23) + mmt^3*((2240 - 2632*(4 - 2*ep) + 
             1008*(4 - 2*ep)^2 - 126*(4 - 2*ep)^3)*s12^2 + 
           (2240 - 2592*(4 - 2*ep) + 976*(4 - 2*ep)^2 - 120*(4 - 2*ep)^3)*s12*
            s23 + (640 - 672*(4 - 2*ep) + 224*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
            s23^2) + mmt^2*((-2880 + 3384*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 
             162*(4 - 2*ep)^3)*s12^3 + (-5600 + 6520*(4 - 2*ep) - 
             2472*(4 - 2*ep)^2 + 306*(4 - 2*ep)^3)*s12^2*s23 + 
           (-3840 + 4272*(4 - 2*ep) - 1536*(4 - 2*ep)^2 + 180*(4 - 2*ep)^3)*
            s12*s23^2 + (-1040 + 1092*(4 - 2*ep) - 364*(4 - 2*ep)^2 + 
             39*(4 - 2*ep)^3)*s23^3) + 
         mmt*((1600 - 1880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 90*(4 - 2*ep)^3)*
            s12^4 + (4800 - 5600*(4 - 2*ep) + 2128*(4 - 2*ep)^2 - 
             264*(4 - 2*ep)^3)*s12^3*s23 + (5440 - 6152*(4 - 2*ep) + 
             2256*(4 - 2*ep)^2 - 270*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (2720 - 2936*(4 - 2*ep) + 1016*(4 - 2*ep)^2 - 114*(4 - 2*ep)^3)*
            s12*s23^3 + (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s23^4) + 
         mmw^2*((112 - 116*(4 - 2*ep) + 38*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
            s12^3 + (-96 + 112*(4 - 2*ep) - 42*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
            s12^2*s23 + (-848 + 900*(4 - 2*ep) - 304*(4 - 2*ep)^2 + 
             33*(4 - 2*ep)^3)*s12*s23^2 + (-480 + 504*(4 - 2*ep) - 
             168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s23^3 + 
           mmt^2*((272 - 284*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
              s12 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
              s23) + mmt*((-384 + 400*(4 - 2*ep) - 132*(4 - 2*ep)^2 + 14*
                (4 - 2*ep)^3)*s12^2 + (176 - 196*(4 - 2*ep) + 70*
                (4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*s23 + 
             (560 - 588*(4 - 2*ep) + 196*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*
              s23^2)) + mmw*((128 - 116*(4 - 2*ep) + 30*(4 - 2*ep)^2 - 
             2*(4 - 2*ep)^3)*s12^4 + (1664 - 1800*(4 - 2*ep) + 
             624*(4 - 2*ep)^2 - 70*(4 - 2*ep)^3)*s12^3*s23 + 
           (2224 - 2536*(4 - 2*ep) + 938*(4 - 2*ep)^2 - 113*(4 - 2*ep)^3)*
            s12^2*s23^2 + (208 - 348*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 
             27*(4 - 2*ep)^3)*s12*s23^3 + (-480 + 504*(4 - 2*ep) - 
             168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s23^4 + 
           mmt^3*((32 - 92*(4 - 2*ep) + 58*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
              s12 + (160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
              s23) + mmt^2*((64 + 68*(4 - 2*ep) - 86*(4 - 2*ep)^2 + 18*
                (4 - 2*ep)^3)*s12^2 + (1184 - 1256*(4 - 2*ep) + 424*
                (4 - 2*ep)^2 - 46*(4 - 2*ep)^3)*s12*s23 + 
             (-1200 + 1260*(4 - 2*ep) - 420*(4 - 2*ep)^2 + 45*(4 - 2*ep)^3)*
              s23^2) + mmt*((-224 + 140*(4 - 2*ep) - 2*(4 - 2*ep)^2 - 6*
                (4 - 2*ep)^3)*s12^3 + (-3008 + 3224*(4 - 2*ep) - 1104*
                (4 - 2*ep)^2 + 122*(4 - 2*ep)^3)*s12^2*s23 + 
             (-1024 + 1276*(4 - 2*ep) - 518*(4 - 2*ep)^2 + 68*(4 - 2*ep)^3)*
              s12*s23^2 + (1520 - 1596*(4 - 2*ep) + 532*(4 - 2*ep)^2 - 57*
                (4 - 2*ep)^3)*s23^3)))*NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
            4*(4 - 2*ep)^3)*s12^3*s23 + (-512 + 384*(4 - 2*ep) - 
            96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12^2*s23^2 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*
           s23^3 + mmt*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
              12*(4 - 2*ep)^3)*s12^2*s23 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^3*s12*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^4*s23 + (-2304 + 1728*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12^3*s23^2 + 
          (-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
           s12^2*s23^3 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt^2*((-3840 + 2880*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 
              60*(4 - 2*ep)^3)*s12^2*s23 + (-3840 + 2880*(4 - 2*ep) - 
              720*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*
             s12^3*s23 + (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 
              96*(4 - 2*ep)^3)*s12^2*s23^2 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^4*s12*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^5*s23 + (-3072 + 2304*(4 - 2*ep) - 
            576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^4*s23^2 + 
          (-4608 + 3456*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
           s12^3*s23^3 + (-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 
            48*(4 - 2*ep)^3)*s12^2*s23^4 + (-768 + 576*(4 - 2*ep) - 
            144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt^3*((5376 - 4032*(4 - 2*ep) + 1008*(4 - 2*ep)^2 - 
              84*(4 - 2*ep)^3)*s12^2*s23 + (5376 - 4032*(4 - 2*ep) + 
              1008*(4 - 2*ep)^2 - 84*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((-6912 + 5184*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 
              108*(4 - 2*ep)^3)*s12^3*s23 + (-13824 + 10368*(4 - 2*ep) - 
              2592*(4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-6912 + 5184*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 108*(4 - 2*ep)^3)*
             s12*s23^3) + mmt*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^4*s23 + (11520 - 8640*(4 - 2*ep) + 
              2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*
             s12^2*s23^3 + (3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12*s23^4)) + 
        mmw*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*mmt^5*
           s12*s23 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
            4*(4 - 2*ep)^3)*s12^6*s23 + (-1280 + 960*(4 - 2*ep) - 
            240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^5*s23^2 + 
          (-2560 + 1920*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*
           s12^4*s23^3 + (-2560 + 1920*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 
            40*(4 - 2*ep)^3)*s12^3*s23^4 + (-1280 + 960*(4 - 2*ep) - 
            240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^2*s23^5 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*
           s23^6 + mmt^4*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^2*s23 + (-2304 + 1728*(4 - 2*ep) - 
              432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^3*((4096 - 3072*(4 - 2*ep) + 768*(4 - 2*ep)^2 - 
              64*(4 - 2*ep)^3)*s12^3*s23 + (8192 - 6144*(4 - 2*ep) + 
              1536*(4 - 2*ep)^2 - 128*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (4096 - 3072*(4 - 2*ep) + 768*(4 - 2*ep)^2 - 64*(4 - 2*ep)^3)*s12*
             s23^3) + mmt^2*((-3584 + 2688*(4 - 2*ep) - 672*(4 - 2*ep)^2 + 
              56*(4 - 2*ep)^3)*s12^4*s23 + (-10752 + 8064*(4 - 2*ep) - 
              2016*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (-10752 + 8064*(4 - 2*ep) - 2016*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*
             s12^2*s23^3 + (-3584 + 2688*(4 - 2*ep) - 672*(4 - 2*ep)^2 + 
              56*(4 - 2*ep)^3)*s12*s23^4) + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^5*s23 + (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 
              96*(4 - 2*ep)^3)*s12^4*s23^2 + (9216 - 6912*(4 - 2*ep) + 
              1728*(4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*
             s12^2*s23^4 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12*s23^5))) + 
      (((10 - 3*(4 - 2*ep))*mmt*s23 + (-10 + 3*(4 - 2*ep))*s12*s23 + 
         (-60 + 18*(4 - 2*ep))*s23^2)*NPL1[1, -1, 0, 0, 1, 0, 1, 1, 1])/
       ((48 - 12*(4 - 2*ep))*mmt^2*s12 + (48 - 12*(4 - 2*ep))*s12^3 + 
        (96 - 24*(4 - 2*ep))*s12^2*s23 + (48 - 12*(4 - 2*ep))*s12*s23^2 + 
        mmw*((-48 + 12*(4 - 2*ep))*mmt*s12 + (48 - 12*(4 - 2*ep))*s12^2 + 
          (48 - 12*(4 - 2*ep))*s12*s23) + mmt*((-96 + 24*(4 - 2*ep))*s12^2 + 
          (-96 + 24*(4 - 2*ep))*s12*s23)) + 
      (((10 - 3*(4 - 2*ep))*mmt*s12 + (-10 + 3*(4 - 2*ep))*s12^2)*
        NPL1[1, -1, 1, 0, 0, 0, 1, 1, 1])/
       (mmw*((-24 + 6*(4 - 2*ep))*mmt*s23 + (24 - 6*(4 - 2*ep))*s12*s23 + 
         (24 - 6*(4 - 2*ep))*s23^2)) + 
      (((-50 + 15*(4 - 2*ep))*mmt^2 + (-50 + 15*(4 - 2*ep))*s12^2 + 
         (-110 + 33*(4 - 2*ep))*s12*s23 + (-60 + 18*(4 - 2*ep))*s23^2 + 
         mmt*((100 - 30*(4 - 2*ep))*s12 + (110 - 33*(4 - 2*ep))*s23))*
        NPL1[1, -1, 1, 0, 1, 0, 1, 0, 1])/((-48 + 12*(4 - 2*ep))*mmw*s12*
         s23 + (48 - 12*(4 - 2*ep))*s12*s23^2) + 
      (((384 - 416*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*mmt^5*
          s23 + mmt^4*((768 - 1008*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
             60*(4 - 2*ep)^3)*s12*s23 + (-384 + 416*(4 - 2*ep) - 
             144*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s23^2) + 
         mmt^3*((-2688 + 3264*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 
             168*(4 - 2*ep)^3)*s12^2*s23 + (-1152 + 1424*(4 - 2*ep) - 
             576*(4 - 2*ep)^2 + 76*(4 - 2*ep)^3)*s12*s23^2) + 
         mmt^2*((1536 - 1840*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 92*(4 - 2*ep)^3)*
            s12^3*s23 + (1536 - 1840*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
             92*(4 - 2*ep)^3)*s12^2*s23^2) + 
         mmw^4*((400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
            mmt^2 + (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
            s12^2 + (960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s12*s23 + (960 - 1008*(4 - 2*ep) + 
             336*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s23^2 + 
           mmt*((-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
              s12 + (-960 + 1008*(4 - 2*ep) - 336*(4 - 2*ep)^2 + 36*
                (4 - 2*ep)^3)*s23)) + 
         mmw^3*((1936 - 1700*(4 - 2*ep) + 492*(4 - 2*ep)^2 - 47*(4 - 2*ep)^3)*
            mmt^3 + (-16 + 20*(4 - 2*ep) - 8*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
            s12^3 + (128 - 96*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s12^2*s23 + 
           (128 - 96*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((3472 - 3908*(4 - 2*ep) + 1424*(4 - 2*ep)^2 - 169*
                (4 - 2*ep)^3)*s12 + (3968 - 4320*(4 - 2*ep) + 1504*
                (4 - 2*ep)^2 - 168*(4 - 2*ep)^3)*s23) + 
           mmt*((-5392 + 5588*(4 - 2*ep) - 1908*(4 - 2*ep)^2 + 215*
                (4 - 2*ep)^3)*s12^2 + (-4096 + 4416*(4 - 2*ep) - 1520*
                (4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*s12*s23 + 
             (-3968 + 4320*(4 - 2*ep) - 1504*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*
              s23^2)) + mmw^2*((-6032 + 5604*(4 - 2*ep) - 1708*(4 - 2*ep)^2 + 
             171*(4 - 2*ep)^3)*mmt^4 + (-64 + 80*(4 - 2*ep) - 
             32*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^3*s23 + 
           (-64 + 80*(4 - 2*ep) - 32*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^2*
            s23^2 + mmt^3*((8096 - 7416*(4 - 2*ep) + 2228*(4 - 2*ep)^2 - 220*
                (4 - 2*ep)^3)*s12 + (6208 - 5392*(4 - 2*ep) + 1520*
                (4 - 2*ep)^2 - 140*(4 - 2*ep)^3)*s23) + 
           mmt^2*((3824 - 4236*(4 - 2*ep) + 1532*(4 - 2*ep)^2 - 181*
                (4 - 2*ep)^3)*s12^2 + (7680 - 8576*(4 - 2*ep) + 3072*
                (4 - 2*ep)^2 - 352*(4 - 2*ep)^3)*s12*s23 + 
             (-6208 + 5392*(4 - 2*ep) - 1520*(4 - 2*ep)^2 + 140*(4 - 2*ep)^3)*
              s23^2) + mmt*((-5888 + 6048*(4 - 2*ep) - 2052*(4 - 2*ep)^2 + 
               230*(4 - 2*ep)^3)*s12^3 + (-13824 + 13888*(4 - 2*ep) - 4560*
                (4 - 2*ep)^2 + 488*(4 - 2*ep)^3)*s12^2*s23 + 
             (-13888 + 13968*(4 - 2*ep) - 4592*(4 - 2*ep)^2 + 492*
                (4 - 2*ep)^3)*s12*s23^2)) + 
         mmw*((3696 - 3484*(4 - 2*ep) + 1076*(4 - 2*ep)^2 - 109*(4 - 2*ep)^3)*
            mmt^5 + mmt^4*((-13008 + 12708*(4 - 2*ep) - 4092*(4 - 2*ep)^2 + 
               435*(4 - 2*ep)^3)*s12 + (-9600 + 9120*(4 - 2*ep) - 2832*
                (4 - 2*ep)^2 + 288*(4 - 2*ep)^3)*s23) + 
           mmt^3*((14928 - 14964*(4 - 2*ep) + 4956*(4 - 2*ep)^2 - 543*
                (4 - 2*ep)^3)*s12^2 + (19648 - 18848*(4 - 2*ep) + 5936*
                (4 - 2*ep)^2 - 616*(4 - 2*ep)^3)*s12*s23 + 
             (9600 - 9120*(4 - 2*ep) + 2832*(4 - 2*ep)^2 - 288*(4 - 2*ep)^3)*
              s23^2) + mmt^2*((-5616 + 5740*(4 - 2*ep) - 1940*(4 - 2*ep)^2 + 
               217*(4 - 2*ep)^3)*s12^3 + (-10496 + 10336*(4 - 2*ep) - 3376*
                (4 - 2*ep)^2 + 368*(4 - 2*ep)^3)*s12^2*s23 + 
             (-10048 + 9728*(4 - 2*ep) - 3104*(4 - 2*ep)^2 + 328*
                (4 - 2*ep)^3)*s12*s23^2) + 
           mmt*((448 - 608*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
              s12^3*s23 + (448 - 608*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 40*
                (4 - 2*ep)^3)*s12^2*s23^2)))*NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt*s12*s23 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^2*s23 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23^2) + 
        mmw^4*((4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^3*s23 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 
              96*(4 - 2*ep)^3)*s12^2*s23 + (-4608 + 3456*(4 - 2*ep) - 
              864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((-4608 + 3456*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
           mmt^3*s12*s23 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
            24*(4 - 2*ep)^3)*s12^3*s23^2 + (-3072 + 2304*(4 - 2*ep) - 
            576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^2*s23^3 + 
          (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*
           s23^4 + mmt^2*((7680 - 5760*(4 - 2*ep) + 1440*(4 - 2*ep)^2 - 
              120*(4 - 2*ep)^3)*s12^2*s23 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
             s12^3*s23 + (3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^4*s12*s23 + mmt^3*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^
                2 + 48*(4 - 2*ep)^3)*s12^2*s23 + (1536 - 1152*(4 - 2*ep) + 
              288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^3*s23 + (-4608 + 3456*(4 - 2*ep) - 
              864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 96*(4 - 2*ep)^3)*
             s12*s23^3) + mmt*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12^3*s23^2 + (6144 - 4608*(4 - 2*ep) + 
              1152*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*
             s23^4)) + mmw*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
            24*(4 - 2*ep)^3)*mmt^4*s12*s23^2 + 
          mmt^3*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12^2*s23^2 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt^2*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12^3*s23^2 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
             s12*s23^4))) + 
      (((-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^6*s23 + 
         (-800 + 840*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s12^5*
          s23^2 + (-2400 + 2520*(4 - 2*ep) - 840*(4 - 2*ep)^2 + 
           90*(4 - 2*ep)^3)*s12^4*s23^3 + (-3200 + 3360*(4 - 2*ep) - 
           1120*(4 - 2*ep)^2 + 120*(4 - 2*ep)^3)*s12^3*s23^4 + 
         (-2000 + 2100*(4 - 2*ep) - 700*(4 - 2*ep)^2 + 75*(4 - 2*ep)^3)*s12^2*
          s23^5 + (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 
           18*(4 - 2*ep)^3)*s12*s23^6 + 
         mmt^6*((1920 - 2256*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 
             108*(4 - 2*ep)^3)*s12 + (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 
             3*(4 - 2*ep)^3)*s23) + mmt^5*((-8640 + 10152*(4 - 2*ep) - 
             3888*(4 - 2*ep)^2 + 486*(4 - 2*ep)^3)*s12^2 + 
           (-8000 + 9360*(4 - 2*ep) - 3568*(4 - 2*ep)^2 + 444*(4 - 2*ep)^3)*
            s12*s23 + (-640 + 672*(4 - 2*ep) - 224*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s23^2) + 
         mmt^4*((15360 - 18048*(4 - 2*ep) + 6912*(4 - 2*ep)^2 - 
             864*(4 - 2*ep)^3)*s12^3 + (28240 - 33132*(4 - 2*ep) + 
             12668*(4 - 2*ep)^2 - 1581*(4 - 2*ep)^3)*s12^2*s23 + 
           (13280 - 15384*(4 - 2*ep) + 5800*(4 - 2*ep)^2 - 714*(4 - 2*ep)^3)*
            s12*s23^2 + (960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s23^3) + 
         mmt^3*((-13440 + 15792*(4 - 2*ep) - 6048*(4 - 2*ep)^2 + 
             756*(4 - 2*ep)^3)*s12^4 + (-37440 + 43992*(4 - 2*ep) - 
             16848*(4 - 2*ep)^2 + 2106*(4 - 2*ep)^3)*s12^3*s23 + 
           (-32320 + 37896*(4 - 2*ep) - 14480*(4 - 2*ep)^2 + 
             1806*(4 - 2*ep)^3)*s12^2*s23^2 + (-8160 + 9528*(4 - 2*ep) - 
             3624*(4 - 2*ep)^2 + 450*(4 - 2*ep)^3)*s12*s23^3 + 
           (160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s23^4) + 
         mmt^2*((5760 - 6768*(4 - 2*ep) + 2592*(4 - 2*ep)^2 - 
             324*(4 - 2*ep)^3)*s12^5 + (21680 - 25524*(4 - 2*ep) + 
             9796*(4 - 2*ep)^2 - 1227*(4 - 2*ep)^3)*s12^4*s23 + 
           (26560 - 31488*(4 - 2*ep) + 12176*(4 - 2*ep)^2 - 
             1536*(4 - 2*ep)^3)*s12^3*s23^2 + (10080 - 12384*(4 - 2*ep) + 
             4968*(4 - 2*ep)^2 - 648*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (-1600 + 1440*(4 - 2*ep) - 368*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*
            s23^4 + (-1040 + 1092*(4 - 2*ep) - 364*(4 - 2*ep)^2 + 
             39*(4 - 2*ep)^3)*s23^5) + 
         mmt*((-960 + 1128*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 54*(4 - 2*ep)^3)*
            s12^6 + (-4480 + 5304*(4 - 2*ep) - 2048*(4 - 2*ep)^2 + 
             258*(4 - 2*ep)^3)*s12^5*s23 + (-6080 + 7464*(4 - 2*ep) - 
             2992*(4 - 2*ep)^2 + 390*(4 - 2*ep)^3)*s12^4*s23^2 + 
           (-480 + 1344*(4 - 2*ep) - 840*(4 - 2*ep)^2 + 144*(4 - 2*ep)^3)*
            s12^3*s23^3 + (4640 - 4632*(4 - 2*ep) + 1432*(4 - 2*ep)^2 - 
             138*(4 - 2*ep)^3)*s12^2*s23^4 + (3040 - 3192*(4 - 2*ep) + 
             1064*(4 - 2*ep)^2 - 114*(4 - 2*ep)^3)*s12*s23^5 + 
           (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
            s23^6) + mmw^3*((224 - 232*(4 - 2*ep) + 76*(4 - 2*ep)^2 - 
             8*(4 - 2*ep)^3)*s12^4 + (32 - 8*(4 - 2*ep) - 8*(4 - 2*ep)^2 + 
             2*(4 - 2*ep)^3)*s12^3*s23 + (-1888 + 2024*(4 - 2*ep) - 
             692*(4 - 2*ep)^2 + 76*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-2656 + 2808*(4 - 2*ep) - 944*(4 - 2*ep)^2 + 102*(4 - 2*ep)^3)*
            s12*s23^3 + (-960 + 1008*(4 - 2*ep) - 336*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*s23^4 + mmt^3*((-272 + 284*(4 - 2*ep) - 94*
                (4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12 + 
             (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s23) + 
           mmt^2*((928 - 968*(4 - 2*ep) + 320*(4 - 2*ep)^2 - 34*(4 - 2*ep)^3)*
              s12^2 + (208 - 204*(4 - 2*ep) + 62*(4 - 2*ep)^2 - 6*
                (4 - 2*ep)^3)*s12*s23 + (-720 + 756*(4 - 2*ep) - 252*
                (4 - 2*ep)^2 + 27*(4 - 2*ep)^3)*s23^2) + 
           mmt*((-880 + 916*(4 - 2*ep) - 302*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*
              s12^3 + (-320 + 296*(4 - 2*ep) - 82*(4 - 2*ep)^2 + 7*
                (4 - 2*ep)^3)*s12^2*s23 + (2320 - 2468*(4 - 2*ep) + 836*
                (4 - 2*ep)^2 - 91*(4 - 2*ep)^3)*s12*s23^2 + 
             (1600 - 1680*(4 - 2*ep) + 560*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*
              s23^3)) + mmw^2*((-368 + 360*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
             16*(4 - 2*ep)^3)*s12^5 + (5088 - 5380*(4 - 2*ep) + 
             1828*(4 - 2*ep)^2 - 201*(4 - 2*ep)^3)*s12^4*s23 + 
           (17312 - 18052*(4 - 2*ep) + 6182*(4 - 2*ep)^2 - 696*(4 - 2*ep)^3)*
            s12^3*s23^2 + (18368 - 18788*(4 - 2*ep) + 6404*(4 - 2*ep)^2 - 
             725*(4 - 2*ep)^3)*s12^2*s23^3 + (6992 - 6740*(4 - 2*ep) + 
             2214*(4 - 2*ep)^2 - 246*(4 - 2*ep)^3)*s12*s23^4 + 
           (480 - 264*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s23^5 + 
           mmt^4*((-4976 + 4912*(4 - 2*ep) - 1612*(4 - 2*ep)^2 + 176*
                (4 - 2*ep)^3)*s12 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
               3*(4 - 2*ep)^3)*s23) + mmt^3*((13536 - 13408*(4 - 2*ep) + 4436*
                (4 - 2*ep)^2 - 490*(4 - 2*ep)^3)*s12^2 + 
             (336 - 184*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*
              s23 + (320 - 416*(4 - 2*ep) + 156*(4 - 2*ep)^2 - 18*
                (4 - 2*ep)^3)*s23^2) + mmt^2*((-12512 + 12440*(4 - 2*ep) - 
               4164*(4 - 2*ep)^2 + 468*(4 - 2*ep)^3)*s12^3 + 
             (6416 - 6952*(4 - 2*ep) + 2344*(4 - 2*ep)^2 - 248*(4 - 2*ep)^3)*
              s12^2*s23 + (20128 - 20252*(4 - 2*ep) + 6738*(4 - 2*ep)^2 - 740*
                (4 - 2*ep)^3)*s12*s23^2 + (1280 - 744*(4 - 2*ep) + 118*
                (4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s23^3) + 
           mmt*((4320 - 4304*(4 - 2*ep) + 1468*(4 - 2*ep)^2 - 170*
                (4 - 2*ep)^3)*s12^4 + (-11760 + 12432*(4 - 2*ep) - 4192*
                (4 - 2*ep)^2 + 454*(4 - 2*ep)^3)*s12^3*s23 + 
             (-37760 + 38720*(4 - 2*ep) - 13076*(4 - 2*ep)^2 + 1454*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-23680 + 23324*(4 - 2*ep) - 7698*
                (4 - 2*ep)^2 + 848*(4 - 2*ep)^3)*s12*s23^3 + 
             (-2000 + 1340*(4 - 2*ep) - 282*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
              s23^4)) + mmw*((-2272 + 2304*(4 - 2*ep) - 780*(4 - 2*ep)^2 + 
             88*(4 - 2*ep)^3)*s12^6 + (-12640 + 12656*(4 - 2*ep) - 
             4232*(4 - 2*ep)^2 + 472*(4 - 2*ep)^3)*s12^5*s23 + 
           (-27120 + 26908*(4 - 2*ep) - 8890*(4 - 2*ep)^2 + 978*(4 - 2*ep)^3)*
            s12^4*s23^2 + (-26800 + 26556*(4 - 2*ep) - 8706*(4 - 2*ep)^2 + 
             946*(4 - 2*ep)^3)*s12^3*s23^3 + (-10000 + 10220*(4 - 2*ep) - 
             3398*(4 - 2*ep)^2 + 370*(4 - 2*ep)^3)*s12^2*s23^4 + 
           (1488 - 1052*(4 - 2*ep) + 242*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12*
            s23^5 + (1440 - 1272*(4 - 2*ep) + 372*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s23^6 + mmt^5*((6688 - 6364*(4 - 2*ep) + 1994*
                (4 - 2*ep)^2 - 206*(4 - 2*ep)^3)*s12 + 
             (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s23) + 
           mmt^4*((-28384 + 27368*(4 - 2*ep) - 8716*(4 - 2*ep)^2 + 918*
                (4 - 2*ep)^3)*s12^2 + (-31904 + 31292*(4 - 2*ep) - 10150*
                (4 - 2*ep)^2 + 1090*(4 - 2*ep)^3)*s12*s23 + 
             (1040 - 1012*(4 - 2*ep) + 320*(4 - 2*ep)^2 - 33*(4 - 2*ep)^3)*
              s23^2) + mmt^3*((47296 - 46224*(4 - 2*ep) + 14964*(4 - 2*ep)^
                 2 - 1606*(4 - 2*ep)^3)*s12^3 + (107552 - 106252*(4 - 2*ep) + 
               34770*(4 - 2*ep)^2 - 3772*(4 - 2*ep)^3)*s12^2*s23 + 
             (56256 - 56428*(4 - 2*ep) + 18736*(4 - 2*ep)^2 - 2061*
                (4 - 2*ep)^3)*s12*s23^2 + (-4480 + 4024*(4 - 2*ep) - 1194*
                (4 - 2*ep)^2 + 117*(4 - 2*ep)^3)*s23^3) + 
           mmt^2*((-38464 + 38104*(4 - 2*ep) - 12536*(4 - 2*ep)^2 + 1370*
                (4 - 2*ep)^3)*s12^4 + (-131712 + 130948*(4 - 2*ep) - 43210*
                (4 - 2*ep)^2 + 4734*(4 - 2*ep)^3)*s12^3*s23 + 
             (-142112 + 142408*(4 - 2*ep) - 47282*(4 - 2*ep)^2 + 5205*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-41264 + 42944*(4 - 2*ep) - 
               14696*(4 - 2*ep)^2 + 1658*(4 - 2*ep)^3)*s12*s23^3 + 
             (7600 - 6620*(4 - 2*ep) + 1912*(4 - 2*ep)^2 - 183*(4 - 2*ep)^3)*
              s23^4) + mmt*((15136 - 15188*(4 - 2*ep) + 5074*(4 - 2*ep)^2 - 
               564*(4 - 2*ep)^3)*s12^5 + (68784 - 68728*(4 - 2*ep) + 22850*
                (4 - 2*ep)^2 - 2527*(4 - 2*ep)^3)*s12^4*s23 + 
             (111936 - 111876*(4 - 2*ep) + 37116*(4 - 2*ep)^2 - 4089*
                (4 - 2*ep)^3)*s12^3*s23^2 + (72544 - 73524*(4 - 2*ep) + 24596*
                (4 - 2*ep)^2 - 2721*(4 - 2*ep)^3)*s12^2*s23^3 + 
             (8736 - 10392*(4 - 2*ep) + 3874*(4 - 2*ep)^2 - 463*(4 - 2*ep)^3)*
              s12*s23^4 + (-5520 + 4796*(4 - 2*ep) - 1382*(4 - 2*ep)^2 + 132*
                (4 - 2*ep)^3)*s23^5)))*NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^3*s12*s23 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^4*s23 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^3*s23^2 + 
          (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^2*
           s23^3 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt^2*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^2*s23 + (3840 - 2880*(4 - 2*ep) + 
              720*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
             s12^3*s23 + (-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 
              96*(4 - 2*ep)^3)*s12^2*s23^2 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^3*((4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
           mmt^4*s12*s23 + (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
            36*(4 - 2*ep)^3)*s12^5*s23 + (9216 - 6912*(4 - 2*ep) + 
            1728*(4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12^4*s23^2 + 
          (13824 - 10368*(4 - 2*ep) + 2592*(4 - 2*ep)^2 - 216*(4 - 2*ep)^3)*
           s12^3*s23^3 + (9216 - 6912*(4 - 2*ep) + 1728*(4 - 2*ep)^2 - 
            144*(4 - 2*ep)^3)*s12^2*s23^4 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt^3*((-16128 + 12096*(4 - 2*ep) - 3024*(4 - 2*ep)^2 + 
              252*(4 - 2*ep)^3)*s12^2*s23 + (-16128 + 12096*(4 - 2*ep) - 
              3024*(4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 
              324*(4 - 2*ep)^3)*s12^3*s23 + (41472 - 31104*(4 - 2*ep) + 
              7776*(4 - 2*ep)^2 - 648*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*
             s12*s23^3) + mmt*((-11520 + 8640*(4 - 2*ep) - 2160*(4 - 2*ep)^
                2 + 180*(4 - 2*ep)^3)*s12^4*s23 + 
            (-34560 + 25920*(4 - 2*ep) - 6480*(4 - 2*ep)^2 + 540*(4 - 2*ep)^
                3)*s12^3*s23^2 + (-34560 + 25920*(4 - 2*ep) - 
              6480*(4 - 2*ep)^2 + 540*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (-11520 + 8640*(4 - 2*ep) - 2160*(4 - 2*ep)^2 + 180*(4 - 2*ep)^3)*
             s12*s23^4)) + mmw^2*((-4608 + 3456*(4 - 2*ep) - 
            864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*mmt^5*s12*s23 + 
          (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^6*
           s23 + (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 
            180*(4 - 2*ep)^3)*s12^5*s23^2 + (23040 - 17280*(4 - 2*ep) + 
            4320*(4 - 2*ep)^2 - 360*(4 - 2*ep)^3)*s12^4*s23^3 + 
          (23040 - 17280*(4 - 2*ep) + 4320*(4 - 2*ep)^2 - 360*(4 - 2*ep)^3)*
           s12^3*s23^4 + (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 
            180*(4 - 2*ep)^3)*s12^2*s23^5 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^6 + 
          mmt^4*((20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 
              324*(4 - 2*ep)^3)*s12^2*s23 + (20736 - 15552*(4 - 2*ep) + 
              3888*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^3*((-36864 + 27648*(4 - 2*ep) - 6912*(4 - 2*ep)^2 + 
              576*(4 - 2*ep)^3)*s12^3*s23 + (-73728 + 55296*(4 - 2*ep) - 
              13824*(4 - 2*ep)^2 + 1152*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-36864 + 27648*(4 - 2*ep) - 6912*(4 - 2*ep)^2 + 576*(4 - 2*ep)^
                3)*s12*s23^3) + mmt^2*((32256 - 24192*(4 - 2*ep) + 
              6048*(4 - 2*ep)^2 - 504*(4 - 2*ep)^3)*s12^4*s23 + 
            (96768 - 72576*(4 - 2*ep) + 18144*(4 - 2*ep)^2 - 1512*(4 - 2*ep)^
                3)*s12^3*s23^2 + (96768 - 72576*(4 - 2*ep) + 18144*(4 - 2*ep)^
                2 - 1512*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (32256 - 24192*(4 - 2*ep) + 6048*(4 - 2*ep)^2 - 504*(4 - 2*ep)^3)*
             s12*s23^4) + mmt*((-13824 + 10368*(4 - 2*ep) - 2592*(4 - 2*ep)^
                2 + 216*(4 - 2*ep)^3)*s12^5*s23 + 
            (-55296 + 41472*(4 - 2*ep) - 10368*(4 - 2*ep)^2 + 
              864*(4 - 2*ep)^3)*s12^4*s23^2 + (-82944 + 62208*(4 - 2*ep) - 
              15552*(4 - 2*ep)^2 + 1296*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (-55296 + 41472*(4 - 2*ep) - 10368*(4 - 2*ep)^2 + 
              864*(4 - 2*ep)^3)*s12^2*s23^4 + (-13824 + 10368*(4 - 2*ep) - 
              2592*(4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*s12*s23^5)) + 
        mmw*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^6*s12*s23 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^7*s23 + (4608 - 3456*(4 - 2*ep) + 
            864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*s12^6*s23^2 + 
          (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*
           s12^5*s23^3 + (15360 - 11520*(4 - 2*ep) + 2880*(4 - 2*ep)^2 - 
            240*(4 - 2*ep)^3)*s12^4*s23^4 + (11520 - 8640*(4 - 2*ep) + 
            2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^3*s23^5 + 
          (4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*s12^2*
           s23^6 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12*s23^7 + 
          mmt^5*((-8448 + 6336*(4 - 2*ep) - 1584*(4 - 2*ep)^2 + 
              132*(4 - 2*ep)^3)*s12^2*s23 + (-8448 + 6336*(4 - 2*ep) - 
              1584*(4 - 2*ep)^2 + 132*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^4*((19200 - 14400*(4 - 2*ep) + 3600*(4 - 2*ep)^2 - 
              300*(4 - 2*ep)^3)*s12^3*s23 + (38400 - 28800*(4 - 2*ep) + 
              7200*(4 - 2*ep)^2 - 600*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (19200 - 14400*(4 - 2*ep) + 3600*(4 - 2*ep)^2 - 300*(4 - 2*ep)^3)*
             s12*s23^3) + mmt^3*((-23040 + 17280*(4 - 2*ep) - 
              4320*(4 - 2*ep)^2 + 360*(4 - 2*ep)^3)*s12^4*s23 + 
            (-69120 + 51840*(4 - 2*ep) - 12960*(4 - 2*ep)^2 + 
              1080*(4 - 2*ep)^3)*s12^3*s23^2 + (-69120 + 51840*(4 - 2*ep) - 
              12960*(4 - 2*ep)^2 + 1080*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (-23040 + 17280*(4 - 2*ep) - 4320*(4 - 2*ep)^2 + 360*(4 - 2*ep)^
                3)*s12*s23^4) + mmt^2*((15360 - 11520*(4 - 2*ep) + 
              2880*(4 - 2*ep)^2 - 240*(4 - 2*ep)^3)*s12^5*s23 + 
            (61440 - 46080*(4 - 2*ep) + 11520*(4 - 2*ep)^2 - 960*(4 - 2*ep)^
                3)*s12^4*s23^2 + (92160 - 69120*(4 - 2*ep) + 17280*(4 - 2*ep)^
                2 - 1440*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (61440 - 46080*(4 - 2*ep) + 11520*(4 - 2*ep)^2 - 960*(4 - 2*ep)^
                3)*s12^2*s23^4 + (15360 - 11520*(4 - 2*ep) + 2880*(4 - 2*ep)^
                2 - 240*(4 - 2*ep)^3)*s12*s23^5) + 
          mmt*((-5376 + 4032*(4 - 2*ep) - 1008*(4 - 2*ep)^2 + 
              84*(4 - 2*ep)^3)*s12^6*s23 + (-26880 + 20160*(4 - 2*ep) - 
              5040*(4 - 2*ep)^2 + 420*(4 - 2*ep)^3)*s12^5*s23^2 + 
            (-53760 + 40320*(4 - 2*ep) - 10080*(4 - 2*ep)^2 + 
              840*(4 - 2*ep)^3)*s12^4*s23^3 + (-53760 + 40320*(4 - 2*ep) - 
              10080*(4 - 2*ep)^2 + 840*(4 - 2*ep)^3)*s12^3*s23^4 + 
            (-26880 + 20160*(4 - 2*ep) - 5040*(4 - 2*ep)^2 + 420*(4 - 2*ep)^
                3)*s12^2*s23^5 + (-5376 + 4032*(4 - 2*ep) - 1008*(4 - 2*ep)^
                2 + 84*(4 - 2*ep)^3)*s12*s23^6))) + 
      (((-150 + 95*(4 - 2*ep) - 15*(4 - 2*ep)^2)*mmt^4 + 
         (-150 + 95*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^4 + 
         (-336 + 208*(4 - 2*ep) - 32*(4 - 2*ep)^2)*s12^3*s23 + 
         (-336 + 208*(4 - 2*ep) - 32*(4 - 2*ep)^2)*s12^2*s23^2 + 
         mmt^3*((600 - 380*(4 - 2*ep) + 60*(4 - 2*ep)^2)*s12 + 
           (336 - 208*(4 - 2*ep) + 32*(4 - 2*ep)^2)*s23) + 
         mmt^2*((-900 + 570*(4 - 2*ep) - 90*(4 - 2*ep)^2)*s12^2 + 
           (-1008 + 624*(4 - 2*ep) - 96*(4 - 2*ep)^2)*s12*s23 + 
           (-336 + 208*(4 - 2*ep) - 32*(4 - 2*ep)^2)*s23^2) + 
         mmt*((600 - 380*(4 - 2*ep) + 60*(4 - 2*ep)^2)*s12^3 + 
           (1008 - 624*(4 - 2*ep) + 96*(4 - 2*ep)^2)*s12^2*s23 + 
           (672 - 416*(4 - 2*ep) + 64*(4 - 2*ep)^2)*s12*s23^2) + 
         mmw*((114 - 71*(4 - 2*ep) + 11*(4 - 2*ep)^2)*mmt^3 + 
           (-114 + 71*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s12^3 + 
           (72 - 60*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23 + 
           (72 - 60*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((-342 + 213*(4 - 2*ep) - 33*(4 - 2*ep)^2)*s12 + 
             (72 - 60*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23) + 
           mmt*((342 - 213*(4 - 2*ep) + 33*(4 - 2*ep)^2)*s12^2 + 
             (-144 + 120*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12*s23 + 
             (-72 + 60*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23^2)))*
        NPL1[1, 0, 0, 0, 1, 0, 1, 0, 1])/
       ((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2*s12*s23^2 + 
        (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3*s23^2 + 
        (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^3 + 
        (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23^4 + 
        mmw^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt*s12*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^2) + 
        mmt*((-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23^2 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^3) + 
        mmw*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2*s12*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23^2))) + 
      (((-22 + 5*(4 - 2*ep))*mmt^2 + (-22 + 5*(4 - 2*ep))*s12^2 + 
         (38 - 13*(4 - 2*ep))*s12*s23 + (60 - 18*(4 - 2*ep))*s23^2 + 
         mmt*((44 - 10*(4 - 2*ep))*s12 + (-38 + 13*(4 - 2*ep))*s23) + 
         mmw*((50 - 13*(4 - 2*ep))*mmt + (-50 + 13*(4 - 2*ep))*s12 + 
           (-108 + 30*(4 - 2*ep))*s23))*NPL1[1, 0, 0, 0, 1, 0, 1, 1, 1])/
       ((48 - 12*(4 - 2*ep))*mmt^2 + (48 - 12*(4 - 2*ep))*s12^2 + 
        (96 - 24*(4 - 2*ep))*s12*s23 + (48 - 12*(4 - 2*ep))*s23^2 + 
        mmw*((-48 + 12*(4 - 2*ep))*mmt + (48 - 12*(4 - 2*ep))*s12 + 
          (48 - 12*(4 - 2*ep))*s23) + mmt*((-96 + 24*(4 - 2*ep))*s12 + 
          (-96 + 24*(4 - 2*ep))*s23)) + 
      (((-4 + 2*(4 - 2*ep))*s12^2*s23 + (-4 + 2*(4 - 2*ep))*s12*s23^2 + 
         mmt^2*((-10 + 3*(4 - 2*ep))*s12 + (-4 + 2*(4 - 2*ep))*s23) + 
         mmt*((10 - 3*(4 - 2*ep))*s12^2 + (8 - 4*(4 - 2*ep))*s12*s23 + 
           (4 - 2*(4 - 2*ep))*s23^2) + mmw*((14 - 4*(4 - 2*ep))*s12^2 + 
           (24 - 6*(4 - 2*ep))*s12*s23 + (24 - 6*(4 - 2*ep))*s23^2 + 
           mmt*((-14 + 4*(4 - 2*ep))*s12 + (-24 + 6*(4 - 2*ep))*s23)))*
        NPL1[1, 0, 1, 0, 0, 0, 1, 1, 1])/(mmw*((-24 + 6*(4 - 2*ep))*mmt*s23 + 
         (24 - 6*(4 - 2*ep))*s12*s23 + (24 - 6*(4 - 2*ep))*s23^2)) + 
      (((-82 + 23*(4 - 2*ep))*mmt*s23 + (82 - 23*(4 - 2*ep))*s12*s23 + 
         (60 - 18*(4 - 2*ep))*s23^2 + mmw*((-58 + 17*(4 - 2*ep))*mmt + 
           (58 - 17*(4 - 2*ep))*s12 + (108 - 30*(4 - 2*ep))*s23))*
        NPL1[1, 0, 1, 0, 1, 0, 1, 0, 1])/((-48 + 12*(4 - 2*ep))*mmw*s23 + 
        (48 - 12*(4 - 2*ep))*s23^2) + 
      ((mmw*(-(mmt*s12) + s12^2) + 6*mmt*s12*s23 - 6*s12^2*s23 - 6*s12*s23^2)*
        NPL1[1, 0, 1, 0, 1, 0, 1, 1, 1])/(6*mmt*s23 - 6*s12*s23 - 6*s23^2))), 
 gb[20] -> ep^4*(s12*s23*NPL1[1, 0, 1, 0, 1, 0, 1, 1, 1] + 
    s23*((((-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*mmt^2*
          s23^2 + (-400 + 460*(4 - 2*ep) - 172*(4 - 2*ep)^2 + 
           21*(4 - 2*ep)^3)*s12^2*s23^2 + (-720 + 836*(4 - 2*ep) - 
           316*(4 - 2*ep)^2 + 39*(4 - 2*ep)^3)*s12*s23^3 + 
         mmw^2*((160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^2 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
            mmt*s23 + (352 - 368*(4 - 2*ep) + 122*(4 - 2*ep)^2 - 
             13*(4 - 2*ep)^3)*s12*s23 + (80 - 84*(4 - 2*ep) + 
             28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s23^2) + 
         mmt*((160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12*
            s23^2 + (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
            s23^3) + mmw*((80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 
             3*(4 - 2*ep)^3)*mmt^2*s23 + (-160 + 168*(4 - 2*ep) - 
             56*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*mmt*s12*s23 + 
           (240 - 292*(4 - 2*ep) + 116*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*
            s23 + (32 - 92*(4 - 2*ep) + 58*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
            s12*s23^2 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
             3*(4 - 2*ep)^3)*s23^3))*NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^4*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           mmt^2*s12 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^2*s23 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12*s23^2 + 
          mmt*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^2 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12*s23)) + 
        mmw^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*s12^2*s23^2 + (384 - 288*(4 - 2*ep) + 
            72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12*s23^3 + 
          mmt*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^2*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           mmt^2*s12*s23^2 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^2*s23^3 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^2*s23^2 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
              12*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^2*
           s12*s23^3 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12^2*s23^4 + (128 - 96*(4 - 2*ep) + 
            24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
             s12^2*s23^3 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12*s23^4))) + 
      (((160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*mmt^2*
          s23^3 + (1120 - 1296*(4 - 2*ep) + 488*(4 - 2*ep)^2 - 
           60*(4 - 2*ep)^3)*s12^2*s23^3 + (2080 - 2424*(4 - 2*ep) + 
           920*(4 - 2*ep)^2 - 114*(4 - 2*ep)^3)*s12*s23^4 + 
         mmw^3*((160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^2 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
            mmt*s23 + (352 - 368*(4 - 2*ep) + 122*(4 - 2*ep)^2 - 
             13*(4 - 2*ep)^3)*s12*s23 + (80 - 84*(4 - 2*ep) + 
             28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s23^2) + 
         mmt*((-320 + 336*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12*s23^3 + (-160 + 168*(4 - 2*ep) - 56*(4 - 2*ep)^2 + 
             6*(4 - 2*ep)^3)*s23^4) + 
         mmw^2*((-240 + 212*(4 - 2*ep) - 62*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            mmt^2*s23 + (-2000 + 1900*(4 - 2*ep) - 590*(4 - 2*ep)^2 + 
             60*(4 - 2*ep)^3)*s12^2*s23 + (-3648 + 3504*(4 - 2*ep) - 
             1096*(4 - 2*ep)^2 + 112*(4 - 2*ep)^3)*s12*s23^2 + 
           (-560 + 548*(4 - 2*ep) - 174*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s23^3 + mmt*((480 - 424*(4 - 2*ep) + 124*(4 - 2*ep)^2 - 12*
                (4 - 2*ep)^3)*s12*s23 + (800 - 760*(4 - 2*ep) + 236*
                (4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s23^2)) + 
         mmw*((80 - 44*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2*s23^2 + 
           (720 - 436*(4 - 2*ep) + 46*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^2*
            s23^2 + (2896 - 2424*(4 - 2*ep) + 630*(4 - 2*ep)^2 - 
             49*(4 - 2*ep)^3)*s12*s23^3 + (480 - 464*(4 - 2*ep) + 
             146*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s23^4 + 
           mmt*((-160 + 88*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2 + 
             (-560 + 508*(4 - 2*ep) - 152*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
              s23^3)))*NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^4*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
           mmt*s12*s23 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^2*s23 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23^2) + 
        mmw^3*((2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
           mmt*s12*s23^2 + (-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
            36*(4 - 2*ep)^3)*s12^2*s23^2 + (-2304 + 1728*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12*s23^3) + 
        mmw^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
           mmt*s12*s23^3 + (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
            36*(4 - 2*ep)^3)*s12^2*s23^3 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^4) + 
        mmw*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*mmt*
           s12*s23^4 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^2*s23^4 + (-768 + 576*(4 - 2*ep) - 
            144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^5)) + 
      (((-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
         (-64 + 52*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12*s23 + 
         (-64 + 52*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s23^2 + 
         mmt*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
           (64 - 52*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s23))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
       (mmw*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2*s23 + 
         (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2*s23 + 
         (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23^2 + 
         (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^3 + 
         mmt*((-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
           (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23^2))) + 
      (((320 - 296*(4 - 2*ep) + 90*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*mmt^2 + 
         (480 - 484*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*mmw^2 + 
         (320 - 296*(4 - 2*ep) + 90*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*s12^2 + 
         (-1376 + 1364*(4 - 2*ep) - 446*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12*
          s23 + (-3296 + 3140*(4 - 2*ep) - 986*(4 - 2*ep)^2 + 
           102*(4 - 2*ep)^3)*s23^2 + 
         mmw*((-2720 + 2620*(4 - 2*ep) - 832*(4 - 2*ep)^2 + 87*(4 - 2*ep)^3)*
            mmt + (2720 - 2620*(4 - 2*ep) + 832*(4 - 2*ep)^2 - 
             87*(4 - 2*ep)^3)*s12 + (4224 - 3984*(4 - 2*ep) + 
             1236*(4 - 2*ep)^2 - 126*(4 - 2*ep)^3)*s23) + 
         mmt*((-640 + 592*(4 - 2*ep) - 180*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12 + (1376 - 1364*(4 - 2*ep) + 446*(4 - 2*ep)^2 - 
             48*(4 - 2*ep)^3)*s23))*NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
       ((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*mmt^2*
         s12*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
          12*(4 - 2*ep)^3)*s12^3*s23 + (-1536 + 1152*(4 - 2*ep) - 
          288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12^2*s23^2 + 
        (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*
         s23^3 + mmw^2*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*mmt*s12 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^2 + 
          (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*
           s23) + mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^2*s23 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23^2) + 
        mmw*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           mmt^2*s12 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^3 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^2*s23 + 
          mmt*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
             s12^2 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12*s23))) + 
      (((-384 + 416*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*mmt^3*
          s23 + mmw^3*((80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 
             3*(4 - 2*ep)^3)*mmt + (-400 + 420*(4 - 2*ep) - 
             140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12 + 
           (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s23) + mmt^2*((128 - 80*(4 - 2*ep) + 4*(4 - 2*ep)^3)*s12*s23 + 
           (384 - 416*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*
            s23^2) + mmt*((256 - 336*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
             20*(4 - 2*ep)^3)*s12^2*s23 + (256 - 336*(4 - 2*ep) + 
             144*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12*s23^2) + 
         mmw^2*((-640 + 688*(4 - 2*ep) - 236*(4 - 2*ep)^2 + 26*(4 - 2*ep)^3)*
            mmt^2 + (80 - 100*(4 - 2*ep) + 40*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
            s12^2 + (416 - 456*(4 - 2*ep) + 160*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s12*s23 + (320 - 336*(4 - 2*ep) + 
             112*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s23^2 + 
           mmt*((-80 + 164*(4 - 2*ep) - 92*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
              s12 + (1216 - 1296*(4 - 2*ep) + 440*(4 - 2*ep)^2 - 48*
                (4 - 2*ep)^3)*s23)) + 
         mmw*((560 - 604*(4 - 2*ep) + 208*(4 - 2*ep)^2 - 23*(4 - 2*ep)^3)*
            mmt^3 + (-64 + 80*(4 - 2*ep) - 32*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
            s12^2*s23 + (-64 + 80*(4 - 2*ep) - 32*(4 - 2*ep)^2 + 
             4*(4 - 2*ep)^3)*s12*s23^2 + mmt^2*((-480 + 456*(4 - 2*ep) - 128*
                (4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12 + 
             (-352 + 376*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 14*(4 - 2*ep)^3)*
              s23) + mmt*((-80 + 148*(4 - 2*ep) - 80*(4 - 2*ep)^2 + 13*
                (4 - 2*ep)^3)*s12^2 + (416 - 456*(4 - 2*ep) + 160*
                (4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12*s23 + 
             (-704 + 752*(4 - 2*ep) - 256*(4 - 2*ep)^2 + 28*(4 - 2*ep)^3)*
              s23^2)))*NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*mmt*
           s12 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
           s12^2 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
           s12*s23) + mmw^4*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*mmt^2*s12 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^3 + 
          (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*
           s23 + mmt*((-2048 + 1536*(4 - 2*ep) - 384*(4 - 2*ep)^2 + 
              32*(4 - 2*ep)^3)*s12^2 + (-1536 + 1152*(4 - 2*ep) - 
              288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*s23)) + 
        mmw^3*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^3*s12 + (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 
            8*(4 - 2*ep)^3)*s12^3*s23 + (-1024 + 768*(4 - 2*ep) - 
            192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^2*s23^2 + 
          (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*
           s23^3 + mmt^2*((2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 
              40*(4 - 2*ep)^3)*s12^2 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23) + 
          mmt*((-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*
             s12^3 + (1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 
              16*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^2*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
           mmt^4*s12 + mmt^3*((-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^2 + (512 - 384*(4 - 2*ep) + 
              96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*s23) + 
          mmt^2*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
             s12^3 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12^2*s23 + (-2048 + 1536*(4 - 2*ep) - 
              384*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*
             s12^3*s23 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
              32*(4 - 2*ep)^3)*s12^2*s23^2 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*mmt^4*
           s12*s23 + mmt^3*((1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 
              16*(4 - 2*ep)^3)*s12^2*s23 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
             s12^3*s23 + (-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^2*s23^2 + (-512 + 384*(4 - 2*ep) - 
              96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*s23^3))) + 
      (((320 - 376*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^4 + 
         (880 - 1084*(4 - 2*ep) + 436*(4 - 2*ep)^2 - 57*(4 - 2*ep)^3)*s12^3*
          s23 + (800 - 1040*(4 - 2*ep) + 440*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*
          s12^2*s23^2 + (240 - 332*(4 - 2*ep) + 148*(4 - 2*ep)^2 - 
           21*(4 - 2*ep)^3)*s12*s23^3 + 
         mmt^3*((-640 + 752*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s12 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
            s23) + mmt^2*((1600 - 1880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
             90*(4 - 2*ep)^3)*s12^2 + (720 - 996*(4 - 2*ep) + 
             444*(4 - 2*ep)^2 - 63*(4 - 2*ep)^3)*s12*s23 + 
           (-800 + 840*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
            s23^2) + mmt*((-1280 + 1504*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 
             72*(4 - 2*ep)^3)*s12^3 + (-2000 + 2500*(4 - 2*ep) - 
             1020*(4 - 2*ep)^2 + 135*(4 - 2*ep)^3)*s12^2*s23 + 
           (-320 + 576*(4 - 2*ep) - 304*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12*
            s23^2 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*s23^3) + 
         mmw^2*((-400 + 428*(4 - 2*ep) - 146*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*
            s12^2 + (-960 + 1016*(4 - 2*ep) - 342*(4 - 2*ep)^2 + 
             37*(4 - 2*ep)^3)*s12*s23 + (-400 + 420*(4 - 2*ep) - 
             140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s23^2 + 
           mmt*((560 - 596*(4 - 2*ep) + 202*(4 - 2*ep)^2 - 22*(4 - 2*ep)^3)*
              s12 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*
                (4 - 2*ep)^3)*s23)) + 
         mmw*((1600 - 1828*(4 - 2*ep) + 678*(4 - 2*ep)^2 - 82*(4 - 2*ep)^3)*
            s12^3 + (2560 - 3024*(4 - 2*ep) + 1164*(4 - 2*ep)^2 - 
             146*(4 - 2*ep)^3)*s12^2*s23 + (560 - 776*(4 - 2*ep) + 
             346*(4 - 2*ep)^2 - 49*(4 - 2*ep)^3)*s12*s23^2 + 
           (-400 + 420*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
            s23^3 + mmt^2*((1760 - 2036*(4 - 2*ep) + 766*(4 - 2*ep)^2 - 94*
                (4 - 2*ep)^3)*s12 + (-800 + 840*(4 - 2*ep) - 280*
                (4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s23) + 
           mmt*((-3360 + 3864*(4 - 2*ep) - 1444*(4 - 2*ep)^2 + 176*
                (4 - 2*ep)^3)*s12^2 + (-1920 + 2392*(4 - 2*ep) - 972*
                (4 - 2*ep)^2 + 128*(4 - 2*ep)^3)*s12*s23 + 
             (1200 - 1260*(4 - 2*ep) + 420*(4 - 2*ep)^2 - 45*(4 - 2*ep)^3)*
              s23^2)))*NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
           mmt^2*s12 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
            4*(4 - 2*ep)^3)*s12^3 + (-512 + 384*(4 - 2*ep) - 
            96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12^2*s23 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*
           s23^2 + mmt*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
              12*(4 - 2*ep)^3)*s12^2 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23)) + 
        mmw^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^3*s12 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^4 + (-2304 + 1728*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12^3*s23 + 
          (-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
           s12^2*s23^2 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12*s23^3 + 
          mmt^2*((-3840 + 2880*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 
              60*(4 - 2*ep)^3)*s12^2 + (-3840 + 2880*(4 - 2*ep) - 
              720*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12*s23) + 
          mmt*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*
             s12^3 + (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 
              96*(4 - 2*ep)^3)*s12^2*s23 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^2*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^4*s12 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^5 + (-3072 + 2304*(4 - 2*ep) - 
            576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^4*s23 + 
          (-4608 + 3456*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
           s12^3*s23^2 + (-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 
            48*(4 - 2*ep)^3)*s12^2*s23^3 + (-768 + 576*(4 - 2*ep) - 
            144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt^3*((5376 - 4032*(4 - 2*ep) + 1008*(4 - 2*ep)^2 - 
              84*(4 - 2*ep)^3)*s12^2 + (5376 - 4032*(4 - 2*ep) + 
              1008*(4 - 2*ep)^2 - 84*(4 - 2*ep)^3)*s12*s23) + 
          mmt^2*((-6912 + 5184*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 
              108*(4 - 2*ep)^3)*s12^3 + (-13824 + 10368*(4 - 2*ep) - 
              2592*(4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*s12^2*s23 + 
            (-6912 + 5184*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 108*(4 - 2*ep)^3)*
             s12*s23^2) + mmt*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^4 + (11520 - 8640*(4 - 2*ep) + 
              2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^3*s23 + 
            (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*
             s12^2*s23^2 + (3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*mmt^5*
           s12 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
           s12^6 + (-1280 + 960*(4 - 2*ep) - 240*(4 - 2*ep)^2 + 
            20*(4 - 2*ep)^3)*s12^5*s23 + (-2560 + 1920*(4 - 2*ep) - 
            480*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^4*s23^2 + 
          (-2560 + 1920*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*
           s12^3*s23^3 + (-1280 + 960*(4 - 2*ep) - 240*(4 - 2*ep)^2 + 
            20*(4 - 2*ep)^3)*s12^2*s23^4 + (-256 + 192*(4 - 2*ep) - 
            48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt^4*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^2 + (-2304 + 1728*(4 - 2*ep) - 
              432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12*s23) + 
          mmt^3*((4096 - 3072*(4 - 2*ep) + 768*(4 - 2*ep)^2 - 
              64*(4 - 2*ep)^3)*s12^3 + (8192 - 6144*(4 - 2*ep) + 
              1536*(4 - 2*ep)^2 - 128*(4 - 2*ep)^3)*s12^2*s23 + 
            (4096 - 3072*(4 - 2*ep) + 768*(4 - 2*ep)^2 - 64*(4 - 2*ep)^3)*s12*
             s23^2) + mmt^2*((-3584 + 2688*(4 - 2*ep) - 672*(4 - 2*ep)^2 + 
              56*(4 - 2*ep)^3)*s12^4 + (-10752 + 8064*(4 - 2*ep) - 
              2016*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*s12^3*s23 + 
            (-10752 + 8064*(4 - 2*ep) - 2016*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*
             s12^2*s23^2 + (-3584 + 2688*(4 - 2*ep) - 672*(4 - 2*ep)^2 + 
              56*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^5 + (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 
              96*(4 - 2*ep)^3)*s12^4*s23 + (9216 - 6912*(4 - 2*ep) + 
              1728*(4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*
             s12^2*s23^3 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12*s23^4))) + 
      ((-50 + 15*(4 - 2*ep))*s23^2*NPL1[1, -1, 0, 0, 1, 0, 1, 1, 1])/
       ((48 - 12*(4 - 2*ep))*mmt^2*s12 + (48 - 12*(4 - 2*ep))*s12^3 + 
        (96 - 24*(4 - 2*ep))*s12^2*s23 + (48 - 12*(4 - 2*ep))*s12*s23^2 + 
        mmw*((-48 + 12*(4 - 2*ep))*mmt*s12 + (48 - 12*(4 - 2*ep))*s12^2 + 
          (48 - 12*(4 - 2*ep))*s12*s23) + mmt*((-96 + 24*(4 - 2*ep))*s12^2 + 
          (-96 + 24*(4 - 2*ep))*s12*s23)) + 
      ((10 - 3*(4 - 2*ep))*s12*NPL1[1, -1, 1, 0, 0, 0, 1, 1, 1])/
       (mmw*((-24 + 6*(4 - 2*ep))*mmt + (24 - 6*(4 - 2*ep))*s12 + 
         (24 - 6*(4 - 2*ep))*s23)) + 
      (((10 - 3*(4 - 2*ep))*mmt + (-10 + 3*(4 - 2*ep))*s12 + 
         (-10 + 3*(4 - 2*ep))*s23)*NPL1[1, -1, 1, 0, 1, 0, 1, 0, 1])/
       ((-48 + 12*(4 - 2*ep))*mmw*s12 + (48 - 12*(4 - 2*ep))*s12*s23) + 
      (((384 - 416*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*mmt^4*
          s23 + mmw^4*((-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
             3*(4 - 2*ep)^3)*mmt + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*s12 + (480 - 504*(4 - 2*ep) + 
             168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s23) + 
         mmt^3*((1152 - 1424*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 76*(4 - 2*ep)^3)*
            s12*s23 + (-384 + 416*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
             16*(4 - 2*ep)^3)*s23^2) + 
         mmt^2*((-1536 + 1840*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 
             92*(4 - 2*ep)^3)*s12^2*s23 + (-1536 + 1840*(4 - 2*ep) - 
             720*(4 - 2*ep)^2 + 92*(4 - 2*ep)^3)*s12*s23^2) + 
         mmw^3*((3760 - 3692*(4 - 2*ep) + 1188*(4 - 2*ep)^2 - 
             125*(4 - 2*ep)^3)*mmt^2 + (-80 + 100*(4 - 2*ep) - 
             40*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2 + 
           (-416 + 456*(4 - 2*ep) - 160*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s12*
            s23 + (-320 + 336*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s23^2 + mmt*((3680 - 3736*(4 - 2*ep) + 1268*
                (4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12 + 
             (-1504 + 1656*(4 - 2*ep) - 584*(4 - 2*ep)^2 + 66*(4 - 2*ep)^3)*
              s23)) + mmw^2*((-2480 + 2412*(4 - 2*ep) - 772*(4 - 2*ep)^2 + 
             81*(4 - 2*ep)^3)*mmt^3 + (64 - 80*(4 - 2*ep) + 32*(4 - 2*ep)^2 - 
             4*(4 - 2*ep)^3)*s12^2*s23 + (64 - 80*(4 - 2*ep) + 
             32*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12*s23^2 + 
           mmt^2*((5040 - 5148*(4 - 2*ep) + 1720*(4 - 2*ep)^2 - 187*
                (4 - 2*ep)^3)*s12 + (-4448 + 4184*(4 - 2*ep) - 1288*
                (4 - 2*ep)^2 + 130*(4 - 2*ep)^3)*s23) + 
           mmt*((-640 + 480*(4 - 2*ep) - 84*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
              s12^2 + (-5696 + 5616*(4 - 2*ep) - 1816*(4 - 2*ep)^2 + 192*
                (4 - 2*ep)^3)*s12*s23 + (896 - 992*(4 - 2*ep) + 352*
                (4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s23^2)) + 
         mmw*((-1200 + 1196*(4 - 2*ep) - 388*(4 - 2*ep)^2 + 41*(4 - 2*ep)^3)*
            mmt^4 + mmt^3*((480 - 136*(4 - 2*ep) - 88*(4 - 2*ep)^2 + 26*
                (4 - 2*ep)^3)*s12 + (5088 - 4920*(4 - 2*ep) + 1560*
                (4 - 2*ep)^2 - 162*(4 - 2*ep)^3)*s23) + 
           mmt^2*((720 - 1060*(4 - 2*ep) + 476*(4 - 2*ep)^2 - 67*
                (4 - 2*ep)^3)*s12^2 + (-4640 + 4312*(4 - 2*ep) - 1288*
                (4 - 2*ep)^2 + 122*(4 - 2*ep)^3)*s12*s23 + 
             (-192 + 240*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
              s23^2) + mmt*((-448 + 608*(4 - 2*ep) - 272*(4 - 2*ep)^2 + 40*
                (4 - 2*ep)^3)*s12^2*s23 + (-448 + 608*(4 - 2*ep) - 272*
                (4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12*s23^2)))*
        NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt*s12 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^2 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23) + 
        mmw^4*((4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
           mmt^2*s12 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^3 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^2*s23 + 
          mmt*((-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 
              96*(4 - 2*ep)^3)*s12^2 + (-4608 + 3456*(4 - 2*ep) - 
              864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12*s23)) + 
        mmw^3*((-4608 + 3456*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
           mmt^3*s12 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
            24*(4 - 2*ep)^3)*s12^3*s23 + (-3072 + 2304*(4 - 2*ep) - 
            576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^2*s23^2 + 
          (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*
           s23^3 + mmt^2*((7680 - 5760*(4 - 2*ep) + 1440*(4 - 2*ep)^2 - 
              120*(4 - 2*ep)^3)*s12^2 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23) + 
          mmt*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
             s12^3 + (3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^2*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^4*s12 + mmt^3*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 
              48*(4 - 2*ep)^3)*s12^2 + (1536 - 1152*(4 - 2*ep) + 
              288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23) + 
          mmt^2*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^3 + (-4608 + 3456*(4 - 2*ep) - 
              864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12^2*s23 + 
            (-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 96*(4 - 2*ep)^3)*
             s12*s23^2) + mmt*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12^3*s23 + (6144 - 4608*(4 - 2*ep) + 
              1152*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*
             s23^3)) + mmw*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
            24*(4 - 2*ep)^3)*mmt^4*s12*s23 + 
          mmt^3*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12^2*s23 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12^3*s23 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
             s12*s23^3))) + 
      (((-400 + 420*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^5*
          s23 + (-1600 + 1680*(4 - 2*ep) - 560*(4 - 2*ep)^2 + 
           60*(4 - 2*ep)^3)*s12^4*s23^2 + (-2400 + 2520*(4 - 2*ep) - 
           840*(4 - 2*ep)^2 + 90*(4 - 2*ep)^3)*s12^3*s23^3 + 
         (-1600 + 1680*(4 - 2*ep) - 560*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12^2*
          s23^4 + (-400 + 420*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 
           15*(4 - 2*ep)^3)*s12*s23^5 + 
         mmt^5*((1920 - 2256*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 
             108*(4 - 2*ep)^3)*s12 + (-400 + 420*(4 - 2*ep) - 
             140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s23) + 
         mmt^4*((-6720 + 7896*(4 - 2*ep) - 3024*(4 - 2*ep)^2 + 
             378*(4 - 2*ep)^3)*s12^2 + (-6480 + 7764*(4 - 2*ep) - 
             3036*(4 - 2*ep)^2 + 387*(4 - 2*ep)^3)*s12*s23 + 
           (800 - 840*(4 - 2*ep) + 280*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
            s23^2) + mmt^3*((8640 - 10152*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 
             486*(4 - 2*ep)^3)*s12^3 + (19360 - 22848*(4 - 2*ep) + 
             8792*(4 - 2*ep)^2 - 1104*(4 - 2*ep)^3)*s12^2*s23 + 
           (10720 - 12696*(4 - 2*ep) + 4904*(4 - 2*ep)^2 - 618*(4 - 2*ep)^3)*
            s12*s23^2) + mmt^2*((-4800 + 5640*(4 - 2*ep) - 
             2160*(4 - 2*ep)^2 + 270*(4 - 2*ep)^3)*s12^4 + 
           (-18080 + 21144*(4 - 2*ep) - 8056*(4 - 2*ep)^2 + 
             1002*(4 - 2*ep)^3)*s12^3*s23 + (-22560 + 26208*(4 - 2*ep) - 
             9912*(4 - 2*ep)^2 + 1224*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-10080 + 11544*(4 - 2*ep) - 4296*(4 - 2*ep)^2 + 522*(4 - 2*ep)^3)*
            s12*s23^3 + (-800 + 840*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 
             30*(4 - 2*ep)^3)*s23^4) + 
         mmt*((960 - 1128*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 54*(4 - 2*ep)^3)*
            s12^5 + (6000 - 6900*(4 - 2*ep) + 2580*(4 - 2*ep)^2 - 
             315*(4 - 2*ep)^3)*s12^4*s23 + (12640 - 14352*(4 - 2*ep) + 
             5288*(4 - 2*ep)^2 - 636*(4 - 2*ep)^3)*s12^3*s23^2 + 
           (11520 - 12936*(4 - 2*ep) + 4704*(4 - 2*ep)^2 - 558*(4 - 2*ep)^3)*
            s12^2*s23^3 + (4320 - 4776*(4 - 2*ep) + 1704*(4 - 2*ep)^2 - 
             198*(4 - 2*ep)^3)*s12*s23^4 + (400 - 420*(4 - 2*ep) + 
             140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s23^5) + 
         mmw^3*((-800 + 856*(4 - 2*ep) - 292*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*
            s12^3 + (-2720 + 2888*(4 - 2*ep) - 976*(4 - 2*ep)^2 + 
             106*(4 - 2*ep)^3)*s12^2*s23 + (-2720 + 2872*(4 - 2*ep) - 
             964*(4 - 2*ep)^2 + 104*(4 - 2*ep)^3)*s12*s23^2 + 
           (-800 + 840*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
            s23^3 + mmt^2*((-560 + 596*(4 - 2*ep) - 202*(4 - 2*ep)^2 + 22*
                (4 - 2*ep)^3)*s12 + (-400 + 420*(4 - 2*ep) - 140*
                (4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s23) + 
           mmt*((1520 - 1620*(4 - 2*ep) + 550*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*
              s12^2 + (2880 - 3048*(4 - 2*ep) + 1026*(4 - 2*ep)^2 - 111*
                (4 - 2*ep)^3)*s12*s23 + (1200 - 1260*(4 - 2*ep) + 420*
                (4 - 2*ep)^2 - 45*(4 - 2*ep)^3)*s23^2)) + 
         mmw^2*((8720 - 9048*(4 - 2*ep) + 3104*(4 - 2*ep)^2 - 
             352*(4 - 2*ep)^3)*s12^4 + (25920 - 26852*(4 - 2*ep) + 
             9236*(4 - 2*ep)^2 - 1053*(4 - 2*ep)^3)*s12^3*s23 + 
           (26080 - 26780*(4 - 2*ep) + 9190*(4 - 2*ep)^2 - 1050*(4 - 2*ep)^3)*
            s12^2*s23^2 + (9280 - 9196*(4 - 2*ep) + 3088*(4 - 2*ep)^2 - 
             349*(4 - 2*ep)^3)*s12*s23^3 + (400 - 220*(4 - 2*ep) + 
             30*(4 - 2*ep)^2)*s23^4 + mmt^3*((-17360 + 17392*(4 - 2*ep) - 
               5764*(4 - 2*ep)^2 + 632*(4 - 2*ep)^3)*s12 + 
             (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
              s23) + mmt^2*((41680 - 42144*(4 - 2*ep) + 14104*(4 - 2*ep)^2 - 
               1562*(4 - 2*ep)^3)*s12^2 + (42400 - 42700*(4 - 2*ep) + 14276*
                (4 - 2*ep)^2 - 1583*(4 - 2*ep)^3)*s12*s23 + 
             (800 - 440*(4 - 2*ep) + 60*(4 - 2*ep)^2)*s23^2) + 
           mmt*((-33040 + 33800*(4 - 2*ep) - 11444*(4 - 2*ep)^2 + 1282*
                (4 - 2*ep)^3)*s12^3 + (-66960 + 68284*(4 - 2*ep) - 23124*
                (4 - 2*ep)^2 + 2597*(4 - 2*ep)^3)*s12^2*s23 + 
             (-35520 + 35564*(4 - 2*ep) - 11910*(4 - 2*ep)^2 + 1330*
                (4 - 2*ep)^3)*s12*s23^2 + (-1600 + 1080*(4 - 2*ep) - 230*
                (4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s23^3)) + 
         mmw*((1120 - 1344*(4 - 2*ep) + 516*(4 - 2*ep)^2 - 64*(4 - 2*ep)^3)*
            s12^5 + (4960 - 5840*(4 - 2*ep) + 2240*(4 - 2*ep)^2 - 
             280*(4 - 2*ep)^3)*s12^4*s23 + (9360 - 10516*(4 - 2*ep) + 
             3934*(4 - 2*ep)^2 - 486*(4 - 2*ep)^3)*s12^3*s23^2 + 
           (9520 - 9948*(4 - 2*ep) + 3522*(4 - 2*ep)^2 - 418*(4 - 2*ep)^3)*
            s12^2*s23^3 + (5200 - 4988*(4 - 2*ep) + 1622*(4 - 2*ep)^2 - 
             178*(4 - 2*ep)^3)*s12*s23^4 + (1200 - 1060*(4 - 2*ep) + 
             310*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*s23^5 + 
           mmt^4*((-800 + 1388*(4 - 2*ep) - 658*(4 - 2*ep)^2 + 94*
                (4 - 2*ep)^3)*s12 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^
                 2 - 15*(4 - 2*ep)^3)*s23) + 
           mmt^3*((1920 - 3212*(4 - 2*ep) + 1498*(4 - 2*ep)^2 - 212*
                (4 - 2*ep)^3)*s12^2 + (-400 - 1096*(4 - 2*ep) + 862*
                (4 - 2*ep)^2 - 149*(4 - 2*ep)^3)*s12*s23 + 
             (-2800 + 2540*(4 - 2*ep) - 760*(4 - 2*ep)^2 + 75*(4 - 2*ep)^3)*
              s23^2) + mmt^2*((-320 + 916*(4 - 2*ep) - 506*(4 - 2*ep)^2 + 78*
                (4 - 2*ep)^3)*s12^3 + (3280 - 1604*(4 - 2*ep) + 16*
                (4 - 2*ep)^2 + 51*(4 - 2*ep)^3)*s12^2*s23 + 
             (9200 - 7400*(4 - 2*ep) + 1932*(4 - 2*ep)^2 - 162*(4 - 2*ep)^3)*
              s12*s23^2 + (5600 - 4880*(4 - 2*ep) + 1410*(4 - 2*ep)^2 - 135*
                (4 - 2*ep)^3)*s23^3) + mmt*((-1920 + 2252*(4 - 2*ep) - 850*
                (4 - 2*ep)^2 + 104*(4 - 2*ep)^3)*s12^4 + 
             (-8240 + 8960*(4 - 2*ep) - 3258*(4 - 2*ep)^2 + 393*(4 - 2*ep)^3)*
              s12^3*s23 + (-15120 + 14984*(4 - 2*ep) - 5066*(4 - 2*ep)^2 + 
               579*(4 - 2*ep)^3)*s12^2*s23^2 + (-13200 + 12096*(4 - 2*ep) - 
               3758*(4 - 2*ep)^2 + 395*(4 - 2*ep)^3)*s12*s23^3 + 
             (-4400 + 3820*(4 - 2*ep) - 1100*(4 - 2*ep)^2 + 105*(4 - 2*ep)^3)*
              s23^4)))*NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^3*s12 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^4 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^3*s23 + 
          (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^2*
           s23^2 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12*s23^3 + 
          mmt^2*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^2 + (3840 - 2880*(4 - 2*ep) + 
              720*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s12*s23) + 
          mmt*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
             s12^3 + (-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 
              96*(4 - 2*ep)^3)*s12^2*s23 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
           mmt^4*s12 + (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
            36*(4 - 2*ep)^3)*s12^5 + (9216 - 6912*(4 - 2*ep) + 
            1728*(4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12^4*s23 + 
          (13824 - 10368*(4 - 2*ep) + 2592*(4 - 2*ep)^2 - 216*(4 - 2*ep)^3)*
           s12^3*s23^2 + (9216 - 6912*(4 - 2*ep) + 1728*(4 - 2*ep)^2 - 
            144*(4 - 2*ep)^3)*s12^2*s23^3 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt^3*((-16128 + 12096*(4 - 2*ep) - 3024*(4 - 2*ep)^2 + 
              252*(4 - 2*ep)^3)*s12^2 + (-16128 + 12096*(4 - 2*ep) - 
              3024*(4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*s12*s23) + 
          mmt^2*((20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 
              324*(4 - 2*ep)^3)*s12^3 + (41472 - 31104*(4 - 2*ep) + 
              7776*(4 - 2*ep)^2 - 648*(4 - 2*ep)^3)*s12^2*s23 + 
            (20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*
             s12*s23^2) + mmt*((-11520 + 8640*(4 - 2*ep) - 2160*(4 - 2*ep)^
                2 + 180*(4 - 2*ep)^3)*s12^4 + (-34560 + 25920*(4 - 2*ep) - 
              6480*(4 - 2*ep)^2 + 540*(4 - 2*ep)^3)*s12^3*s23 + 
            (-34560 + 25920*(4 - 2*ep) - 6480*(4 - 2*ep)^2 + 540*(4 - 2*ep)^
                3)*s12^2*s23^2 + (-11520 + 8640*(4 - 2*ep) - 2160*(4 - 2*ep)^
                2 + 180*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((-4608 + 3456*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
           mmt^5*s12 + (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
            36*(4 - 2*ep)^3)*s12^6 + (11520 - 8640*(4 - 2*ep) + 
            2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^5*s23 + 
          (23040 - 17280*(4 - 2*ep) + 4320*(4 - 2*ep)^2 - 360*(4 - 2*ep)^3)*
           s12^4*s23^2 + (23040 - 17280*(4 - 2*ep) + 4320*(4 - 2*ep)^2 - 
            360*(4 - 2*ep)^3)*s12^3*s23^3 + (11520 - 8640*(4 - 2*ep) + 
            2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^2*s23^4 + 
          (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*
           s23^5 + mmt^4*((20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 
              324*(4 - 2*ep)^3)*s12^2 + (20736 - 15552*(4 - 2*ep) + 
              3888*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*s12*s23) + 
          mmt^3*((-36864 + 27648*(4 - 2*ep) - 6912*(4 - 2*ep)^2 + 
              576*(4 - 2*ep)^3)*s12^3 + (-73728 + 55296*(4 - 2*ep) - 
              13824*(4 - 2*ep)^2 + 1152*(4 - 2*ep)^3)*s12^2*s23 + 
            (-36864 + 27648*(4 - 2*ep) - 6912*(4 - 2*ep)^2 + 576*(4 - 2*ep)^
                3)*s12*s23^2) + mmt^2*((32256 - 24192*(4 - 2*ep) + 
              6048*(4 - 2*ep)^2 - 504*(4 - 2*ep)^3)*s12^4 + 
            (96768 - 72576*(4 - 2*ep) + 18144*(4 - 2*ep)^2 - 1512*(4 - 2*ep)^
                3)*s12^3*s23 + (96768 - 72576*(4 - 2*ep) + 18144*(4 - 2*ep)^
                2 - 1512*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (32256 - 24192*(4 - 2*ep) + 6048*(4 - 2*ep)^2 - 504*(4 - 2*ep)^3)*
             s12*s23^3) + mmt*((-13824 + 10368*(4 - 2*ep) - 2592*(4 - 2*ep)^
                2 + 216*(4 - 2*ep)^3)*s12^5 + (-55296 + 41472*(4 - 2*ep) - 
              10368*(4 - 2*ep)^2 + 864*(4 - 2*ep)^3)*s12^4*s23 + 
            (-82944 + 62208*(4 - 2*ep) - 15552*(4 - 2*ep)^2 + 
              1296*(4 - 2*ep)^3)*s12^3*s23^2 + (-55296 + 41472*(4 - 2*ep) - 
              10368*(4 - 2*ep)^2 + 864*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (-13824 + 10368*(4 - 2*ep) - 2592*(4 - 2*ep)^2 + 216*(4 - 2*ep)^
                3)*s12*s23^4)) + mmw*((1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*mmt^6*s12 + 
          (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^7 + 
          (4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*s12^6*
           s23 + (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 
            180*(4 - 2*ep)^3)*s12^5*s23^2 + (15360 - 11520*(4 - 2*ep) + 
            2880*(4 - 2*ep)^2 - 240*(4 - 2*ep)^3)*s12^4*s23^3 + 
          (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*
           s12^3*s23^4 + (4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 
            72*(4 - 2*ep)^3)*s12^2*s23^5 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23^6 + 
          mmt^5*((-8448 + 6336*(4 - 2*ep) - 1584*(4 - 2*ep)^2 + 
              132*(4 - 2*ep)^3)*s12^2 + (-8448 + 6336*(4 - 2*ep) - 
              1584*(4 - 2*ep)^2 + 132*(4 - 2*ep)^3)*s12*s23) + 
          mmt^4*((19200 - 14400*(4 - 2*ep) + 3600*(4 - 2*ep)^2 - 
              300*(4 - 2*ep)^3)*s12^3 + (38400 - 28800*(4 - 2*ep) + 
              7200*(4 - 2*ep)^2 - 600*(4 - 2*ep)^3)*s12^2*s23 + 
            (19200 - 14400*(4 - 2*ep) + 3600*(4 - 2*ep)^2 - 300*(4 - 2*ep)^3)*
             s12*s23^2) + mmt^3*((-23040 + 17280*(4 - 2*ep) - 
              4320*(4 - 2*ep)^2 + 360*(4 - 2*ep)^3)*s12^4 + 
            (-69120 + 51840*(4 - 2*ep) - 12960*(4 - 2*ep)^2 + 
              1080*(4 - 2*ep)^3)*s12^3*s23 + (-69120 + 51840*(4 - 2*ep) - 
              12960*(4 - 2*ep)^2 + 1080*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-23040 + 17280*(4 - 2*ep) - 4320*(4 - 2*ep)^2 + 360*(4 - 2*ep)^
                3)*s12*s23^3) + mmt^2*((15360 - 11520*(4 - 2*ep) + 
              2880*(4 - 2*ep)^2 - 240*(4 - 2*ep)^3)*s12^5 + 
            (61440 - 46080*(4 - 2*ep) + 11520*(4 - 2*ep)^2 - 960*(4 - 2*ep)^
                3)*s12^4*s23 + (92160 - 69120*(4 - 2*ep) + 17280*(4 - 2*ep)^
                2 - 1440*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (61440 - 46080*(4 - 2*ep) + 11520*(4 - 2*ep)^2 - 960*(4 - 2*ep)^
                3)*s12^2*s23^3 + (15360 - 11520*(4 - 2*ep) + 2880*(4 - 2*ep)^
                2 - 240*(4 - 2*ep)^3)*s12*s23^4) + 
          mmt*((-5376 + 4032*(4 - 2*ep) - 1008*(4 - 2*ep)^2 + 
              84*(4 - 2*ep)^3)*s12^6 + (-26880 + 20160*(4 - 2*ep) - 
              5040*(4 - 2*ep)^2 + 420*(4 - 2*ep)^3)*s12^5*s23 + 
            (-53760 + 40320*(4 - 2*ep) - 10080*(4 - 2*ep)^2 + 
              840*(4 - 2*ep)^3)*s12^4*s23^2 + (-53760 + 40320*(4 - 2*ep) - 
              10080*(4 - 2*ep)^2 + 840*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (-26880 + 20160*(4 - 2*ep) - 5040*(4 - 2*ep)^2 + 420*(4 - 2*ep)^
                3)*s12^2*s23^4 + (-5376 + 4032*(4 - 2*ep) - 1008*(4 - 2*ep)^
                2 + 84*(4 - 2*ep)^3)*s12*s23^5))) + 
      (((30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^3 + 
         (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3 + 
         (-204 + 134*(4 - 2*ep) - 22*(4 - 2*ep)^2)*s12^2*s23 + 
         (-24 + 20*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23^2 + 
         mmt^2*((-90 + 57*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12 + 
           (-204 + 134*(4 - 2*ep) - 22*(4 - 2*ep)^2)*s23) + 
         mmt*((90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2 + 
           (408 - 268*(4 - 2*ep) + 44*(4 - 2*ep)^2)*s12*s23 + 
           (24 - 20*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s23^2) + 
         mmw*((150 - 101*(4 - 2*ep) + 17*(4 - 2*ep)^2)*mmt^2 + 
           (150 - 101*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s12^2 + 
           (36 - 30*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23 + 
           mmt*((-300 + 202*(4 - 2*ep) - 34*(4 - 2*ep)^2)*s12 + 
             (-36 + 30*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23)))*
        NPL1[1, 0, 0, 0, 1, 0, 1, 0, 1])/
       ((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2*s12*s23 + 
        (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3*s23 + 
        (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^2 + 
        (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23^3 + 
        mmw^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt*s12 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23) + 
        mmt*((-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2) + 
        mmw*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2*s12 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
          mmt*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23))) + 
      (((-82 + 23*(4 - 2*ep))*mmt*s23 + (-58 + 17*(4 - 2*ep))*mmw*s23 + 
         (82 - 23*(4 - 2*ep))*s12*s23 + (82 - 23*(4 - 2*ep))*s23^2)*
        NPL1[1, 0, 0, 0, 1, 0, 1, 1, 1])/((48 - 12*(4 - 2*ep))*mmt^2 + 
        (48 - 12*(4 - 2*ep))*s12^2 + (96 - 24*(4 - 2*ep))*s12*s23 + 
        (48 - 12*(4 - 2*ep))*s23^2 + mmw*((-48 + 12*(4 - 2*ep))*mmt + 
          (48 - 12*(4 - 2*ep))*s12 + (48 - 12*(4 - 2*ep))*s23) + 
        mmt*((-96 + 24*(4 - 2*ep))*s12 + (-96 + 24*(4 - 2*ep))*s23)) + 
      (((4 - 2*(4 - 2*ep))*s12*s23 + (4 - 2*(4 - 2*ep))*s23^2 + 
         mmw*((-24 + 6*(4 - 2*ep))*mmt + (10 - 2*(4 - 2*ep))*s12 + 
           (24 - 6*(4 - 2*ep))*s23) + mmt*((-10 + 3*(4 - 2*ep))*s12 + 
           (-4 + 2*(4 - 2*ep))*s23))*NPL1[1, 0, 1, 0, 0, 0, 1, 1, 1])/
       (mmw*((-24 + 6*(4 - 2*ep))*mmt + (24 - 6*(4 - 2*ep))*s12 + 
         (24 - 6*(4 - 2*ep))*s23)) + 
      (((50 - 13*(4 - 2*ep))*mmw + (-22 + 5*(4 - 2*ep))*s23)*
        NPL1[1, 0, 1, 0, 1, 0, 1, 0, 1])/((-48 + 12*(4 - 2*ep))*mmw + 
        (48 - 12*(4 - 2*ep))*s23) - (mmw*s12*NPL1[1, 0, 1, 0, 1, 0, 1, 1, 1])/
       (6*mmt - 6*s12 - 6*s23)) - 
    s23*((((400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*mmt^3*
          s23^2 + (-80 + 44*(4 - 2*ep) + 4*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
          s12^3*s23^2 + (-240 + 172*(4 - 2*ep) - 20*(4 - 2*ep)^2 - 
           3*(4 - 2*ep)^3)*s12^2*s23^3 + (-480 + 504*(4 - 2*ep) - 
           168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s12*s23^4 + 
         mmt^2*((-1200 + 1260*(4 - 2*ep) - 420*(4 - 2*ep)^2 + 
             45*(4 - 2*ep)^3)*s12*s23^2 + (-880 + 924*(4 - 2*ep) - 
             308*(4 - 2*ep)^2 + 33*(4 - 2*ep)^3)*s23^3) + 
         mmt*((880 - 884*(4 - 2*ep) + 276*(4 - 2*ep)^2 - 27*(4 - 2*ep)^3)*
            s12^2*s23^2 + (1120 - 1096*(4 - 2*ep) + 328*(4 - 2*ep)^2 - 
             30*(4 - 2*ep)^3)*s12*s23^3 + (480 - 504*(4 - 2*ep) + 
             168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s23^4) + 
         mmw^2*((-160 + 168*(4 - 2*ep) - 56*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12^3 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*mmt^2*s23 + (-160 + 176*(4 - 2*ep) - 
             62*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^2*s23 + 
           (592 - 612*(4 - 2*ep) + 200*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*s12*
            s23^2 + (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s23^3 + mmt*((160 - 168*(4 - 2*ep) + 56*
                (4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^2 + 
             (-240 + 244*(4 - 2*ep) - 78*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*
              s23 + (-880 + 924*(4 - 2*ep) - 308*(4 - 2*ep)^2 + 33*
                (4 - 2*ep)^3)*s23^2)) + 
         mmw*((-400 + 420*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
            mmt^3*s23 + (240 - 212*(4 - 2*ep) + 52*(4 - 2*ep)^2 - 
             3*(4 - 2*ep)^3)*s12^3*s23 + (-1280 + 1532*(4 - 2*ep) - 
             598*(4 - 2*ep)^2 + 76*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-2128 + 2364*(4 - 2*ep) - 848*(4 - 2*ep)^2 + 99*(4 - 2*ep)^3)*s12*
            s23^3 + (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 
             18*(4 - 2*ep)^3)*s23^4 + mmt^2*((1200 - 1260*(4 - 2*ep) + 420*
                (4 - 2*ep)^2 - 45*(4 - 2*ep)^3)*s12*s23 + 
             (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
              s23^2) + mmt*((-1040 + 1052*(4 - 2*ep) - 332*(4 - 2*ep)^2 + 33*
                (4 - 2*ep)^3)*s12^2*s23 + (800 - 1028*(4 - 2*ep) + 430*
                (4 - 2*ep)^2 - 58*(4 - 2*ep)^3)*s12*s23^2 + 
             (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
              s23^3)))*NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^4*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^2*s23^2 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12*s23^3 + 
          mmt*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^2*
             s23 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
             s12*s23^2)) + mmw^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*mmt^2*s12*s23^2 + (384 - 288*(4 - 2*ep) + 
            72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^2*s23^3 + 
          (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12*
           s23^4 + mmt*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^2*s23^2 + (-768 + 576*(4 - 2*ep) - 
              144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           mmt^2*s12*s23^3 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^2*s23^4 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^2*s23^3 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
              12*(4 - 2*ep)^3)*s12*s23^4)) + 
        mmw*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^2*
           s12*s23^4 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12^2*s23^5 + (128 - 96*(4 - 2*ep) + 
            24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12*s23^6 + 
          mmt*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
             s12^2*s23^4 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12*s23^5))) + 
      (((-800 + 840*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*mmt^3*
          s23^3 + (-160 + 288*(4 - 2*ep) - 152*(4 - 2*ep)^2 + 
           24*(4 - 2*ep)^3)*s12^3*s23^3 + (-160 + 408*(4 - 2*ep) - 
           248*(4 - 2*ep)^2 + 42*(4 - 2*ep)^3)*s12^2*s23^4 + 
         (960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*
          s23^5 + mmt^2*((2400 - 2520*(4 - 2*ep) + 840*(4 - 2*ep)^2 - 
             90*(4 - 2*ep)^3)*s12*s23^3 + (1760 - 1848*(4 - 2*ep) + 
             616*(4 - 2*ep)^2 - 66*(4 - 2*ep)^3)*s23^4) + 
         mmt*((-1440 + 1392*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s12^2*s23^3 + (-1600 + 1440*(4 - 2*ep) - 368*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s12*s23^4 + (-960 + 1008*(4 - 2*ep) - 
             336*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s23^5) + 
         mmw^3*((-160 + 168*(4 - 2*ep) - 56*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12^3 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*mmt^2*s23 + (-160 + 176*(4 - 2*ep) - 
             62*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^2*s23 + 
           (592 - 612*(4 - 2*ep) + 200*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*s12*
            s23^2 + (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s23^3 + mmt*((160 - 168*(4 - 2*ep) + 56*
                (4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^2 + 
             (-240 + 244*(4 - 2*ep) - 78*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*
              s23 + (-880 + 924*(4 - 2*ep) - 308*(4 - 2*ep)^2 + 33*
                (4 - 2*ep)^3)*s23^2)) + 
         mmw^2*((1200 - 1060*(4 - 2*ep) + 310*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
            mmt^3*s23 + (560 - 628*(4 - 2*ep) + 218*(4 - 2*ep)^2 - 
             24*(4 - 2*ep)^3)*s12^3*s23 + (1440 - 1464*(4 - 2*ep) + 
             484*(4 - 2*ep)^2 - 52*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-3568 + 3508*(4 - 2*ep) - 1110*(4 - 2*ep)^2 + 114*(4 - 2*ep)^3)*
            s12*s23^3 + (-3360 + 3288*(4 - 2*ep) - 1044*(4 - 2*ep)^2 + 
             108*(4 - 2*ep)^3)*s23^4 + mmt^2*((-3600 + 3180*(4 - 2*ep) - 930*
                (4 - 2*ep)^2 + 90*(4 - 2*ep)^3)*s12*s23 + 
             (-5440 + 5072*(4 - 2*ep) - 1552*(4 - 2*ep)^2 + 156*(4 - 2*ep)^3)*
              s23^2) + mmt*((1840 - 1492*(4 - 2*ep) + 402*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s12^2*s23 + (4000 - 3608*(4 - 2*ep) + 1068*
                (4 - 2*ep)^2 - 104*(4 - 2*ep)^3)*s12*s23^2 + 
             (7600 - 7300*(4 - 2*ep) + 2286*(4 - 2*ep)^2 - 234*(4 - 2*ep)^3)*
              s23^3)) + mmw*((-400 + 220*(4 - 2*ep) - 30*(4 - 2*ep)^2)*mmt^3*
            s23^2 + (-240 + 172*(4 - 2*ep) - 10*(4 - 2*ep)^2 - 
             6*(4 - 2*ep)^3)*s12^3*s23^2 + (7280 - 7680*(4 - 2*ep) + 
             2706*(4 - 2*ep)^2 - 317*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (12096 - 12160*(4 - 2*ep) + 4030*(4 - 2*ep)^2 - 441*(4 - 2*ep)^3)*
            s12*s23^4 + (2880 - 2784*(4 - 2*ep) + 876*(4 - 2*ep)^2 - 
             90*(4 - 2*ep)^3)*s23^5 + mmt^2*((1200 - 660*(4 - 2*ep) + 90*
                (4 - 2*ep)^2)*s12*s23^2 + (3280 - 2804*(4 - 2*ep) + 796*
                (4 - 2*ep)^2 - 75*(4 - 2*ep)^3)*s23^3) + 
           mmt*((-560 + 268*(4 - 2*ep) - 50*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
              s12^2*s23^2 + (-10560 + 10484*(4 - 2*ep) - 3502*(4 - 2*ep)^2 + 
               392*(4 - 2*ep)^3)*s12*s23^3 + (-5760 + 5368*(4 - 2*ep) - 1642*
                (4 - 2*ep)^2 + 165*(4 - 2*ep)^3)*s23^4)))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^4*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
           mmt*s12*s23^2 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^2*s23^2 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23^3) + 
        mmw^3*((2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
           mmt*s12*s23^3 + (-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
            36*(4 - 2*ep)^3)*s12^2*s23^3 + (-2304 + 1728*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12*s23^4) + 
        mmw^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
           mmt*s12*s23^4 + (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
            36*(4 - 2*ep)^3)*s12^2*s23^4 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^5) + 
        mmw*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*mmt*
           s12*s23^5 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^2*s23^5 + (-768 + 576*(4 - 2*ep) - 
            144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^6)) + 
      (((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
         (64 - 52*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23 + 
         (64 - 52*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12*s23^2 + 
         mmt^2*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
           (64 - 52*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s23) + 
         mmt*((-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2 + 
           (-128 + 104*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s12*s23 + 
           (-64 + 52*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s23^2))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
       (mmw*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2*s23^2 + 
         (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
         (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23^3 + 
         (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^4 + 
         mmt*((-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2 + 
           (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23^3))) + 
      (((-1600 + 1480*(4 - 2*ep) - 450*(4 - 2*ep)^2 + 45*(4 - 2*ep)^3)*
          mmt^3 + (1600 - 1480*(4 - 2*ep) + 450*(4 - 2*ep)^2 - 
           45*(4 - 2*ep)^3)*s12^3 + mmw^2*((480 - 484*(4 - 2*ep) + 
             162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*mmt + 
           (-480 + 484*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12) + (7136 - 6692*(4 - 2*ep) + 2066*(4 - 2*ep)^2 - 
           210*(4 - 2*ep)^3)*s12^2*s23 + (7136 - 6692*(4 - 2*ep) + 
           2066*(4 - 2*ep)^2 - 210*(4 - 2*ep)^3)*s12*s23^2 + 
         mmt^2*((4800 - 4440*(4 - 2*ep) + 1350*(4 - 2*ep)^2 - 
             135*(4 - 2*ep)^3)*s12 + (7136 - 6692*(4 - 2*ep) + 
             2066*(4 - 2*ep)^2 - 210*(4 - 2*ep)^3)*s23) + 
         mmt*((-4800 + 4440*(4 - 2*ep) - 1350*(4 - 2*ep)^2 + 
             135*(4 - 2*ep)^3)*s12^2 + (-14272 + 13384*(4 - 2*ep) - 
             4132*(4 - 2*ep)^2 + 420*(4 - 2*ep)^3)*s12*s23 + 
           (-7136 + 6692*(4 - 2*ep) - 2066*(4 - 2*ep)^2 + 210*(4 - 2*ep)^3)*
            s23^2) + mmw*((1504 - 1364*(4 - 2*ep) + 404*(4 - 2*ep)^2 - 
             39*(4 - 2*ep)^3)*mmt^2 + (1504 - 1364*(4 - 2*ep) + 
             404*(4 - 2*ep)^2 - 39*(4 - 2*ep)^3)*s12^2 + 
           (8448 - 7968*(4 - 2*ep) + 2472*(4 - 2*ep)^2 - 252*(4 - 2*ep)^3)*
            s12*s23 + (8448 - 7968*(4 - 2*ep) + 2472*(4 - 2*ep)^2 - 
             252*(4 - 2*ep)^3)*s23^2 + mmt*((-3008 + 2728*(4 - 2*ep) - 808*
                (4 - 2*ep)^2 + 78*(4 - 2*ep)^3)*s12 + 
             (-8448 + 7968*(4 - 2*ep) - 2472*(4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*
              s23)))*NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
       ((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*mmt^2*
         s12*s23^2 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
          12*(4 - 2*ep)^3)*s12^3*s23^2 + (-1536 + 1152*(4 - 2*ep) - 
          288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12^2*s23^3 + 
        (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*
         s23^4 + mmw^2*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*mmt*s12*s23 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^2*s23 + 
          (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*
           s23^2) + mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^2*s23^2 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23^3) + 
        mmw*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^3*s23 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
             s12^2*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12*s23^2))) + 
      (((-384 + 416*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*mmt^4*
          s23 + mmt^3*((512 - 496*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s12*s23 + (384 - 416*(4 - 2*ep) + 
             144*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s23^2) + 
         mmt^2*((128 - 256*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
            s12^2*s23 + (-128 + 80*(4 - 2*ep) - 4*(4 - 2*ep)^3)*s12*s23^2) + 
         mmt*((-256 + 336*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
            s12^3*s23 + (-256 + 336*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
             20*(4 - 2*ep)^3)*s12^2*s23^2) + 
         mmw^3*((-400 + 420*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
            mmt^2 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
            s12^2 + (-960 + 1008*(4 - 2*ep) - 336*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*s12*s23 + (-960 + 1008*(4 - 2*ep) - 
             336*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s23^2 + 
           mmt*((480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
              s12 + (960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s23)) + 
         mmw^2*((896 - 944*(4 - 2*ep) + 316*(4 - 2*ep)^2 - 34*(4 - 2*ep)^3)*
            mmt^3 + (16 - 20*(4 - 2*ep) + 8*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
            s12^3 + (-128 + 96*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12^2*s23 + 
           (-128 + 96*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((-2416 + 2620*(4 - 2*ep) - 912*(4 - 2*ep)^2 + 103*
                (4 - 2*ep)^3)*s12 + (-3392 + 3600*(4 - 2*ep) - 1216*
                (4 - 2*ep)^2 + 132*(4 - 2*ep)^3)*s23) + 
           mmt*((1504 - 1656*(4 - 2*ep) + 588*(4 - 2*ep)^2 - 68*(4 - 2*ep)^3)*
              s12^2 + (3520 - 3696*(4 - 2*ep) + 1232*(4 - 2*ep)^2 - 132*
                (4 - 2*ep)^3)*s12*s23 + (3392 - 3600*(4 - 2*ep) + 1216*
                (4 - 2*ep)^2 - 132*(4 - 2*ep)^3)*s23^2)) + 
         mmw*((-496 + 524*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 19*(4 - 2*ep)^3)*
            mmt^4 + (64 - 80*(4 - 2*ep) + 32*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
            s12^3*s23 + (64 - 80*(4 - 2*ep) + 32*(4 - 2*ep)^2 - 
             4*(4 - 2*ep)^3)*s12^2*s23^2 + 
           mmt^3*((2128 - 2324*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 93*
                (4 - 2*ep)^3)*s12 + (2816 - 3008*(4 - 2*ep) + 1024*
                (4 - 2*ep)^2 - 112*(4 - 2*ep)^3)*s23) + 
           mmt^2*((-2768 + 3076*(4 - 2*ep) - 1104*(4 - 2*ep)^2 + 129*
                (4 - 2*ep)^3)*s12^2 + (-5568 + 5936*(4 - 2*ep) - 2016*
                (4 - 2*ep)^2 + 220*(4 - 2*ep)^3)*s12*s23 + 
             (-2816 + 3008*(4 - 2*ep) - 1024*(4 - 2*ep)^2 + 112*(4 - 2*ep)^3)*
              s23^2) + mmt*((1136 - 1276*(4 - 2*ep) + 464*(4 - 2*ep)^2 - 55*
                (4 - 2*ep)^3)*s12^3 + (2688 - 2848*(4 - 2*ep) + 960*
                (4 - 2*ep)^2 - 104*(4 - 2*ep)^3)*s12^2*s23 + 
             (2752 - 2928*(4 - 2*ep) + 992*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3)*
              s12*s23^2)))*NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*mmt*
           s12*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*s12^2*s23 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*s23^2) + 
        mmw^4*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*s12^3*s23 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((-2048 + 1536*(4 - 2*ep) - 384*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*
             s12^2*s23 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^3*s12*s23 + (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 
            8*(4 - 2*ep)^3)*s12^3*s23^2 + (-1024 + 768*(4 - 2*ep) - 
            192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^2*s23^3 + 
          (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*
           s23^4 + mmt^2*((2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 
              40*(4 - 2*ep)^3)*s12^2*s23 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*
             s12^3*s23 + (1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 
              16*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
           mmt^4*s12*s23 + mmt^3*((-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^
                2 + 16*(4 - 2*ep)^3)*s12^2*s23 + (512 - 384*(4 - 2*ep) + 
              96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
             s12^3*s23 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12^2*s23^2 + (-2048 + 1536*(4 - 2*ep) - 
              384*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt*((1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*
             s12^3*s23^2 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
              32*(4 - 2*ep)^3)*s12^2*s23^3 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^4)) + 
        mmw*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*mmt^4*
           s12*s23^2 + mmt^3*((1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 
              16*(4 - 2*ep)^3)*s12^2*s23^2 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt^2*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
             s12^3*s23^2 + (-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^2*s23^3 + (-512 + 384*(4 - 2*ep) - 
              96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*s23^4))) + 
      (((-320 + 376*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s12^5 + 
         (-1360 + 1588*(4 - 2*ep) - 604*(4 - 2*ep)^2 + 75*(4 - 2*ep)^3)*s12^4*
          s23 + (-2240 + 2552*(4 - 2*ep) - 944*(4 - 2*ep)^2 + 
           114*(4 - 2*ep)^3)*s12^3*s23^2 + (-1680 + 1844*(4 - 2*ep) - 
           652*(4 - 2*ep)^2 + 75*(4 - 2*ep)^3)*s12^2*s23^3 + 
         (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s12*
          s23^4 + mmt^4*((-640 + 752*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*s12 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
             3*(4 - 2*ep)^3)*s23) + mmt^3*((2240 - 2632*(4 - 2*ep) + 
             1008*(4 - 2*ep)^2 - 126*(4 - 2*ep)^3)*s12^2 + 
           (2240 - 2592*(4 - 2*ep) + 976*(4 - 2*ep)^2 - 120*(4 - 2*ep)^3)*s12*
            s23 + (640 - 672*(4 - 2*ep) + 224*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
            s23^2) + mmt^2*((-2880 + 3384*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 
             162*(4 - 2*ep)^3)*s12^3 + (-5600 + 6520*(4 - 2*ep) - 
             2472*(4 - 2*ep)^2 + 306*(4 - 2*ep)^3)*s12^2*s23 + 
           (-3840 + 4272*(4 - 2*ep) - 1536*(4 - 2*ep)^2 + 180*(4 - 2*ep)^3)*
            s12*s23^2 + (-1040 + 1092*(4 - 2*ep) - 364*(4 - 2*ep)^2 + 
             39*(4 - 2*ep)^3)*s23^3) + 
         mmt*((1600 - 1880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 90*(4 - 2*ep)^3)*
            s12^4 + (4800 - 5600*(4 - 2*ep) + 2128*(4 - 2*ep)^2 - 
             264*(4 - 2*ep)^3)*s12^3*s23 + (5440 - 6152*(4 - 2*ep) + 
             2256*(4 - 2*ep)^2 - 270*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (2720 - 2936*(4 - 2*ep) + 1016*(4 - 2*ep)^2 - 114*(4 - 2*ep)^3)*
            s12*s23^3 + (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s23^4) + 
         mmw^2*((112 - 116*(4 - 2*ep) + 38*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
            s12^3 + (-96 + 112*(4 - 2*ep) - 42*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
            s12^2*s23 + (-848 + 900*(4 - 2*ep) - 304*(4 - 2*ep)^2 + 
             33*(4 - 2*ep)^3)*s12*s23^2 + (-480 + 504*(4 - 2*ep) - 
             168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s23^3 + 
           mmt^2*((272 - 284*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
              s12 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
              s23) + mmt*((-384 + 400*(4 - 2*ep) - 132*(4 - 2*ep)^2 + 14*
                (4 - 2*ep)^3)*s12^2 + (176 - 196*(4 - 2*ep) + 70*
                (4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*s23 + 
             (560 - 588*(4 - 2*ep) + 196*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*
              s23^2)) + mmw*((128 - 116*(4 - 2*ep) + 30*(4 - 2*ep)^2 - 
             2*(4 - 2*ep)^3)*s12^4 + (1664 - 1800*(4 - 2*ep) + 
             624*(4 - 2*ep)^2 - 70*(4 - 2*ep)^3)*s12^3*s23 + 
           (2224 - 2536*(4 - 2*ep) + 938*(4 - 2*ep)^2 - 113*(4 - 2*ep)^3)*
            s12^2*s23^2 + (208 - 348*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 
             27*(4 - 2*ep)^3)*s12*s23^3 + (-480 + 504*(4 - 2*ep) - 
             168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s23^4 + 
           mmt^3*((32 - 92*(4 - 2*ep) + 58*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
              s12 + (160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
              s23) + mmt^2*((64 + 68*(4 - 2*ep) - 86*(4 - 2*ep)^2 + 18*
                (4 - 2*ep)^3)*s12^2 + (1184 - 1256*(4 - 2*ep) + 424*
                (4 - 2*ep)^2 - 46*(4 - 2*ep)^3)*s12*s23 + 
             (-1200 + 1260*(4 - 2*ep) - 420*(4 - 2*ep)^2 + 45*(4 - 2*ep)^3)*
              s23^2) + mmt*((-224 + 140*(4 - 2*ep) - 2*(4 - 2*ep)^2 - 6*
                (4 - 2*ep)^3)*s12^3 + (-3008 + 3224*(4 - 2*ep) - 1104*
                (4 - 2*ep)^2 + 122*(4 - 2*ep)^3)*s12^2*s23 + 
             (-1024 + 1276*(4 - 2*ep) - 518*(4 - 2*ep)^2 + 68*(4 - 2*ep)^3)*
              s12*s23^2 + (1520 - 1596*(4 - 2*ep) + 532*(4 - 2*ep)^2 - 57*
                (4 - 2*ep)^3)*s23^3)))*NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
            4*(4 - 2*ep)^3)*s12^3*s23 + (-512 + 384*(4 - 2*ep) - 
            96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12^2*s23^2 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*
           s23^3 + mmt*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
              12*(4 - 2*ep)^3)*s12^2*s23 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^3*s12*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^4*s23 + (-2304 + 1728*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12^3*s23^2 + 
          (-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
           s12^2*s23^3 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt^2*((-3840 + 2880*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 
              60*(4 - 2*ep)^3)*s12^2*s23 + (-3840 + 2880*(4 - 2*ep) - 
              720*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*
             s12^3*s23 + (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 
              96*(4 - 2*ep)^3)*s12^2*s23^2 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^4*s12*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^5*s23 + (-3072 + 2304*(4 - 2*ep) - 
            576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^4*s23^2 + 
          (-4608 + 3456*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
           s12^3*s23^3 + (-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 
            48*(4 - 2*ep)^3)*s12^2*s23^4 + (-768 + 576*(4 - 2*ep) - 
            144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt^3*((5376 - 4032*(4 - 2*ep) + 1008*(4 - 2*ep)^2 - 
              84*(4 - 2*ep)^3)*s12^2*s23 + (5376 - 4032*(4 - 2*ep) + 
              1008*(4 - 2*ep)^2 - 84*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((-6912 + 5184*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 
              108*(4 - 2*ep)^3)*s12^3*s23 + (-13824 + 10368*(4 - 2*ep) - 
              2592*(4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-6912 + 5184*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 108*(4 - 2*ep)^3)*
             s12*s23^3) + mmt*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^4*s23 + (11520 - 8640*(4 - 2*ep) + 
              2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*
             s12^2*s23^3 + (3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12*s23^4)) + 
        mmw*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*mmt^5*
           s12*s23 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
            4*(4 - 2*ep)^3)*s12^6*s23 + (-1280 + 960*(4 - 2*ep) - 
            240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^5*s23^2 + 
          (-2560 + 1920*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*
           s12^4*s23^3 + (-2560 + 1920*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 
            40*(4 - 2*ep)^3)*s12^3*s23^4 + (-1280 + 960*(4 - 2*ep) - 
            240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^2*s23^5 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*
           s23^6 + mmt^4*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^2*s23 + (-2304 + 1728*(4 - 2*ep) - 
              432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^3*((4096 - 3072*(4 - 2*ep) + 768*(4 - 2*ep)^2 - 
              64*(4 - 2*ep)^3)*s12^3*s23 + (8192 - 6144*(4 - 2*ep) + 
              1536*(4 - 2*ep)^2 - 128*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (4096 - 3072*(4 - 2*ep) + 768*(4 - 2*ep)^2 - 64*(4 - 2*ep)^3)*s12*
             s23^3) + mmt^2*((-3584 + 2688*(4 - 2*ep) - 672*(4 - 2*ep)^2 + 
              56*(4 - 2*ep)^3)*s12^4*s23 + (-10752 + 8064*(4 - 2*ep) - 
              2016*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (-10752 + 8064*(4 - 2*ep) - 2016*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*
             s12^2*s23^3 + (-3584 + 2688*(4 - 2*ep) - 672*(4 - 2*ep)^2 + 
              56*(4 - 2*ep)^3)*s12*s23^4) + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^5*s23 + (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 
              96*(4 - 2*ep)^3)*s12^4*s23^2 + (9216 - 6912*(4 - 2*ep) + 
              1728*(4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*
             s12^2*s23^4 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12*s23^5))) + 
      (((10 - 3*(4 - 2*ep))*mmt*s23 + (-10 + 3*(4 - 2*ep))*s12*s23 + 
         (-60 + 18*(4 - 2*ep))*s23^2)*NPL1[1, -1, 0, 0, 1, 0, 1, 1, 1])/
       ((48 - 12*(4 - 2*ep))*mmt^2*s12 + (48 - 12*(4 - 2*ep))*s12^3 + 
        (96 - 24*(4 - 2*ep))*s12^2*s23 + (48 - 12*(4 - 2*ep))*s12*s23^2 + 
        mmw*((-48 + 12*(4 - 2*ep))*mmt*s12 + (48 - 12*(4 - 2*ep))*s12^2 + 
          (48 - 12*(4 - 2*ep))*s12*s23) + mmt*((-96 + 24*(4 - 2*ep))*s12^2 + 
          (-96 + 24*(4 - 2*ep))*s12*s23)) + 
      (((10 - 3*(4 - 2*ep))*mmt*s12 + (-10 + 3*(4 - 2*ep))*s12^2)*
        NPL1[1, -1, 1, 0, 0, 0, 1, 1, 1])/
       (mmw*((-24 + 6*(4 - 2*ep))*mmt*s23 + (24 - 6*(4 - 2*ep))*s12*s23 + 
         (24 - 6*(4 - 2*ep))*s23^2)) + 
      (((-50 + 15*(4 - 2*ep))*mmt^2 + (-50 + 15*(4 - 2*ep))*s12^2 + 
         (-110 + 33*(4 - 2*ep))*s12*s23 + (-60 + 18*(4 - 2*ep))*s23^2 + 
         mmt*((100 - 30*(4 - 2*ep))*s12 + (110 - 33*(4 - 2*ep))*s23))*
        NPL1[1, -1, 1, 0, 1, 0, 1, 0, 1])/((-48 + 12*(4 - 2*ep))*mmw*s12*
         s23 + (48 - 12*(4 - 2*ep))*s12*s23^2) + 
      (((384 - 416*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*mmt^5*
          s23 + mmt^4*((768 - 1008*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
             60*(4 - 2*ep)^3)*s12*s23 + (-384 + 416*(4 - 2*ep) - 
             144*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s23^2) + 
         mmt^3*((-2688 + 3264*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 
             168*(4 - 2*ep)^3)*s12^2*s23 + (-1152 + 1424*(4 - 2*ep) - 
             576*(4 - 2*ep)^2 + 76*(4 - 2*ep)^3)*s12*s23^2) + 
         mmt^2*((1536 - 1840*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 92*(4 - 2*ep)^3)*
            s12^3*s23 + (1536 - 1840*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
             92*(4 - 2*ep)^3)*s12^2*s23^2) + 
         mmw^4*((400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
            mmt^2 + (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
            s12^2 + (960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s12*s23 + (960 - 1008*(4 - 2*ep) + 
             336*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s23^2 + 
           mmt*((-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
              s12 + (-960 + 1008*(4 - 2*ep) - 336*(4 - 2*ep)^2 + 36*
                (4 - 2*ep)^3)*s23)) + 
         mmw^3*((1936 - 1700*(4 - 2*ep) + 492*(4 - 2*ep)^2 - 47*(4 - 2*ep)^3)*
            mmt^3 + (-16 + 20*(4 - 2*ep) - 8*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
            s12^3 + (128 - 96*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s12^2*s23 + 
           (128 - 96*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((3472 - 3908*(4 - 2*ep) + 1424*(4 - 2*ep)^2 - 169*
                (4 - 2*ep)^3)*s12 + (3968 - 4320*(4 - 2*ep) + 1504*
                (4 - 2*ep)^2 - 168*(4 - 2*ep)^3)*s23) + 
           mmt*((-5392 + 5588*(4 - 2*ep) - 1908*(4 - 2*ep)^2 + 215*
                (4 - 2*ep)^3)*s12^2 + (-4096 + 4416*(4 - 2*ep) - 1520*
                (4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*s12*s23 + 
             (-3968 + 4320*(4 - 2*ep) - 1504*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*
              s23^2)) + mmw^2*((-6032 + 5604*(4 - 2*ep) - 1708*(4 - 2*ep)^2 + 
             171*(4 - 2*ep)^3)*mmt^4 + (-64 + 80*(4 - 2*ep) - 
             32*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^3*s23 + 
           (-64 + 80*(4 - 2*ep) - 32*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^2*
            s23^2 + mmt^3*((8096 - 7416*(4 - 2*ep) + 2228*(4 - 2*ep)^2 - 220*
                (4 - 2*ep)^3)*s12 + (6208 - 5392*(4 - 2*ep) + 1520*
                (4 - 2*ep)^2 - 140*(4 - 2*ep)^3)*s23) + 
           mmt^2*((3824 - 4236*(4 - 2*ep) + 1532*(4 - 2*ep)^2 - 181*
                (4 - 2*ep)^3)*s12^2 + (7680 - 8576*(4 - 2*ep) + 3072*
                (4 - 2*ep)^2 - 352*(4 - 2*ep)^3)*s12*s23 + 
             (-6208 + 5392*(4 - 2*ep) - 1520*(4 - 2*ep)^2 + 140*(4 - 2*ep)^3)*
              s23^2) + mmt*((-5888 + 6048*(4 - 2*ep) - 2052*(4 - 2*ep)^2 + 
               230*(4 - 2*ep)^3)*s12^3 + (-13824 + 13888*(4 - 2*ep) - 4560*
                (4 - 2*ep)^2 + 488*(4 - 2*ep)^3)*s12^2*s23 + 
             (-13888 + 13968*(4 - 2*ep) - 4592*(4 - 2*ep)^2 + 492*
                (4 - 2*ep)^3)*s12*s23^2)) + 
         mmw*((3696 - 3484*(4 - 2*ep) + 1076*(4 - 2*ep)^2 - 109*(4 - 2*ep)^3)*
            mmt^5 + mmt^4*((-13008 + 12708*(4 - 2*ep) - 4092*(4 - 2*ep)^2 + 
               435*(4 - 2*ep)^3)*s12 + (-9600 + 9120*(4 - 2*ep) - 2832*
                (4 - 2*ep)^2 + 288*(4 - 2*ep)^3)*s23) + 
           mmt^3*((14928 - 14964*(4 - 2*ep) + 4956*(4 - 2*ep)^2 - 543*
                (4 - 2*ep)^3)*s12^2 + (19648 - 18848*(4 - 2*ep) + 5936*
                (4 - 2*ep)^2 - 616*(4 - 2*ep)^3)*s12*s23 + 
             (9600 - 9120*(4 - 2*ep) + 2832*(4 - 2*ep)^2 - 288*(4 - 2*ep)^3)*
              s23^2) + mmt^2*((-5616 + 5740*(4 - 2*ep) - 1940*(4 - 2*ep)^2 + 
               217*(4 - 2*ep)^3)*s12^3 + (-10496 + 10336*(4 - 2*ep) - 3376*
                (4 - 2*ep)^2 + 368*(4 - 2*ep)^3)*s12^2*s23 + 
             (-10048 + 9728*(4 - 2*ep) - 3104*(4 - 2*ep)^2 + 328*
                (4 - 2*ep)^3)*s12*s23^2) + 
           mmt*((448 - 608*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
              s12^3*s23 + (448 - 608*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 40*
                (4 - 2*ep)^3)*s12^2*s23^2)))*NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt*s12*s23 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^2*s23 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23^2) + 
        mmw^4*((4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^3*s23 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 
              96*(4 - 2*ep)^3)*s12^2*s23 + (-4608 + 3456*(4 - 2*ep) - 
              864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((-4608 + 3456*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
           mmt^3*s12*s23 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
            24*(4 - 2*ep)^3)*s12^3*s23^2 + (-3072 + 2304*(4 - 2*ep) - 
            576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^2*s23^3 + 
          (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*
           s23^4 + mmt^2*((7680 - 5760*(4 - 2*ep) + 1440*(4 - 2*ep)^2 - 
              120*(4 - 2*ep)^3)*s12^2*s23 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
             s12^3*s23 + (3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^4*s12*s23 + mmt^3*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^
                2 + 48*(4 - 2*ep)^3)*s12^2*s23 + (1536 - 1152*(4 - 2*ep) + 
              288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^3*s23 + (-4608 + 3456*(4 - 2*ep) - 
              864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 96*(4 - 2*ep)^3)*
             s12*s23^3) + mmt*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12^3*s23^2 + (6144 - 4608*(4 - 2*ep) + 
              1152*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*
             s23^4)) + mmw*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
            24*(4 - 2*ep)^3)*mmt^4*s12*s23^2 + 
          mmt^3*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12^2*s23^2 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt^2*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12^3*s23^2 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
             s12*s23^4))) + 
      (((-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^6*s23 + 
         (-800 + 840*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s12^5*
          s23^2 + (-2400 + 2520*(4 - 2*ep) - 840*(4 - 2*ep)^2 + 
           90*(4 - 2*ep)^3)*s12^4*s23^3 + (-3200 + 3360*(4 - 2*ep) - 
           1120*(4 - 2*ep)^2 + 120*(4 - 2*ep)^3)*s12^3*s23^4 + 
         (-2000 + 2100*(4 - 2*ep) - 700*(4 - 2*ep)^2 + 75*(4 - 2*ep)^3)*s12^2*
          s23^5 + (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 
           18*(4 - 2*ep)^3)*s12*s23^6 + 
         mmt^6*((1920 - 2256*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 
             108*(4 - 2*ep)^3)*s12 + (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 
             3*(4 - 2*ep)^3)*s23) + mmt^5*((-8640 + 10152*(4 - 2*ep) - 
             3888*(4 - 2*ep)^2 + 486*(4 - 2*ep)^3)*s12^2 + 
           (-8000 + 9360*(4 - 2*ep) - 3568*(4 - 2*ep)^2 + 444*(4 - 2*ep)^3)*
            s12*s23 + (-640 + 672*(4 - 2*ep) - 224*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s23^2) + 
         mmt^4*((15360 - 18048*(4 - 2*ep) + 6912*(4 - 2*ep)^2 - 
             864*(4 - 2*ep)^3)*s12^3 + (28240 - 33132*(4 - 2*ep) + 
             12668*(4 - 2*ep)^2 - 1581*(4 - 2*ep)^3)*s12^2*s23 + 
           (13280 - 15384*(4 - 2*ep) + 5800*(4 - 2*ep)^2 - 714*(4 - 2*ep)^3)*
            s12*s23^2 + (960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s23^3) + 
         mmt^3*((-13440 + 15792*(4 - 2*ep) - 6048*(4 - 2*ep)^2 + 
             756*(4 - 2*ep)^3)*s12^4 + (-37440 + 43992*(4 - 2*ep) - 
             16848*(4 - 2*ep)^2 + 2106*(4 - 2*ep)^3)*s12^3*s23 + 
           (-32320 + 37896*(4 - 2*ep) - 14480*(4 - 2*ep)^2 + 
             1806*(4 - 2*ep)^3)*s12^2*s23^2 + (-8160 + 9528*(4 - 2*ep) - 
             3624*(4 - 2*ep)^2 + 450*(4 - 2*ep)^3)*s12*s23^3 + 
           (160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s23^4) + 
         mmt^2*((5760 - 6768*(4 - 2*ep) + 2592*(4 - 2*ep)^2 - 
             324*(4 - 2*ep)^3)*s12^5 + (21680 - 25524*(4 - 2*ep) + 
             9796*(4 - 2*ep)^2 - 1227*(4 - 2*ep)^3)*s12^4*s23 + 
           (26560 - 31488*(4 - 2*ep) + 12176*(4 - 2*ep)^2 - 
             1536*(4 - 2*ep)^3)*s12^3*s23^2 + (10080 - 12384*(4 - 2*ep) + 
             4968*(4 - 2*ep)^2 - 648*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (-1600 + 1440*(4 - 2*ep) - 368*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*
            s23^4 + (-1040 + 1092*(4 - 2*ep) - 364*(4 - 2*ep)^2 + 
             39*(4 - 2*ep)^3)*s23^5) + 
         mmt*((-960 + 1128*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 54*(4 - 2*ep)^3)*
            s12^6 + (-4480 + 5304*(4 - 2*ep) - 2048*(4 - 2*ep)^2 + 
             258*(4 - 2*ep)^3)*s12^5*s23 + (-6080 + 7464*(4 - 2*ep) - 
             2992*(4 - 2*ep)^2 + 390*(4 - 2*ep)^3)*s12^4*s23^2 + 
           (-480 + 1344*(4 - 2*ep) - 840*(4 - 2*ep)^2 + 144*(4 - 2*ep)^3)*
            s12^3*s23^3 + (4640 - 4632*(4 - 2*ep) + 1432*(4 - 2*ep)^2 - 
             138*(4 - 2*ep)^3)*s12^2*s23^4 + (3040 - 3192*(4 - 2*ep) + 
             1064*(4 - 2*ep)^2 - 114*(4 - 2*ep)^3)*s12*s23^5 + 
           (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
            s23^6) + mmw^3*((224 - 232*(4 - 2*ep) + 76*(4 - 2*ep)^2 - 
             8*(4 - 2*ep)^3)*s12^4 + (32 - 8*(4 - 2*ep) - 8*(4 - 2*ep)^2 + 
             2*(4 - 2*ep)^3)*s12^3*s23 + (-1888 + 2024*(4 - 2*ep) - 
             692*(4 - 2*ep)^2 + 76*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-2656 + 2808*(4 - 2*ep) - 944*(4 - 2*ep)^2 + 102*(4 - 2*ep)^3)*
            s12*s23^3 + (-960 + 1008*(4 - 2*ep) - 336*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*s23^4 + mmt^3*((-272 + 284*(4 - 2*ep) - 94*
                (4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12 + 
             (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s23) + 
           mmt^2*((928 - 968*(4 - 2*ep) + 320*(4 - 2*ep)^2 - 34*(4 - 2*ep)^3)*
              s12^2 + (208 - 204*(4 - 2*ep) + 62*(4 - 2*ep)^2 - 6*
                (4 - 2*ep)^3)*s12*s23 + (-720 + 756*(4 - 2*ep) - 252*
                (4 - 2*ep)^2 + 27*(4 - 2*ep)^3)*s23^2) + 
           mmt*((-880 + 916*(4 - 2*ep) - 302*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*
              s12^3 + (-320 + 296*(4 - 2*ep) - 82*(4 - 2*ep)^2 + 7*
                (4 - 2*ep)^3)*s12^2*s23 + (2320 - 2468*(4 - 2*ep) + 836*
                (4 - 2*ep)^2 - 91*(4 - 2*ep)^3)*s12*s23^2 + 
             (1600 - 1680*(4 - 2*ep) + 560*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*
              s23^3)) + mmw^2*((-368 + 360*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
             16*(4 - 2*ep)^3)*s12^5 + (5088 - 5380*(4 - 2*ep) + 
             1828*(4 - 2*ep)^2 - 201*(4 - 2*ep)^3)*s12^4*s23 + 
           (17312 - 18052*(4 - 2*ep) + 6182*(4 - 2*ep)^2 - 696*(4 - 2*ep)^3)*
            s12^3*s23^2 + (18368 - 18788*(4 - 2*ep) + 6404*(4 - 2*ep)^2 - 
             725*(4 - 2*ep)^3)*s12^2*s23^3 + (6992 - 6740*(4 - 2*ep) + 
             2214*(4 - 2*ep)^2 - 246*(4 - 2*ep)^3)*s12*s23^4 + 
           (480 - 264*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s23^5 + 
           mmt^4*((-4976 + 4912*(4 - 2*ep) - 1612*(4 - 2*ep)^2 + 176*
                (4 - 2*ep)^3)*s12 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
               3*(4 - 2*ep)^3)*s23) + mmt^3*((13536 - 13408*(4 - 2*ep) + 4436*
                (4 - 2*ep)^2 - 490*(4 - 2*ep)^3)*s12^2 + 
             (336 - 184*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*
              s23 + (320 - 416*(4 - 2*ep) + 156*(4 - 2*ep)^2 - 18*
                (4 - 2*ep)^3)*s23^2) + mmt^2*((-12512 + 12440*(4 - 2*ep) - 
               4164*(4 - 2*ep)^2 + 468*(4 - 2*ep)^3)*s12^3 + 
             (6416 - 6952*(4 - 2*ep) + 2344*(4 - 2*ep)^2 - 248*(4 - 2*ep)^3)*
              s12^2*s23 + (20128 - 20252*(4 - 2*ep) + 6738*(4 - 2*ep)^2 - 740*
                (4 - 2*ep)^3)*s12*s23^2 + (1280 - 744*(4 - 2*ep) + 118*
                (4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s23^3) + 
           mmt*((4320 - 4304*(4 - 2*ep) + 1468*(4 - 2*ep)^2 - 170*
                (4 - 2*ep)^3)*s12^4 + (-11760 + 12432*(4 - 2*ep) - 4192*
                (4 - 2*ep)^2 + 454*(4 - 2*ep)^3)*s12^3*s23 + 
             (-37760 + 38720*(4 - 2*ep) - 13076*(4 - 2*ep)^2 + 1454*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-23680 + 23324*(4 - 2*ep) - 7698*
                (4 - 2*ep)^2 + 848*(4 - 2*ep)^3)*s12*s23^3 + 
             (-2000 + 1340*(4 - 2*ep) - 282*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
              s23^4)) + mmw*((-2272 + 2304*(4 - 2*ep) - 780*(4 - 2*ep)^2 + 
             88*(4 - 2*ep)^3)*s12^6 + (-12640 + 12656*(4 - 2*ep) - 
             4232*(4 - 2*ep)^2 + 472*(4 - 2*ep)^3)*s12^5*s23 + 
           (-27120 + 26908*(4 - 2*ep) - 8890*(4 - 2*ep)^2 + 978*(4 - 2*ep)^3)*
            s12^4*s23^2 + (-26800 + 26556*(4 - 2*ep) - 8706*(4 - 2*ep)^2 + 
             946*(4 - 2*ep)^3)*s12^3*s23^3 + (-10000 + 10220*(4 - 2*ep) - 
             3398*(4 - 2*ep)^2 + 370*(4 - 2*ep)^3)*s12^2*s23^4 + 
           (1488 - 1052*(4 - 2*ep) + 242*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12*
            s23^5 + (1440 - 1272*(4 - 2*ep) + 372*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s23^6 + mmt^5*((6688 - 6364*(4 - 2*ep) + 1994*
                (4 - 2*ep)^2 - 206*(4 - 2*ep)^3)*s12 + 
             (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s23) + 
           mmt^4*((-28384 + 27368*(4 - 2*ep) - 8716*(4 - 2*ep)^2 + 918*
                (4 - 2*ep)^3)*s12^2 + (-31904 + 31292*(4 - 2*ep) - 10150*
                (4 - 2*ep)^2 + 1090*(4 - 2*ep)^3)*s12*s23 + 
             (1040 - 1012*(4 - 2*ep) + 320*(4 - 2*ep)^2 - 33*(4 - 2*ep)^3)*
              s23^2) + mmt^3*((47296 - 46224*(4 - 2*ep) + 14964*(4 - 2*ep)^
                 2 - 1606*(4 - 2*ep)^3)*s12^3 + (107552 - 106252*(4 - 2*ep) + 
               34770*(4 - 2*ep)^2 - 3772*(4 - 2*ep)^3)*s12^2*s23 + 
             (56256 - 56428*(4 - 2*ep) + 18736*(4 - 2*ep)^2 - 2061*
                (4 - 2*ep)^3)*s12*s23^2 + (-4480 + 4024*(4 - 2*ep) - 1194*
                (4 - 2*ep)^2 + 117*(4 - 2*ep)^3)*s23^3) + 
           mmt^2*((-38464 + 38104*(4 - 2*ep) - 12536*(4 - 2*ep)^2 + 1370*
                (4 - 2*ep)^3)*s12^4 + (-131712 + 130948*(4 - 2*ep) - 43210*
                (4 - 2*ep)^2 + 4734*(4 - 2*ep)^3)*s12^3*s23 + 
             (-142112 + 142408*(4 - 2*ep) - 47282*(4 - 2*ep)^2 + 5205*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-41264 + 42944*(4 - 2*ep) - 
               14696*(4 - 2*ep)^2 + 1658*(4 - 2*ep)^3)*s12*s23^3 + 
             (7600 - 6620*(4 - 2*ep) + 1912*(4 - 2*ep)^2 - 183*(4 - 2*ep)^3)*
              s23^4) + mmt*((15136 - 15188*(4 - 2*ep) + 5074*(4 - 2*ep)^2 - 
               564*(4 - 2*ep)^3)*s12^5 + (68784 - 68728*(4 - 2*ep) + 22850*
                (4 - 2*ep)^2 - 2527*(4 - 2*ep)^3)*s12^4*s23 + 
             (111936 - 111876*(4 - 2*ep) + 37116*(4 - 2*ep)^2 - 4089*
                (4 - 2*ep)^3)*s12^3*s23^2 + (72544 - 73524*(4 - 2*ep) + 24596*
                (4 - 2*ep)^2 - 2721*(4 - 2*ep)^3)*s12^2*s23^3 + 
             (8736 - 10392*(4 - 2*ep) + 3874*(4 - 2*ep)^2 - 463*(4 - 2*ep)^3)*
              s12*s23^4 + (-5520 + 4796*(4 - 2*ep) - 1382*(4 - 2*ep)^2 + 132*
                (4 - 2*ep)^3)*s23^5)))*NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^3*s12*s23 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^4*s23 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^3*s23^2 + 
          (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^2*
           s23^3 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt^2*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^2*s23 + (3840 - 2880*(4 - 2*ep) + 
              720*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
             s12^3*s23 + (-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 
              96*(4 - 2*ep)^3)*s12^2*s23^2 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^3*((4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
           mmt^4*s12*s23 + (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
            36*(4 - 2*ep)^3)*s12^5*s23 + (9216 - 6912*(4 - 2*ep) + 
            1728*(4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12^4*s23^2 + 
          (13824 - 10368*(4 - 2*ep) + 2592*(4 - 2*ep)^2 - 216*(4 - 2*ep)^3)*
           s12^3*s23^3 + (9216 - 6912*(4 - 2*ep) + 1728*(4 - 2*ep)^2 - 
            144*(4 - 2*ep)^3)*s12^2*s23^4 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt^3*((-16128 + 12096*(4 - 2*ep) - 3024*(4 - 2*ep)^2 + 
              252*(4 - 2*ep)^3)*s12^2*s23 + (-16128 + 12096*(4 - 2*ep) - 
              3024*(4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 
              324*(4 - 2*ep)^3)*s12^3*s23 + (41472 - 31104*(4 - 2*ep) + 
              7776*(4 - 2*ep)^2 - 648*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*
             s12*s23^3) + mmt*((-11520 + 8640*(4 - 2*ep) - 2160*(4 - 2*ep)^
                2 + 180*(4 - 2*ep)^3)*s12^4*s23 + 
            (-34560 + 25920*(4 - 2*ep) - 6480*(4 - 2*ep)^2 + 540*(4 - 2*ep)^
                3)*s12^3*s23^2 + (-34560 + 25920*(4 - 2*ep) - 
              6480*(4 - 2*ep)^2 + 540*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (-11520 + 8640*(4 - 2*ep) - 2160*(4 - 2*ep)^2 + 180*(4 - 2*ep)^3)*
             s12*s23^4)) + mmw^2*((-4608 + 3456*(4 - 2*ep) - 
            864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*mmt^5*s12*s23 + 
          (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^6*
           s23 + (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 
            180*(4 - 2*ep)^3)*s12^5*s23^2 + (23040 - 17280*(4 - 2*ep) + 
            4320*(4 - 2*ep)^2 - 360*(4 - 2*ep)^3)*s12^4*s23^3 + 
          (23040 - 17280*(4 - 2*ep) + 4320*(4 - 2*ep)^2 - 360*(4 - 2*ep)^3)*
           s12^3*s23^4 + (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 
            180*(4 - 2*ep)^3)*s12^2*s23^5 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^6 + 
          mmt^4*((20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 
              324*(4 - 2*ep)^3)*s12^2*s23 + (20736 - 15552*(4 - 2*ep) + 
              3888*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^3*((-36864 + 27648*(4 - 2*ep) - 6912*(4 - 2*ep)^2 + 
              576*(4 - 2*ep)^3)*s12^3*s23 + (-73728 + 55296*(4 - 2*ep) - 
              13824*(4 - 2*ep)^2 + 1152*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-36864 + 27648*(4 - 2*ep) - 6912*(4 - 2*ep)^2 + 576*(4 - 2*ep)^
                3)*s12*s23^3) + mmt^2*((32256 - 24192*(4 - 2*ep) + 
              6048*(4 - 2*ep)^2 - 504*(4 - 2*ep)^3)*s12^4*s23 + 
            (96768 - 72576*(4 - 2*ep) + 18144*(4 - 2*ep)^2 - 1512*(4 - 2*ep)^
                3)*s12^3*s23^2 + (96768 - 72576*(4 - 2*ep) + 18144*(4 - 2*ep)^
                2 - 1512*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (32256 - 24192*(4 - 2*ep) + 6048*(4 - 2*ep)^2 - 504*(4 - 2*ep)^3)*
             s12*s23^4) + mmt*((-13824 + 10368*(4 - 2*ep) - 2592*(4 - 2*ep)^
                2 + 216*(4 - 2*ep)^3)*s12^5*s23 + 
            (-55296 + 41472*(4 - 2*ep) - 10368*(4 - 2*ep)^2 + 
              864*(4 - 2*ep)^3)*s12^4*s23^2 + (-82944 + 62208*(4 - 2*ep) - 
              15552*(4 - 2*ep)^2 + 1296*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (-55296 + 41472*(4 - 2*ep) - 10368*(4 - 2*ep)^2 + 
              864*(4 - 2*ep)^3)*s12^2*s23^4 + (-13824 + 10368*(4 - 2*ep) - 
              2592*(4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*s12*s23^5)) + 
        mmw*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^6*s12*s23 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^7*s23 + (4608 - 3456*(4 - 2*ep) + 
            864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*s12^6*s23^2 + 
          (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*
           s12^5*s23^3 + (15360 - 11520*(4 - 2*ep) + 2880*(4 - 2*ep)^2 - 
            240*(4 - 2*ep)^3)*s12^4*s23^4 + (11520 - 8640*(4 - 2*ep) + 
            2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^3*s23^5 + 
          (4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*s12^2*
           s23^6 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12*s23^7 + 
          mmt^5*((-8448 + 6336*(4 - 2*ep) - 1584*(4 - 2*ep)^2 + 
              132*(4 - 2*ep)^3)*s12^2*s23 + (-8448 + 6336*(4 - 2*ep) - 
              1584*(4 - 2*ep)^2 + 132*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^4*((19200 - 14400*(4 - 2*ep) + 3600*(4 - 2*ep)^2 - 
              300*(4 - 2*ep)^3)*s12^3*s23 + (38400 - 28800*(4 - 2*ep) + 
              7200*(4 - 2*ep)^2 - 600*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (19200 - 14400*(4 - 2*ep) + 3600*(4 - 2*ep)^2 - 300*(4 - 2*ep)^3)*
             s12*s23^3) + mmt^3*((-23040 + 17280*(4 - 2*ep) - 
              4320*(4 - 2*ep)^2 + 360*(4 - 2*ep)^3)*s12^4*s23 + 
            (-69120 + 51840*(4 - 2*ep) - 12960*(4 - 2*ep)^2 + 
              1080*(4 - 2*ep)^3)*s12^3*s23^2 + (-69120 + 51840*(4 - 2*ep) - 
              12960*(4 - 2*ep)^2 + 1080*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (-23040 + 17280*(4 - 2*ep) - 4320*(4 - 2*ep)^2 + 360*(4 - 2*ep)^
                3)*s12*s23^4) + mmt^2*((15360 - 11520*(4 - 2*ep) + 
              2880*(4 - 2*ep)^2 - 240*(4 - 2*ep)^3)*s12^5*s23 + 
            (61440 - 46080*(4 - 2*ep) + 11520*(4 - 2*ep)^2 - 960*(4 - 2*ep)^
                3)*s12^4*s23^2 + (92160 - 69120*(4 - 2*ep) + 17280*(4 - 2*ep)^
                2 - 1440*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (61440 - 46080*(4 - 2*ep) + 11520*(4 - 2*ep)^2 - 960*(4 - 2*ep)^
                3)*s12^2*s23^4 + (15360 - 11520*(4 - 2*ep) + 2880*(4 - 2*ep)^
                2 - 240*(4 - 2*ep)^3)*s12*s23^5) + 
          mmt*((-5376 + 4032*(4 - 2*ep) - 1008*(4 - 2*ep)^2 + 
              84*(4 - 2*ep)^3)*s12^6*s23 + (-26880 + 20160*(4 - 2*ep) - 
              5040*(4 - 2*ep)^2 + 420*(4 - 2*ep)^3)*s12^5*s23^2 + 
            (-53760 + 40320*(4 - 2*ep) - 10080*(4 - 2*ep)^2 + 
              840*(4 - 2*ep)^3)*s12^4*s23^3 + (-53760 + 40320*(4 - 2*ep) - 
              10080*(4 - 2*ep)^2 + 840*(4 - 2*ep)^3)*s12^3*s23^4 + 
            (-26880 + 20160*(4 - 2*ep) - 5040*(4 - 2*ep)^2 + 420*(4 - 2*ep)^
                3)*s12^2*s23^5 + (-5376 + 4032*(4 - 2*ep) - 1008*(4 - 2*ep)^
                2 + 84*(4 - 2*ep)^3)*s12*s23^6))) + 
      (((-150 + 95*(4 - 2*ep) - 15*(4 - 2*ep)^2)*mmt^4 + 
         (-150 + 95*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^4 + 
         (-336 + 208*(4 - 2*ep) - 32*(4 - 2*ep)^2)*s12^3*s23 + 
         (-336 + 208*(4 - 2*ep) - 32*(4 - 2*ep)^2)*s12^2*s23^2 + 
         mmt^3*((600 - 380*(4 - 2*ep) + 60*(4 - 2*ep)^2)*s12 + 
           (336 - 208*(4 - 2*ep) + 32*(4 - 2*ep)^2)*s23) + 
         mmt^2*((-900 + 570*(4 - 2*ep) - 90*(4 - 2*ep)^2)*s12^2 + 
           (-1008 + 624*(4 - 2*ep) - 96*(4 - 2*ep)^2)*s12*s23 + 
           (-336 + 208*(4 - 2*ep) - 32*(4 - 2*ep)^2)*s23^2) + 
         mmt*((600 - 380*(4 - 2*ep) + 60*(4 - 2*ep)^2)*s12^3 + 
           (1008 - 624*(4 - 2*ep) + 96*(4 - 2*ep)^2)*s12^2*s23 + 
           (672 - 416*(4 - 2*ep) + 64*(4 - 2*ep)^2)*s12*s23^2) + 
         mmw*((114 - 71*(4 - 2*ep) + 11*(4 - 2*ep)^2)*mmt^3 + 
           (-114 + 71*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s12^3 + 
           (72 - 60*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23 + 
           (72 - 60*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((-342 + 213*(4 - 2*ep) - 33*(4 - 2*ep)^2)*s12 + 
             (72 - 60*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23) + 
           mmt*((342 - 213*(4 - 2*ep) + 33*(4 - 2*ep)^2)*s12^2 + 
             (-144 + 120*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12*s23 + 
             (-72 + 60*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23^2)))*
        NPL1[1, 0, 0, 0, 1, 0, 1, 0, 1])/
       ((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2*s12*s23^2 + 
        (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3*s23^2 + 
        (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^3 + 
        (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23^4 + 
        mmw^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt*s12*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^2) + 
        mmt*((-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23^2 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^3) + 
        mmw*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2*s12*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23^2))) + 
      (((-22 + 5*(4 - 2*ep))*mmt^2 + (-22 + 5*(4 - 2*ep))*s12^2 + 
         (38 - 13*(4 - 2*ep))*s12*s23 + (60 - 18*(4 - 2*ep))*s23^2 + 
         mmt*((44 - 10*(4 - 2*ep))*s12 + (-38 + 13*(4 - 2*ep))*s23) + 
         mmw*((50 - 13*(4 - 2*ep))*mmt + (-50 + 13*(4 - 2*ep))*s12 + 
           (-108 + 30*(4 - 2*ep))*s23))*NPL1[1, 0, 0, 0, 1, 0, 1, 1, 1])/
       ((48 - 12*(4 - 2*ep))*mmt^2 + (48 - 12*(4 - 2*ep))*s12^2 + 
        (96 - 24*(4 - 2*ep))*s12*s23 + (48 - 12*(4 - 2*ep))*s23^2 + 
        mmw*((-48 + 12*(4 - 2*ep))*mmt + (48 - 12*(4 - 2*ep))*s12 + 
          (48 - 12*(4 - 2*ep))*s23) + mmt*((-96 + 24*(4 - 2*ep))*s12 + 
          (-96 + 24*(4 - 2*ep))*s23)) + 
      (((-4 + 2*(4 - 2*ep))*s12^2*s23 + (-4 + 2*(4 - 2*ep))*s12*s23^2 + 
         mmt^2*((-10 + 3*(4 - 2*ep))*s12 + (-4 + 2*(4 - 2*ep))*s23) + 
         mmt*((10 - 3*(4 - 2*ep))*s12^2 + (8 - 4*(4 - 2*ep))*s12*s23 + 
           (4 - 2*(4 - 2*ep))*s23^2) + mmw*((14 - 4*(4 - 2*ep))*s12^2 + 
           (24 - 6*(4 - 2*ep))*s12*s23 + (24 - 6*(4 - 2*ep))*s23^2 + 
           mmt*((-14 + 4*(4 - 2*ep))*s12 + (-24 + 6*(4 - 2*ep))*s23)))*
        NPL1[1, 0, 1, 0, 0, 0, 1, 1, 1])/(mmw*((-24 + 6*(4 - 2*ep))*mmt*s23 + 
         (24 - 6*(4 - 2*ep))*s12*s23 + (24 - 6*(4 - 2*ep))*s23^2)) + 
      (((-82 + 23*(4 - 2*ep))*mmt*s23 + (82 - 23*(4 - 2*ep))*s12*s23 + 
         (60 - 18*(4 - 2*ep))*s23^2 + mmw*((-58 + 17*(4 - 2*ep))*mmt + 
           (58 - 17*(4 - 2*ep))*s12 + (108 - 30*(4 - 2*ep))*s23))*
        NPL1[1, 0, 1, 0, 1, 0, 1, 0, 1])/((-48 + 12*(4 - 2*ep))*mmw*s23 + 
        (48 - 12*(4 - 2*ep))*s23^2) + 
      ((mmw*(-(mmt*s12) + s12^2) + 6*mmt*s12*s23 - 6*s12^2*s23 - 6*s12*s23^2)*
        NPL1[1, 0, 1, 0, 1, 0, 1, 1, 1])/(6*mmt*s23 - 6*s12*s23 - 6*s23^2))), 
 gb[21] -> ep^4*s12*(mmw - s23)*
   ((((240 - 192*(4 - 2*ep) + 36*(4 - 2*ep)^2)*mmt^3*s23 + 
       mmt^2*((-480 + 384*(4 - 2*ep) - 72*(4 - 2*ep)^2)*s12*s23 + 
         (-240 + 192*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s23^2) + 
       mmw^2*((120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*mmt*s23 + 
         (-84 + 66*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
         (-120 + 96*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s23^2) + 
       mmt*((240 - 192*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^2*s23 + 
         (240 - 192*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12*s23^2) + 
       mmw*((-360 + 288*(4 - 2*ep) - 54*(4 - 2*ep)^2)*mmt^2*s23 + 
         (-240 + 192*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s12^2*s23 + 
         (-204 + 162*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s12*s23^2 + 
         mmt*((600 - 480*(4 - 2*ep) + 90*(4 - 2*ep)^2)*s12*s23 + 
           (360 - 288*(4 - 2*ep) + 54*(4 - 2*ep)^2)*s23^2)))*
      NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/
     (mmw^5*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
      mmw^4*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^2*s12^2 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12^2*s23 + 
        (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23^2) + 
      mmw^3*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2*s12^2*s23 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^3) + 
      mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^2*s12^2*s23^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2*s23^3 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^4) + 
      mmw*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12^2*s23^3 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^2*s23^4)) + 
    (((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^2 + 
       (240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*mmt*s12 + 
       (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2)*
      NPL1[-1, 1, 1, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
       mmw^2*s12^2 + (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12^2*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2) + 
    (((-80 + 64*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^3*s23 + 
       mmw^3*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt + 
         (-14 + 11*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12 + 
         (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23) + 
       mmt^2*((160 - 128*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12*s23 + 
         (80 - 64*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23^2) + 
       mmt*((-80 + 64*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
         (-80 + 64*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2) + 
       mmw^2*((100 - 60*(4 - 2*ep) + 9*(4 - 2*ep)^2)*mmt^2 + 
         (120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2 + 
         (186 - 123*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s12*s23 + 
         (120 - 86*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s23^2 + 
         mmt*((-220 + 136*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12 + 
           (-220 + 146*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s23)) + 
       mmw*((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^3 + 
         (80 - 64*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23 + 
         (68 - 54*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12*s23^2 + 
         mmt^2*((240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12 + 
           (320 - 226*(4 - 2*ep) + 39*(4 - 2*ep)^2)*s23) + 
         mmt*((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2 + 
           (-400 + 290*(4 - 2*ep) - 51*(4 - 2*ep)^2)*s12*s23 + 
           (-200 + 150*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s23^2)))*
      NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
       mmw^5*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt*mmw*s12^2*s23^3 + 
      mmw^4*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23) + 
      mmw^3*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt*s12^2*s23 + 
        (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23^2) + 
      mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*s12^2*s23^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^3)) + 
    (((320 - 296*(4 - 2*ep) + 90*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*mmt^2 + 
       (-240 + 242*(4 - 2*ep) - 81*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*mmw^2 + 
       (320 - 296*(4 - 2*ep) + 90*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*s12^2 + 
       (752 - 722*(4 - 2*ep) + 229*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23 + 
       mmw*((-272 + 238*(4 - 2*ep) - 67*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*mmt + 
         (272 - 238*(4 - 2*ep) + 67*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12 + 
         (944 - 906*(4 - 2*ep) + 287*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*s23) + 
       mmt*((-640 + 592*(4 - 2*ep) - 180*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
          s12 + (-752 + 722*(4 - 2*ep) - 229*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
          s23))*NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
     ((-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*mmw^3*s12^2 + 
      (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*mmt*s12^2*s23^2 + 
      (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^3*s23^2 + 
      mmw^2*((64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*mmt*
         s12^2 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
         s12^3 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
         s12^2*s23) + mmw*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
          2*(4 - 2*ep)^3)*mmt*s12^2*s23 + (128 - 96*(4 - 2*ep) + 
          24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*s23 + 
        (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^2*
         s23^2)) + (((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^3 + 
       (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*s12*s23 + 
       mmt^2*((-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
         (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
       mmw*((-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2 + 
         (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23 + 
         mmt*((30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
           (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23)))*
      NPL1[0, 1, 1, 0, 0, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
       mmw^3*s12^2 + (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^2*s23^2 + 
      mmw^2*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^2 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23) + 
      mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2)) + 
    (((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt*s23 + 
       (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12*s23 + 
       mmw*((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt + 
         (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12 + 
         (-168 + 104*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s23))*
      NPL1[0, 1, 1, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
       mmw^2*s12 + (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2) + 
    (((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*mmt^4*s23 + 
       (288 - 312*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*mmt^3*s12*
        s23 + (-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
        mmt^2*s12^2*s23 + mmw^4*((240 - 252*(4 - 2*ep) + 84*(4 - 2*ep)^2 - 
           9*(4 - 2*ep)^3)*mmt + (-168 + 174*(4 - 2*ep) - 57*(4 - 2*ep)^2 + 
           6*(4 - 2*ep)^3)*s12 + (-240 + 252*(4 - 2*ep) - 84*(4 - 2*ep)^2 + 
           9*(4 - 2*ep)^3)*s23) + 
       mmw^3*((-864 + 912*(4 - 2*ep) - 306*(4 - 2*ep)^2 + 33*(4 - 2*ep)^3)*
          mmt^2 + (-24 + 18*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
         (-24 + 18*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23 + 
         mmt*((1320 - 1416*(4 - 2*ep) + 486*(4 - 2*ep)^2 - 54*(4 - 2*ep)^3)*
            s12 + (1008 - 1068*(4 - 2*ep) + 360*(4 - 2*ep)^2 - 
             39*(4 - 2*ep)^3)*s23)) + 
       mmw^2*((1008 - 1068*(4 - 2*ep) + 360*(4 - 2*ep)^2 - 39*(4 - 2*ep)^3)*
          mmt^3 + (72 - 78*(4 - 2*ep) + 27*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
          s12^2*s23 + mmt^2*((-1920 + 2058*(4 - 2*ep) - 705*(4 - 2*ep)^2 + 
             78*(4 - 2*ep)^3)*s12 + (-1440 + 1536*(4 - 2*ep) - 
             522*(4 - 2*ep)^2 + 57*(4 - 2*ep)^3)*s23) + 
         mmt*((912 - 990*(4 - 2*ep) + 345*(4 - 2*ep)^2 - 39*(4 - 2*ep)^3)*
            s12^2 + (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23)) + 
       mmw*((-384 + 408*(4 - 2*ep) - 138*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
          mmt^4 + (-432 + 486*(4 - 2*ep) - 177*(4 - 2*ep)^2 + 
           21*(4 - 2*ep)^3)*mmt*s12^2*s23 + 
         mmt^3*((768 - 816*(4 - 2*ep) + 276*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
            s12 + (816 - 876*(4 - 2*ep) + 300*(4 - 2*ep)^2 - 33*(4 - 2*ep)^3)*
            s23) + mmt^2*((-384 + 408*(4 - 2*ep) - 138*(4 - 2*ep)^2 + 
             15*(4 - 2*ep)^3)*s12^2 + (-384 + 390*(4 - 2*ep) - 
             123*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23)))*
      NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
     ((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmw^7*s12^2 + 
      mmw^6*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*mmt*
         s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
         s12^3 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
         s12^2*s23) + mmw*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
          2*(4 - 2*ep)^3)*mmt^4*s12^2*s23^2 + 
        (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^3*s12^3*
         s23^2) + mmw^5*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
          12*(4 - 2*ep)^3)*mmt^2*s12^2 + (256 - 192*(4 - 2*ep) + 
          48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^3*s23 + 
        (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^2*
         s23^2 + mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*s12^3 + (-1024 + 768*(4 - 2*ep) - 
            192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^2*s23)) + 
      mmw^2*((256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*mmt^4*
         s12^2*s23 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
          6*(4 - 2*ep)^3)*mmt^2*s12^3*s23^2 + 
        mmt^3*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
           s12^3*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
      mmw^4*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*mmt^3*
         s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
         s12^3*s23^2 + mmt^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^3 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
           s12^3*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
      mmw^3*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmt^4*
         s12^2 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
         mmt*s12^3*s23^2 + mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12^3 + (-1024 + 768*(4 - 2*ep) - 
            192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^2*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           s12^3*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^2*s23^2))) + 
    (((10 - 3*(4 - 2*ep))*mmt^2 + (10 - 3*(4 - 2*ep))*s12^2 + 
       (20 - 6*(4 - 2*ep))*s12*s23 + (10 - 3*(4 - 2*ep))*s23^2 + 
       mmt*((-20 + 6*(4 - 2*ep))*s12 + (-20 + 6*(4 - 2*ep))*s23))*
      NPL1[1, -1, 1, 0, 1, 0, 1, 0, 1])/(-2*ep*mmw^2*s12^2 + 
      (8 - 2*(4 - 2*ep))*mmw*s12^2*s23 - 2*ep*s12^2*s23^2) + 
    (((48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^5*s23 + 
       (-96 + 104*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*mmt^4*s12*
        s23 + (48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^3*
        s12^2*s23 + mmw^5*((-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
           3*(4 - 2*ep)^3)*mmt + (56 - 58*(4 - 2*ep) + 19*(4 - 2*ep)^2 - 
           2*(4 - 2*ep)^3)*s12 + (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 
           3*(4 - 2*ep)^3)*s23) + 
       mmw^4*((-48 + 4*(4 - 2*ep) + 10*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^2 + 
         (8 - 6*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
         (8 - 6*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23 + 
         mmt*((-992 + 1042*(4 - 2*ep) - 357*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*
            s12 + (-384 + 416*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
             16*(4 - 2*ep)^3)*s23)) + 
       mmw^2*((-1744 + 1628*(4 - 2*ep) - 498*(4 - 2*ep)^2 + 50*(4 - 2*ep)^3)*
          mmt^4 + (216 - 252*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
          mmt*s12^2*s23 + mmt^3*((2912 - 2754*(4 - 2*ep) + 857*(4 - 2*ep)^2 - 
             88*(4 - 2*ep)^3)*s12 + (592 - 524*(4 - 2*ep) + 
             150*(4 - 2*ep)^2 - 14*(4 - 2*ep)^3)*s23) + 
         mmt^2*((-1168 + 1126*(4 - 2*ep) - 359*(4 - 2*ep)^2 + 
             38*(4 - 2*ep)^3)*s12^2 + (1496 - 1490*(4 - 2*ep) + 
             487*(4 - 2*ep)^2 - 52*(4 - 2*ep)^3)*s12*s23)) + 
       mmw^3*((1104 - 988*(4 - 2*ep) + 290*(4 - 2*ep)^2 - 28*(4 - 2*ep)^3)*
          mmt^3 + (-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^2*
          s23 + mmt^2*((-440 + 314*(4 - 2*ep) - 67*(4 - 2*ep)^2 + 
             4*(4 - 2*ep)^3)*s12 + (144 - 220*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s23) + 
         mmt*((-1288 + 1320*(4 - 2*ep) - 444*(4 - 2*ep)^2 + 49*(4 - 2*ep)^3)*
            s12^2 + (-448 + 422*(4 - 2*ep) - 127*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12*s23)) + 
       mmw*((768 - 728*(4 - 2*ep) + 226*(4 - 2*ep)^2 - 23*(4 - 2*ep)^3)*
          mmt^5 + (1440 - 1434*(4 - 2*ep) + 471*(4 - 2*ep)^2 - 
           51*(4 - 2*ep)^3)*mmt^2*s12^2*s23 + 
         mmt^4*((-1536 + 1456*(4 - 2*ep) - 452*(4 - 2*ep)^2 + 
             46*(4 - 2*ep)^3)*s12 + (-480 + 464*(4 - 2*ep) - 
             146*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s23) + 
         mmt^3*((768 - 728*(4 - 2*ep) + 226*(4 - 2*ep)^2 - 23*(4 - 2*ep)^3)*
            s12^2 + (-960 + 970*(4 - 2*ep) - 325*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*s12*s23)))*NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
     ((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmw^7*s12^2 + 
      mmw^6*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*mmt*
         s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
         s12^3 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
         s12^2*s23) + mmw*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
          2*(4 - 2*ep)^3)*mmt^4*s12^2*s23^2 + 
        (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^3*s12^3*
         s23^2) + mmw^5*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
          12*(4 - 2*ep)^3)*mmt^2*s12^2 + (256 - 192*(4 - 2*ep) + 
          48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^3*s23 + 
        (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^2*
         s23^2 + mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*s12^3 + (-1024 + 768*(4 - 2*ep) - 
            192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^2*s23)) + 
      mmw^2*((256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*mmt^4*
         s12^2*s23 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
          6*(4 - 2*ep)^3)*mmt^2*s12^3*s23^2 + 
        mmt^3*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
           s12^3*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
      mmw^4*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*mmt^3*
         s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
         s12^3*s23^2 + mmt^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^3 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
           s12^3*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
      mmw^3*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmt^4*
         s12^2 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
         mmt*s12^3*s23^2 + mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12^3 + (-1024 + 768*(4 - 2*ep) - 
            192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^2*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           s12^3*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^2*s23^2))) + 
    (((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^3 + 
       (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3 + 
       (-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23 + 
       mmt^2*((-180 + 114*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12 + 
         (-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23) + 
       mmt*((180 - 114*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^2 + 
         (48 - 28*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12*s23) + 
       mmw*((-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^2 + 
         (-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
         (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23 + 
         mmt*((48 - 28*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12 + 
           (-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23)))*
      NPL1[1, 0, 0, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
       mmw^3*s12^2 + (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^2*s23^2 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3*s23^2 + 
      mmw^2*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23) + 
      mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2*s23 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2)) + 
    (((14 - 4*(4 - 2*ep))*mmt*s23 + (-14 + 4*(4 - 2*ep))*s12*s23 + 
       (-14 + 4*(4 - 2*ep))*s23^2 + mmw*((14 - 4*(4 - 2*ep))*mmt + 
         (-14 + 4*(4 - 2*ep))*s12 + (-14 + 4*(4 - 2*ep))*s23))*
      NPL1[1, 0, 1, 0, 1, 0, 1, 0, 1])/(-2*ep*mmw^2*s12 + 
      (8 - 2*(4 - 2*ep))*mmw*s12*s23 - 2*ep*s12*s23^2) + 
    (((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt + 
       (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmw + 
       (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
       (-90 + 57*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23)*NPL1[1, 1, 0, 0, 1, 0, 0, 
       1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
      (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2)), 
 gb[22] -> ep^4*s23*NPL1[1, 0, 0, 0, 1, 0, 1, 1, 1], 
 gb[23] -> ep^4*s12*NPL1[1, 0, 1, 0, 0, 0, 1, 1, 1], 
 gb[24] -> ep^4*(-mmt + s12 + s23)*NPL1[1, 0, 1, 0, 1, 0, 1, 0, 1], 
 gb[25] -> ep^4*s12*(-mmt + mmw + s12 + s23)*
   ((((-432 + 426*(4 - 2*ep) - 139*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*mmt^2 + 
       (-240 + 242*(4 - 2*ep) - 81*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*mmw^2 + 
       (-432 + 426*(4 - 2*ep) - 139*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^2 + 
       (-752 + 722*(4 - 2*ep) - 229*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*s23 + 
       mmt*((864 - 852*(4 - 2*ep) + 278*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*s12 + 
         (752 - 722*(4 - 2*ep) + 229*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s23) + 
       mmw*((672 - 668*(4 - 2*ep) + 220*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*mmt + 
         (-672 + 668*(4 - 2*ep) - 220*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12 + 
         (-944 + 906*(4 - 2*ep) - 287*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s23))*
      NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
     ((64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*mmt^3*s12^2 + 
      (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*mmw^3*s12^2 + 
      (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^5 + 
      (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^4*s23 + 
      (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^3*s23^2 + 
      mmt^2*((-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
         s12^3 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
         s12^2*s23) + mmw^2*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
          3*(4 - 2*ep)^3)*mmt*s12^2 + (-192 + 144*(4 - 2*ep) - 
          36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^3 + 
        (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^2*
         s23) + mmt*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
          3*(4 - 2*ep)^3)*s12^4 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
          4*(4 - 2*ep)^3)*s12^3*s23 + (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - 
          (4 - 2*ep)^3)*s12^2*s23^2) + 
      mmw*((-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*mmt^2*
         s12^2 + (-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
         s12^4 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
         s12^3*s23 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
         s12^2*s23^2 + mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*s12^3 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
            4*(4 - 2*ep)^3)*s12^2*s23))) + 
    (((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*mmt^5 + 
       mmw^4*((72 - 78*(4 - 2*ep) + 27*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12 + 
         (240 - 252*(4 - 2*ep) + 84*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*s23) + 
       mmt^4*((432 - 468*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
          s12 + (144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
          s23) + mmt^3*((-432 + 468*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
           18*(4 - 2*ep)^3)*s12^2 + (-288 + 312*(4 - 2*ep) - 
           108*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23) + 
       mmt^2*((144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
          s12^3 + (144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
          s12^2*s23) + mmw^3*((144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
           6*(4 - 2*ep)^3)*mmt^2 + (24 - 18*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*
          s23 + mmt*((288 - 330*(4 - 2*ep) + 123*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*s12 + (-1008 + 1068*(4 - 2*ep) - 
             360*(4 - 2*ep)^2 + 39*(4 - 2*ep)^3)*s23)) + 
       mmw^2*((-432 + 468*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
          mmt^3 + (-72 + 78*(4 - 2*ep) - 27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
          s12^3 + (-72 + 78*(4 - 2*ep) - 27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
          s12^2*s23 + mmt^2*((-360 + 426*(4 - 2*ep) - 165*(4 - 2*ep)^2 + 
             21*(4 - 2*ep)^3)*s12 + (1440 - 1536*(4 - 2*ep) + 
             522*(4 - 2*ep)^2 - 57*(4 - 2*ep)^3)*s23) + 
         mmt*((864 - 972*(4 - 2*ep) + 354*(4 - 2*ep)^2 - 42*(4 - 2*ep)^3)*
            s12^2 + (-120 + 96*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12*s23)) + 
       mmw*((432 - 468*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
          mmt^4 + mmt^3*((-432 + 450*(4 - 2*ep) - 147*(4 - 2*ep)^2 + 
             15*(4 - 2*ep)^3)*s12 + (-816 + 876*(4 - 2*ep) - 
             300*(4 - 2*ep)^2 + 33*(4 - 2*ep)^3)*s23) + 
         mmt^2*((-432 + 504*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
            s12^2 + (384 - 390*(4 - 2*ep) + 123*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s12*s23) + 
         mmt*((432 - 486*(4 - 2*ep) + 177*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*
            s12^3 + (432 - 486*(4 - 2*ep) + 177*(4 - 2*ep)^2 - 
             21*(4 - 2*ep)^3)*s12^2*s23)))*NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
     ((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmw^7*s12^2 + 
      mmw^6*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*mmt*
         s12^2 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
         s12^3 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
         s12^2*s23) + mmw^5*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 
          30*(4 - 2*ep)^3)*mmt^2*s12^2 + (-384 + 288*(4 - 2*ep) - 
          72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^4 + 
        (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12^3*
         s23 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
         s12^2*s23^2 + mmt*((1920 - 1440*(4 - 2*ep) + 360*(4 - 2*ep)^2 - 
            30*(4 - 2*ep)^3)*s12^3 + (1280 - 960*(4 - 2*ep) + 
            240*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^2*s23)) + 
      mmw^4*((2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
         mmt^3*s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
          2*(4 - 2*ep)^3)*s12^5 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
          4*(4 - 2*ep)^3)*s12^4*s23 + (-128 + 96*(4 - 2*ep) - 
          24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^3*s23^2 + 
        mmt^2*((-3840 + 2880*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*
           s12^3 + (-2560 + 1920*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 
            40*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           s12^4 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
            32*(4 - 2*ep)^3)*s12^3*s23 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
      mmw^3*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
         mmt^4*s12^2 + mmt^3*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
            60*(4 - 2*ep)^3)*s12^3 + (2560 - 1920*(4 - 2*ep) + 
            480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
           s12^4 + (-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 
            48*(4 - 2*ep)^3)*s12^3*s23 + (-768 + 576*(4 - 2*ep) - 
            144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
           s12^5 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^4*s23 + (384 - 288*(4 - 2*ep) + 
            72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^3*s23^2)) + 
      mmw*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmt^6*
         s12^2 + mmt^5*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*s12^3 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
            4*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^4 + (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
           s12^3*s23 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
           s12^5 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
           s12^4*s23 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12^3*s23^2)) + 
      mmw^2*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
         mmt^5*s12^2 + mmt^4*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 
            30*(4 - 2*ep)^3)*s12^3 + (-1280 + 960*(4 - 2*ep) - 
            240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           s12^4 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
            32*(4 - 2*ep)^3)*s12^3*s23 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^5 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^4*s23 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3*s23^2))) + 
    (((-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*mmt^4 + 
       mmt^3*((180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s12 + 
         (180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s23) + 
       mmt^2*((-180 + 144*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s12^2 + 
         (-360 + 288*(4 - 2*ep) - 54*(4 - 2*ep)^2)*s12*s23 + 
         (-120 + 96*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s23^2) + 
       mmt*((60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3 + 
         (180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s12^2*s23 + 
         (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23^2) + 
       mmw^2*((-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
         (-78 + 63*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
         (-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23^2 + 
         mmt*((18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
           (60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23)) + 
       mmw*((60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*mmt^3 + 
         (-42 + 33*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3 + 
         (-144 + 114*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^2*s23 + 
         (-102 + 81*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12*s23^2 + 
         mmt^2*((-162 + 129*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12 + 
           (-240 + 192*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s23) + 
         mmt*((144 - 114*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s12^2 + 
           (384 - 306*(4 - 2*ep) + 57*(4 - 2*ep)^2)*s12*s23 + 
           (180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s23^2)))*
      NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
     (mmw^5*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
      mmw^4*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^2*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt*((160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^3 + 
          (160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23)) + 
      mmw^3*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^3*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
        (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23 + 
        (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3*s23^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^3 + 
        mmt^2*((-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^3 + 
          (-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^4 + 
          (480 - 240*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12^3*s23 + 
          (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2*s23^2)) + 
      mmw^2*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^4*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^5*s23 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^4 + 
        mmt^3*((352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^3 + 
          (352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^2*((-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^4 + 
          (-672 + 336*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12^3*s23 + 
          (-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmt*((128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^5 + 
          (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^4*s23 + 
          (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2*s23^3)) + 
      mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^5*s12^2 + 
        mmt^4*((-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^3 + 
          (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^3*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
          (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^3*s23 + 
          (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmt^2*((-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5 + 
          (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^4*s23 + 
          (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^3) + 
        mmt*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^6 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^5*s23 + 
          (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^4))) + 
    ((10 - 3*(4 - 2*ep))*s23^2*NPL1[1, -1, 0, 0, 1, 0, 1, 1, 1])/
     (-2*ep*mmt^2*s12^2 - 2*ep*mmw^2*s12^2 - 2*ep*s12^4 + 
      (-8 + 2*(4 - 2*ep))*s12^3*s23 - 2*ep*s12^2*s23^2 + 
      mmt*((8 - 2*(4 - 2*ep))*s12^3 + (8 - 2*(4 - 2*ep))*s12^2*s23) + 
      mmw*((8 - 2*(4 - 2*ep))*mmt*s12^2 + (-8 + 2*(4 - 2*ep))*s12^3 + 
        (-8 + 2*(4 - 2*ep))*s12^2*s23)) + 
    (((48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^6 + 
       mmt^5*((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
          s12 + (-48 + 52*(4 - 2*ep) - 18*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
          s23) + mmw^5*((-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
          s12 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
          s23) + mmt^4*((144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
           6*(4 - 2*ep)^3)*s12^2 + (96 - 104*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
           4*(4 - 2*ep)^3)*s12*s23) + 
       mmt^3*((-48 + 52*(4 - 2*ep) - 18*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
          s12^3 + (-48 + 52*(4 - 2*ep) - 18*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
          s12^2*s23) + mmw^4*((-432 + 420*(4 - 2*ep) - 134*(4 - 2*ep)^2 + 
           14*(4 - 2*ep)^3)*mmt^2 + (-8 + 6*(4 - 2*ep) - (4 - 2*ep)^2)*s12*
          s23 + mmt*((-600 + 620*(4 - 2*ep) - 212*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s12 + (384 - 416*(4 - 2*ep) + 
             144*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s23)) + 
       mmw^3*((1248 - 1208*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
          mmt^3 + (24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
          s12^3 + (24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^2*
          s23 + mmt^2*((-1032 + 956*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
             28*(4 - 2*ep)^3)*s12 + (-144 + 220*(4 - 2*ep) - 
             94*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23) + 
         mmt*((-864 + 924*(4 - 2*ep) - 326*(4 - 2*ep)^2 + 38*(4 - 2*ep)^3)*
            s12^2 + (448 - 422*(4 - 2*ep) + 127*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s12*s23)) + 
       mmw^2*((-1152 + 1104*(4 - 2*ep) - 348*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
          mmt^4 + mmt^3*((3816 - 3720*(4 - 2*ep) + 1194*(4 - 2*ep)^2 - 
             126*(4 - 2*ep)^3)*s12 + (-592 + 524*(4 - 2*ep) - 
             150*(4 - 2*ep)^2 + 14*(4 - 2*ep)^3)*s23) + 
         mmt^2*((-2448 + 2364*(4 - 2*ep) - 750*(4 - 2*ep)^2 + 
             78*(4 - 2*ep)^3)*s12^2 + (-1496 + 1490*(4 - 2*ep) - 
             487*(4 - 2*ep)^2 + 52*(4 - 2*ep)^3)*s12*s23) + 
         mmt*((-216 + 252*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12^3 + (-216 + 252*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12^2*s23)) + 
       mmw*((288 - 264*(4 - 2*ep) + 80*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*mmt^5 + 
         mmt^4*((-2016 + 1962*(4 - 2*ep) - 631*(4 - 2*ep)^2 + 
             67*(4 - 2*ep)^3)*s12 + (480 - 464*(4 - 2*ep) + 
             146*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s23) + 
         mmt^3*((3168 - 3132*(4 - 2*ep) + 1022*(4 - 2*ep)^2 - 
             110*(4 - 2*ep)^3)*s12^2 + (960 - 970*(4 - 2*ep) + 
             325*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23) + 
         mmt^2*((-1440 + 1434*(4 - 2*ep) - 471*(4 - 2*ep)^2 + 
             51*(4 - 2*ep)^3)*s12^3 + (-1440 + 1434*(4 - 2*ep) - 
             471*(4 - 2*ep)^2 + 51*(4 - 2*ep)^3)*s12^2*s23)))*
      NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
     ((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmw^7*s12^2 + 
      mmw^6*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*mmt*
         s12^2 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
         s12^3 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
         s12^2*s23) + mmw^5*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 
          30*(4 - 2*ep)^3)*mmt^2*s12^2 + (-384 + 288*(4 - 2*ep) - 
          72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^4 + 
        (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12^3*
         s23 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
         s12^2*s23^2 + mmt*((1920 - 1440*(4 - 2*ep) + 360*(4 - 2*ep)^2 - 
            30*(4 - 2*ep)^3)*s12^3 + (1280 - 960*(4 - 2*ep) + 
            240*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^2*s23)) + 
      mmw^4*((2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
         mmt^3*s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
          2*(4 - 2*ep)^3)*s12^5 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
          4*(4 - 2*ep)^3)*s12^4*s23 + (-128 + 96*(4 - 2*ep) - 
          24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^3*s23^2 + 
        mmt^2*((-3840 + 2880*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*
           s12^3 + (-2560 + 1920*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 
            40*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           s12^4 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
            32*(4 - 2*ep)^3)*s12^3*s23 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
      mmw^3*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
         mmt^4*s12^2 + mmt^3*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
            60*(4 - 2*ep)^3)*s12^3 + (2560 - 1920*(4 - 2*ep) + 
            480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
           s12^4 + (-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 
            48*(4 - 2*ep)^3)*s12^3*s23 + (-768 + 576*(4 - 2*ep) - 
            144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
           s12^5 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^4*s23 + (384 - 288*(4 - 2*ep) + 
            72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^3*s23^2)) + 
      mmw*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmt^6*
         s12^2 + mmt^5*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*s12^3 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
            4*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^4 + (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
           s12^3*s23 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
           s12^5 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
           s12^4*s23 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12^3*s23^2)) + 
      mmw^2*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
         mmt^5*s12^2 + mmt^4*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 
            30*(4 - 2*ep)^3)*s12^3 + (-1280 + 960*(4 - 2*ep) - 
            240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           s12^4 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
            32*(4 - 2*ep)^3)*s12^3*s23 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^5 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^4*s23 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3*s23^2))) + 
    (((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^5 + 
       (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^3*s23^2 + 
       mmt^4*((-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
         (-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
       mmt^2*((40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
         (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^2*s23 + 
         (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23^2 + 
         (40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^3) + 
       mmt*((-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
         (-80 + 64*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^3*s23 + 
         (-100 + 80*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2*s23^2 + 
         (-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^3) + 
       mmw^3*((12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
         (52 - 42*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12*s23 + 
         (40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^2 + 
         mmt*((-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12 + 
           (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23)) + 
       mmw^2*((-180 + 124*(4 - 2*ep) - 21*(4 - 2*ep)^2)*mmt^3 + 
         (66 - 47*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^3 + 
         (192 - 142*(4 - 2*ep) + 25*(4 - 2*ep)^2)*s12^2*s23 + 
         (66 - 57*(4 - 2*ep) + 11*(4 - 2*ep)^2)*s12*s23^2 + 
         (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23^3 + 
         mmt^2*((372 - 256*(4 - 2*ep) + 43*(4 - 2*ep)^2)*s12 + 
           (320 - 226*(4 - 2*ep) + 39*(4 - 2*ep)^2)*s23) + 
         mmt*((-258 + 179*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s12^2 + 
           (-478 + 345*(4 - 2*ep) - 60*(4 - 2*ep)^2)*s12*s23 + 
           (-40 + 42*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23^2)) + 
       mmw*((160 - 108*(4 - 2*ep) + 18*(4 - 2*ep)^2)*mmt^4 + 
         (14 - 11*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4 + 
         (62 - 49*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3*s23 + 
         (82 - 65*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^2 + 
         (34 - 27*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12*s23^3 + 
         mmt^3*((-446 + 307*(4 - 2*ep) - 52*(4 - 2*ep)^2)*s12 + 
           (-260 + 178*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s23) + 
         mmt^2*((426 - 301*(4 - 2*ep) + 52*(4 - 2*ep)^2)*s12^2 + 
           (606 - 435*(4 - 2*ep) + 76*(4 - 2*ep)^2)*s12*s23 + 
           (20 - 26*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^2) + 
         mmt*((-154 + 113*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s12^3 + 
           (-408 + 306*(4 - 2*ep) - 55*(4 - 2*ep)^2)*s12^2*s23 + 
           (-234 + 187*(4 - 2*ep) - 35*(4 - 2*ep)^2)*s12*s23^2 + 
           (20 - 6*(4 - 2*ep))*s23^3)))*NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
     (mmw^5*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
      mmw^4*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^2*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt*((160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^3 + 
          (160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23)) + 
      mmw^3*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^3*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
        (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23 + 
        (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3*s23^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^3 + 
        mmt^2*((-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^3 + 
          (-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^4 + 
          (480 - 240*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12^3*s23 + 
          (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2*s23^2)) + 
      mmw^2*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^4*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^5*s23 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^4 + 
        mmt^3*((352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^3 + 
          (352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^2*((-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^4 + 
          (-672 + 336*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12^3*s23 + 
          (-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmt*((128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^5 + 
          (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^4*s23 + 
          (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2*s23^3)) + 
      mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^5*s12^2 + 
        mmt^4*((-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^3 + 
          (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^3*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
          (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^3*s23 + 
          (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmt^2*((-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5 + 
          (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^4*s23 + 
          (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^3) + 
        mmt*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^6 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^5*s23 + 
          (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^4))) + 
    (((36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*mmt^3 + 
       (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3 + 
       (24 - 14*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
       mmt^2*((-108 + 72*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12 + 
         (24 - 14*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23) + 
       mmt*((108 - 72*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2 + 
         (-48 + 28*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23) + 
       mmw*((-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*mmt^2 + 
         (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2 + 
         (-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23 + 
         mmt*((72 - 48*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12 + 
           (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23)))*
      NPL1[1, 0, 0, 0, 1, 0, 1, 0, 1])/((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*
       mmt^3*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^3*s12^2 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^5 + 
      (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3*s23^2 + 
      mmt^2*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
      mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*s12^2 + 
        (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
      mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^2) + 
      mmw*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2*s12^2 + 
        (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^4 + 
        (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2*s23))) + 
    (((14 - 4*(4 - 2*ep))*mmt*s23 + (14 - 4*(4 - 2*ep))*mmw*s23 + 
       (-14 + 4*(4 - 2*ep))*s12*s23 + (-14 + 4*(4 - 2*ep))*s23^2)*
      NPL1[1, 0, 0, 0, 1, 0, 1, 1, 1])/(-2*ep*mmt^2*s12 - 2*ep*mmw^2*s12 - 
      2*ep*s12^3 + (-8 + 2*(4 - 2*ep))*s12^2*s23 - 2*ep*s12*s23^2 + 
      mmt*((8 - 2*(4 - 2*ep))*s12^2 + (8 - 2*(4 - 2*ep))*s12*s23) + 
      mmw*((8 - 2*(4 - 2*ep))*mmt*s12 + (-8 + 2*(4 - 2*ep))*s12^2 + 
        (-8 + 2*(4 - 2*ep))*s12*s23)) + 
    (((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^2 + 
       (240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*mmt*s12 + 
       (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2)*
      NPL1[1, 1, -1, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
       mmt^2*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12^2 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
      (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
      mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23) + 
      mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23)) + 
    (((-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^3 + 
       mmt^2*((90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12 + 
         (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23) + 
       mmt*((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
         (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23) + 
       mmw*((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2 + 
         (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23 + 
         mmt*((-90 + 57*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12 + 
           (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23)))*
      NPL1[1, 1, 0, 0, 0, 0, 1, 1, 0])/((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*
       mmt^3*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^3*s12^2 + 
      mmt^2*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
      mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*s12^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
      mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^2) + 
      mmw*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2*s12^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt*((-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2*s23))) + 
    (((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt + 
       (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmw + 
       (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
       (90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23)*NPL1[1, 1, 0, 0, 1, 0, 0, 
       1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
      (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2 + 
      mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
      mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23)) + 
    (((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt^2 + 
       (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2 + 
       (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12*s23 + 
       mmt*((-168 + 104*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12 + 
         (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s23) + 
       mmw*((-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt + 
         (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12 + 
         (168 - 104*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s23))*
      NPL1[1, 1, 0, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
       mmt^2*s12 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
      (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2 + 
      mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
      mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23))), 
 gb[26] -> 
  ep^4*((mmt - s12)*
     ((((432 - 486*(4 - 2*ep) + 177*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*mmt + 
         (72 - 78*(4 - 2*ep) + 27*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*mmw)*
        NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
       (mmt*mmw^2*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
           s12 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
           s23) + mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s23) + 
        mmw^3*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s23) + mmt^2*mmw*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s23)) + 
      (((18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2 + 
         (18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2 + 
         (36 - 30*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23 + 
         (18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23^2 + 
         mmt*((-36 + 30*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
           (-36 + 30*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
         mmw*((18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt + 
           (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12 + 
           (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23))*
        NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
       (mmt^4*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23) + 
        mmt^3*((80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2 + 
          (160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12*s23 + 
          (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s23^2) + 
        mmt^2*((-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s23^3) + 
        mmt*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23 + 
          (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12*s23^3 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s23^4) + 
        mmw^3*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23^2 + 
          mmt*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12 + 
            (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23)) + 
        mmw^2*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23^3 + 
          mmt^2*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
            (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
          mmt*((112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^2 + 
            (224 - 112*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12*s23 + 
            (112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s23^2)) + 
        mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23^4 + 
          mmt^3*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23) + 
          mmt^2*((-176 + 88*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s12^2 + 
            (-352 + 176*(4 - 2*ep) - 22*(4 - 2*ep)^2)*s12*s23 + 
            (-176 + 88*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s23^2) + 
          mmt*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
            (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^2*s23 + 
            (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23^2 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^3))) + 
      (((-624 + 646*(4 - 2*ep) - 221*(4 - 2*ep)^2 + 25*(4 - 2*ep)^3)*mmt^2 + 
         (-1032 + 1040*(4 - 2*ep) - 346*(4 - 2*ep)^2 + 38*(4 - 2*ep)^3)*mmt*
          mmw + (-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + (4 - 2*ep)^3)*mmw^2)*
        NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
       (mmt*mmw^2*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
           s12 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
           s23) + mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s23) + 
        mmw^3*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s23) + mmt^2*mmw*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s23)) + 
      (((-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^3 + 
         (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
         (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23 + 
         (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23^2 + 
         (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s23^3 + 
         mmt^2*((6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12 + 
           (6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s23) + 
         mmw^2*((-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*mmt + 
           (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12 + 
           (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23) + 
         mmt*((6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
           (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23 + 
           (6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s23^2) + 
         mmw*((-108 + 78*(4 - 2*ep) - 14*(4 - 2*ep)^2)*mmt^2 + 
           (-54 + 39*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2 + 
           (-108 + 78*(4 - 2*ep) - 14*(4 - 2*ep)^2)*s12*s23 + 
           (-54 + 39*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s23^2 + 
           mmt*((162 - 117*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s12 + 
             (162 - 117*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s23)))*
        NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
       (mmt^4*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23) + 
        mmt^3*((80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2 + 
          (160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12*s23 + 
          (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s23^2) + 
        mmt^2*((-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s23^3) + 
        mmt*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23 + 
          (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12*s23^3 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s23^4) + 
        mmw^3*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23^2 + 
          mmt*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12 + 
            (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23)) + 
        mmw^2*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23^3 + 
          mmt^2*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
            (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
          mmt*((112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^2 + 
            (224 - 112*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12*s23 + 
            (112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s23^2)) + 
        mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23^4 + 
          mmt^3*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23) + 
          mmt^2*((-176 + 88*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s12^2 + 
            (-352 + 176*(4 - 2*ep) - 22*(4 - 2*ep)^2)*s12*s23 + 
            (-176 + 88*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s23^2) + 
          mmt*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
            (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^2*s23 + 
            (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23^2 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^3))) + 
      ((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*NPL1[1, 1, 0, 0, 0, 0, 1, 
         1, 0])/(mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s23) + 
        mmw*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s23))) + 
    (-mmt + s12)*((((240 - 242*(4 - 2*ep) + 81*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
          mmt^2 + (48 - 58*(4 - 2*ep) + 23*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
          mmw^2 + (240 - 242*(4 - 2*ep) + 81*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
          s12^2 + (368 - 354*(4 - 2*ep) + 113*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
          s12*s23 + (-192 + 184*(4 - 2*ep) - 58*(4 - 2*ep)^2 + 
           6*(4 - 2*ep)^3)*s23^2 + mmw*((-288 + 300*(4 - 2*ep) - 
             104*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*mmt + 
           (288 - 300*(4 - 2*ep) + 104*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12 + 
           (560 - 538*(4 - 2*ep) + 171*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s23) + 
         mmt*((-480 + 484*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12 + (-368 + 354*(4 - 2*ep) - 113*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s23))*NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
       ((64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*mmt^3*s12 + 
        (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*mmw^3*s12 + 
        (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^4 + 
        (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^3*s23 + 
        (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^2*s23^2 + 
        mmt^2*((-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
           s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12*s23) + mmw^2*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*mmt*s12 + (-192 + 144*(4 - 2*ep) - 
            36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^2 + 
          (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12*
           s23) + mmt*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^3 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
            4*(4 - 2*ep)^3)*s12^2*s23 + (64 - 48*(4 - 2*ep) + 
            12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12*s23^2) + 
        mmw*((-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*mmt^2*
           s12 + (-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
           s12^3 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
           s12^2*s23 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
           s12*s23^2 + mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
              6*(4 - 2*ep)^3)*s12^2 + (256 - 192*(4 - 2*ep) + 
              48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12*s23))) + 
      (((72 - 78*(4 - 2*ep) + 27*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*mmw^4*s12 + 
         mmt^3*((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12*s23 + (-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
             6*(4 - 2*ep)^3)*s23^2) + 
         mmt^2*((288 - 312*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
            s12^2*s23 + (432 - 468*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s12*s23^2 + (144 - 156*(4 - 2*ep) + 
             54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s23^3) + 
         mmt*((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12^3*s23 + (-288 + 312*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12^2*s23^2 + (-144 + 156*(4 - 2*ep) - 
             54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12*s23^3) + 
         mmw^3*((-312 + 330*(4 - 2*ep) - 111*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12*s23 + (-240 + 252*(4 - 2*ep) - 84*(4 - 2*ep)^2 + 
             9*(4 - 2*ep)^3)*s23^2 + mmt*((144 - 174*(4 - 2*ep) + 69*
                (4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*s12 + (-144 + 156*(4 - 2*ep) - 
               54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s23)) + 
         mmw^2*((-72 + 78*(4 - 2*ep) - 27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
            s12^3 + (-312 + 330*(4 - 2*ep) - 111*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12^2*s23 + (-240 + 252*(4 - 2*ep) - 
             84*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*s12*s23^2 + 
           mmt^2*((-504 + 582*(4 - 2*ep) - 219*(4 - 2*ep)^2 + 27*
                (4 - 2*ep)^3)*s12 + (288 - 312*(4 - 2*ep) + 108*(4 - 2*ep)^
                 2 - 12*(4 - 2*ep)^3)*s23) + 
           mmt*((576 - 660*(4 - 2*ep) + 246*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
              s12^2 + (696 - 756*(4 - 2*ep) + 264*(4 - 2*ep)^2 - 30*
                (4 - 2*ep)^3)*s12*s23 + (480 - 504*(4 - 2*ep) + 168*
                (4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s23^2)) + 
         mmw*((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12^3*s23 + (-288 + 312*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12^2*s23^2 + (-144 + 156*(4 - 2*ep) - 
             54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12*s23^3 + 
           mmt^3*((288 - 330*(4 - 2*ep) + 123*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
              s12 + (-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*
                (4 - 2*ep)^3)*s23) + mmt^2*((-576 + 660*(4 - 2*ep) - 246*
                (4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s12^2 + 
             (-240 + 270*(4 - 2*ep) - 99*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*
              s23 + (-96 + 96*(4 - 2*ep) - 30*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
              s23^2) + mmt*((288 - 330*(4 - 2*ep) + 123*(4 - 2*ep)^2 - 15*
                (4 - 2*ep)^3)*s12^3 + (528 - 582*(4 - 2*ep) + 207*
                (4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^2*s23 + 
             (96 - 96*(4 - 2*ep) + 30*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12*
              s23^2 + (-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*
                (4 - 2*ep)^3)*s23^3)))*NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
       (mmw^6*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12*s23) + mmw^5*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^3 + (-640 + 480*(4 - 2*ep) - 
            120*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*s23 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*
           s23^2 + mmt*((640 - 480*(4 - 2*ep) + 120*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^2 + (640 - 480*(4 - 2*ep) + 
              120*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12*s23)) + 
        mmw^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^4 + (-896 + 672*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 
            14*(4 - 2*ep)^3)*s12^3*s23 + (-640 + 480*(4 - 2*ep) - 
            120*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*s23^2 + 
          (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12*
           s23^3 + mmt^2*((-1280 + 960*(4 - 2*ep) - 240*(4 - 2*ep)^2 + 
              20*(4 - 2*ep)^3)*s12^2 + (-1280 + 960*(4 - 2*ep) - 
              240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12*s23) + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^3 + (2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 
              40*(4 - 2*ep)^3)*s12^2*s23 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^5 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^4*s23 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^3*s23^2 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^2*s23^3 + 
          mmt^3*((1280 - 960*(4 - 2*ep) + 240*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
             s12^2 + (1280 - 960*(4 - 2*ep) + 240*(4 - 2*ep)^2 - 
              20*(4 - 2*ep)^3)*s12*s23) + 
          mmt^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^3 + (-3840 + 2880*(4 - 2*ep) - 
              720*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12^2*s23 + 
            (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
             s12*s23^2) + mmt*((1152 - 864*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
              18*(4 - 2*ep)^3)*s12^4 + (2688 - 2016*(4 - 2*ep) + 
              504*(4 - 2*ep)^2 - 42*(4 - 2*ep)^3)*s12^3*s23 + 
            (1920 - 1440*(4 - 2*ep) + 360*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
             s12^2*s23^2 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
              6*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*(mmt^4*((-640 + 480*(4 - 2*ep) - 120*(4 - 2*ep)^2 + 
              10*(4 - 2*ep)^3)*s12^2 + (-640 + 480*(4 - 2*ep) - 
              120*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12*s23) + 
          mmt^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^3 + (2560 - 1920*(4 - 2*ep) + 
              480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s12^2*s23 + 
            (1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*
             s23^2) + mmt^2*((-1152 + 864*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 
              18*(4 - 2*ep)^3)*s12^4 + (-2688 + 2016*(4 - 2*ep) - 
              504*(4 - 2*ep)^2 + 42*(4 - 2*ep)^3)*s12^3*s23 + 
            (-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
             s12^2*s23^2 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt*((256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
             s12^5 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
              12*(4 - 2*ep)^3)*s12^4*s23 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^2*
             s23^3)) + mmw*(mmt^5*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
              2*(4 - 2*ep)^3)*s12^2 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^
                2 - 2*(4 - 2*ep)^3)*s12*s23) + 
          mmt^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^3 + (-640 + 480*(4 - 2*ep) - 120*(4 - 2*ep)^2 + 
              10*(4 - 2*ep)^3)*s12^2*s23 + (-256 + 192*(4 - 2*ep) - 
              48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^4 + (896 - 672*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 
              14*(4 - 2*ep)^3)*s12^3*s23 + (640 - 480*(4 - 2*ep) + 
              120*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12*
             s23^3) + mmt^2*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
              2*(4 - 2*ep)^3)*s12^5 + (-384 + 288*(4 - 2*ep) - 
              72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^4*s23 + 
            (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3*
             s23^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
              2*(4 - 2*ep)^3)*s12^2*s23^3))) + 
      (((60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
         (240 - 192*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^3*s23 + 
         (300 - 240*(4 - 2*ep) + 45*(4 - 2*ep)^2)*s12^2*s23^2 + 
         (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23^3 + 
         mmt^3*((-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12 + 
           (-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23) + 
         mmw^2*((18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt*s12 + 
           (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
           (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23) + 
         mmt^2*((180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s12^2 + 
           (360 - 288*(4 - 2*ep) + 54*(4 - 2*ep)^2)*s12*s23 + 
           (180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s23^2) + 
         mmt*((-180 + 144*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s12^3 + 
           (-540 + 432*(4 - 2*ep) - 81*(4 - 2*ep)^2)*s12^2*s23 + 
           (-480 + 384*(4 - 2*ep) - 72*(4 - 2*ep)^2)*s12*s23^2 + 
           (-120 + 96*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s23^3) + 
         mmw*((18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2*s12 + 
           (18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
           (96 - 78*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2*s23 + 
           (138 - 111*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s12*s23^2 + 
           (60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23^3 + 
           mmt*((-36 + 30*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2 + 
             (-96 + 78*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12*s23 + 
             (-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23^2)))*
        NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12*s23^2 + 
          mmt*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
            (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23)) + 
        mmw^3*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3*s23 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^2*s23^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23^3 + 
          mmt^2*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2 + 
            (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23) + 
          mmt*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3 + 
            (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^2*s23 + 
            (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12*s23^2)) + 
        mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^4*s23 + 
          (-288 + 144*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23^3 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23^4 + 
          mmt^3*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23) + 
          mmt^2*((-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^3 + 
            (-480 + 240*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s12^2*s23 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12*s23^2) + 
          mmt*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^4 + 
            (576 - 288*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^3*s23 + 
            (576 - 288*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^2*s23^2 + 
            (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23^3)) + 
        mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
          (-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5*s23 + 
          (-160 + 80*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-160 + 80*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^3*s23^3 + 
          (-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^4 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12*s23^5 + 
          mmt^4*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
            (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
          mmt^3*((112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^3 + 
            (224 - 112*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12^2*s23 + 
            (112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12*s23^2) + 
          mmt^2*((-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4 + 
            (-432 + 216*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s12^3*s23 + 
            (-432 + 216*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s12^2*s23^2 + 
            (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12*s23^3) + 
          mmt*((80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^5 + 
            (320 - 160*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s12^4*s23 + 
            (480 - 240*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (320 - 160*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s12^2*s23^3 + 
            (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12*s23^4))) + 
      ((-10 + 3*(4 - 2*ep))*s23^2*NPL1[1, -1, 0, 0, 1, 0, 1, 1, 1])/
       (-2*ep*mmt^2*s12 - 2*ep*mmw^2*s12 - 2*ep*s12^3 + 
        (-8 + 2*(4 - 2*ep))*s12^2*s23 - 2*ep*s12*s23^2 + 
        mmt*((8 - 2*(4 - 2*ep))*s12^2 + (8 - 2*(4 - 2*ep))*s12*s23) + 
        mmw*((8 - 2*(4 - 2*ep))*mmt*s12 + (-8 + 2*(4 - 2*ep))*s12^2 + 
          (-8 + 2*(4 - 2*ep))*s12*s23)) + 
      (((-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + (4 - 2*ep)^3)*mmw^5*s12 + 
         mmt^4*((48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12*
            s23 + (48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
            s23^2) + mmt^3*((-96 + 104*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 
             4*(4 - 2*ep)^3)*s12^2*s23 + (-144 + 156*(4 - 2*ep) - 
             54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12*s23^2 + 
           (-48 + 52*(4 - 2*ep) - 18*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s23^3) + 
         mmt^2*((48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*
            s23 + (96 - 104*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
            s12^2*s23^2 + (48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 
             2*(4 - 2*ep)^3)*s12*s23^3) + 
         mmw^4*((104 - 110*(4 - 2*ep) + 37*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12*
            s23 + (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
            s23^2 + mmt*((-552 + 568*(4 - 2*ep) - 194*(4 - 2*ep)^2 + 22*
                (4 - 2*ep)^3)*s12 + (432 - 420*(4 - 2*ep) + 134*(4 - 2*ep)^
                 2 - 14*(4 - 2*ep)^3)*s23)) + 
         mmw^3*((24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^3 + 
           (104 - 110*(4 - 2*ep) + 37*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^2*
            s23 + (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12*
            s23^2 + mmt^2*((600 - 620*(4 - 2*ep) + 212*(4 - 2*ep)^2 - 24*
                (4 - 2*ep)^3)*s12 + (-816 + 788*(4 - 2*ep) - 250*
                (4 - 2*ep)^2 + 26*(4 - 2*ep)^3)*s23) + 
           mmt*((-768 + 820*(4 - 2*ep) - 290*(4 - 2*ep)^2 + 34*(4 - 2*ep)^3)*
              s12^2 + (800 - 702*(4 - 2*ep) + 199*(4 - 2*ep)^2 - 18*
                (4 - 2*ep)^3)*s12*s23 + (560 - 508*(4 - 2*ep) + 152*
                (4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s23^2)) + 
         mmw^2*((48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*
            s23 + (96 - 104*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
            s12^2*s23^2 + (48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 
             2*(4 - 2*ep)^3)*s12*s23^3 + mmt^3*((552 - 568*(4 - 2*ep) + 194*
                (4 - 2*ep)^2 - 22*(4 - 2*ep)^3)*s12 + 
             (336 - 316*(4 - 2*ep) + 98*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
              s23) + mmt^2*((-384 + 368*(4 - 2*ep) - 116*(4 - 2*ep)^2 + 12*
                (4 - 2*ep)^3)*s12^2 + (-2584 + 2450*(4 - 2*ep) - 763*
                (4 - 2*ep)^2 + 78*(4 - 2*ep)^3)*s12*s23 + 
             (-1792 + 1688*(4 - 2*ep) - 522*(4 - 2*ep)^2 + 53*(4 - 2*ep)^3)*
              s23^2) + mmt*((-168 + 200*(4 - 2*ep) - 78*(4 - 2*ep)^2 + 10*
                (4 - 2*ep)^3)*s12^3 + (856 - 760*(4 - 2*ep) + 218*
                (4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^2*s23 + 
             (1456 - 1380*(4 - 2*ep) + 430*(4 - 2*ep)^2 - 44*(4 - 2*ep)^3)*
              s12*s23^2 + (432 - 420*(4 - 2*ep) + 134*(4 - 2*ep)^2 - 14*
                (4 - 2*ep)^3)*s23^3)) + 
         mmw*(mmt^4*((-576 + 594*(4 - 2*ep) - 203*(4 - 2*ep)^2 + 23*
                (4 - 2*ep)^3)*s12 + (48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*
                (4 - 2*ep)^3)*s23) + mmt^3*((1152 - 1188*(4 - 2*ep) + 406*
                (4 - 2*ep)^2 - 46*(4 - 2*ep)^3)*s12^2 + 
             (1632 - 1586*(4 - 2*ep) + 509*(4 - 2*ep)^2 - 54*(4 - 2*ep)^3)*
              s12*s23 + (1104 - 1044*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 33*
                (4 - 2*ep)^3)*s23^2) + mmt^2*((-576 + 594*(4 - 2*ep) - 203*
                (4 - 2*ep)^2 + 23*(4 - 2*ep)^3)*s12^3 + 
             (-2544 + 2478*(4 - 2*ep) - 795*(4 - 2*ep)^2 + 84*(4 - 2*ep)^3)*
              s12^2*s23 + (-2352 + 2252*(4 - 2*ep) - 708*(4 - 2*ep)^2 + 73*
                (4 - 2*ep)^3)*s12*s23^2 + (-384 + 368*(4 - 2*ep) - 116*
                (4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23^3) + 
           mmt*((864 - 840*(4 - 2*ep) + 268*(4 - 2*ep)^2 - 28*(4 - 2*ep)^3)*
              s12^3*s23 + (1728 - 1680*(4 - 2*ep) + 536*(4 - 2*ep)^2 - 56*
                (4 - 2*ep)^3)*s12^2*s23^2 + (864 - 840*(4 - 2*ep) + 268*
                (4 - 2*ep)^2 - 28*(4 - 2*ep)^3)*s12*s23^3)))*
        NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
       (mmw^6*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12*s23) + mmw^5*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^3 + (-640 + 480*(4 - 2*ep) - 
            120*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*s23 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*
           s23^2 + mmt*((640 - 480*(4 - 2*ep) + 120*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^2 + (640 - 480*(4 - 2*ep) + 
              120*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12*s23)) + 
        mmw^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^4 + (-896 + 672*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 
            14*(4 - 2*ep)^3)*s12^3*s23 + (-640 + 480*(4 - 2*ep) - 
            120*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*s23^2 + 
          (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12*
           s23^3 + mmt^2*((-1280 + 960*(4 - 2*ep) - 240*(4 - 2*ep)^2 + 
              20*(4 - 2*ep)^3)*s12^2 + (-1280 + 960*(4 - 2*ep) - 
              240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12*s23) + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^3 + (2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 
              40*(4 - 2*ep)^3)*s12^2*s23 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^5 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           s12^4*s23 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^3*s23^2 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^2*s23^3 + 
          mmt^3*((1280 - 960*(4 - 2*ep) + 240*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
             s12^2 + (1280 - 960*(4 - 2*ep) + 240*(4 - 2*ep)^2 - 
              20*(4 - 2*ep)^3)*s12*s23) + 
          mmt^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^3 + (-3840 + 2880*(4 - 2*ep) - 
              720*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12^2*s23 + 
            (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
             s12*s23^2) + mmt*((1152 - 864*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
              18*(4 - 2*ep)^3)*s12^4 + (2688 - 2016*(4 - 2*ep) + 
              504*(4 - 2*ep)^2 - 42*(4 - 2*ep)^3)*s12^3*s23 + 
            (1920 - 1440*(4 - 2*ep) + 360*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
             s12^2*s23^2 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
              6*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*(mmt^4*((-640 + 480*(4 - 2*ep) - 120*(4 - 2*ep)^2 + 
              10*(4 - 2*ep)^3)*s12^2 + (-640 + 480*(4 - 2*ep) - 
              120*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12*s23) + 
          mmt^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^3 + (2560 - 1920*(4 - 2*ep) + 
              480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s12^2*s23 + 
            (1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*
             s23^2) + mmt^2*((-1152 + 864*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 
              18*(4 - 2*ep)^3)*s12^4 + (-2688 + 2016*(4 - 2*ep) - 
              504*(4 - 2*ep)^2 + 42*(4 - 2*ep)^3)*s12^3*s23 + 
            (-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
             s12^2*s23^2 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt*((256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
             s12^5 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
              12*(4 - 2*ep)^3)*s12^4*s23 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^2*
             s23^3)) + mmw*(mmt^5*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
              2*(4 - 2*ep)^3)*s12^2 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^
                2 - 2*(4 - 2*ep)^3)*s12*s23) + 
          mmt^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^3 + (-640 + 480*(4 - 2*ep) - 120*(4 - 2*ep)^2 + 
              10*(4 - 2*ep)^3)*s12^2*s23 + (-256 + 192*(4 - 2*ep) - 
              48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^4 + (896 - 672*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 
              14*(4 - 2*ep)^3)*s12^3*s23 + (640 - 480*(4 - 2*ep) + 
              120*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12*
             s23^3) + mmt^2*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
              2*(4 - 2*ep)^3)*s12^5 + (-384 + 288*(4 - 2*ep) - 
              72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^4*s23 + 
            (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3*
             s23^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
              2*(4 - 2*ep)^3)*s12^2*s23^3))) + 
      (((-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
         (-100 + 80*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^4*s23 + 
         (-180 + 144*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s12^3*s23^2 + 
         (-140 + 112*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^2*s23^3 + 
         (-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^4 + 
         mmt^4*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
           (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23) + 
         mmw^3*((-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12 + 
           (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
           (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23) + 
         mmt^3*((-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2 + 
           (-80 + 64*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
           (-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23^2) + 
         mmt^2*((-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23^2 + 
           (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23^3) + 
         mmt*((40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4 + 
           (160 - 128*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^3*s23 + 
           (240 - 192*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (160 - 128*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12*s23^3 + 
           (40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^4) + 
         mmw^2*((-108 + 78*(4 - 2*ep) - 14*(4 - 2*ep)^2)*mmt^2*s12 + 
           (-54 + 39*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^3 + 
           (-148 + 110*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s12^2*s23 + 
           (-134 + 103*(4 - 2*ep) - 19*(4 - 2*ep)^2)*s12*s23^2 + 
           (-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23^3 + 
           mmt*((162 - 117*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s12^2 + 
             (182 - 133*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12*s23 + 
             (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23^2)) + 
         mmw*((-126 + 91*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12^4 + 
           (-438 + 321*(4 - 2*ep) - 57*(4 - 2*ep)^2)*s12^3*s23 + 
           (-438 + 331*(4 - 2*ep) - 60*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (-66 + 63*(4 - 2*ep) - 13*(4 - 2*ep)^2)*s12*s23^3 + 
           (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^4 + 
           mmt^3*((174 - 119*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s12 + 
             (180 - 124*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s23) + 
           mmt^2*((-474 + 329*(4 - 2*ep) - 56*(4 - 2*ep)^2)*s12^2 + 
             (-774 + 539*(4 - 2*ep) - 92*(4 - 2*ep)^2)*s12*s23 + 
             (-300 + 210*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s23^2) + 
           mmt*((426 - 301*(4 - 2*ep) + 52*(4 - 2*ep)^2)*s12^3 + 
             (1032 - 736*(4 - 2*ep) + 128*(4 - 2*ep)^2)*s12^2*s23 + 
             (606 - 445*(4 - 2*ep) + 79*(4 - 2*ep)^2)*s12*s23^2 + 
             (-10*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23^3)))*
        NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12*s23^2 + 
          mmt*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
            (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23)) + 
        mmw^3*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3*s23 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^2*s23^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23^3 + 
          mmt^2*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2 + 
            (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23) + 
          mmt*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3 + 
            (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^2*s23 + 
            (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12*s23^2)) + 
        mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^4*s23 + 
          (-288 + 144*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23^3 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23^4 + 
          mmt^3*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23) + 
          mmt^2*((-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^3 + 
            (-480 + 240*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s12^2*s23 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12*s23^2) + 
          mmt*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^4 + 
            (576 - 288*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^3*s23 + 
            (576 - 288*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^2*s23^2 + 
            (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23^3)) + 
        mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
          (-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5*s23 + 
          (-160 + 80*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-160 + 80*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^3*s23^3 + 
          (-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^4 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12*s23^5 + 
          mmt^4*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
            (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
          mmt^3*((112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^3 + 
            (224 - 112*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12^2*s23 + 
            (112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12*s23^2) + 
          mmt^2*((-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4 + 
            (-432 + 216*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s12^3*s23 + 
            (-432 + 216*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s12^2*s23^2 + 
            (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12*s23^3) + 
          mmt*((80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^5 + 
            (320 - 160*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s12^4*s23 + 
            (480 - 240*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (320 - 160*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s12^2*s23^3 + 
            (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12*s23^4))) + 
      ((mmw^2*((36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*mmt + 
           (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12) + 
         (-96 + 62*(4 - 2*ep) - 10*(4 - 2*ep)^2)*mmt^2*s23 + 
         (-96 + 62*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23 + 
         (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23^2 + 
         mmt*((192 - 124*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s12*s23 + 
           (36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s23^2) + 
         mmw*((-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*mmt^2 + 
           (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2 + 
           (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23 + 
           mmt*((72 - 48*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12 + 
             (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23)))*
        NPL1[1, 0, 0, 0, 1, 0, 1, 0, 1])/((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*
         mmt^3*s12 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^3*s12 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt^2*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23) + 
        mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*s12 + 
          (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23) + 
        mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12*s23^2) + 
        mmw*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2*s12 + 
          (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^2*s23 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2 + 
          mmt*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2 + 
            (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23))) + 
      (((-14 + 4*(4 - 2*ep))*mmt*s23 + (-14 + 4*(4 - 2*ep))*mmw*s23 + 
         (14 - 4*(4 - 2*ep))*s12*s23 + (14 - 4*(4 - 2*ep))*s23^2)*
        NPL1[1, 0, 0, 0, 1, 0, 1, 1, 1])/(-2*ep*mmt^2 - 2*ep*mmw^2 - 
        2*ep*s12^2 + (-8 + 2*(4 - 2*ep))*s12*s23 - 2*ep*s23^2 + 
        mmt*((8 - 2*(4 - 2*ep))*s12 + (8 - 2*(4 - 2*ep))*s23) + 
        mmw*((8 - 2*(4 - 2*ep))*mmt + (-8 + 2*(4 - 2*ep))*s12 + 
          (-8 + 2*(4 - 2*ep))*s23)) + 
      (((120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^2 + 
         (-240 + 152*(4 - 2*ep) - 24*(4 - 2*ep)^2)*mmt*s12 + 
         (120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2)*
        NPL1[1, 1, -1, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmt^2*s12 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23)) + 
      (((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*mmw*s12 + 
         (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2*s23 + 
         (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23^2 + 
         mmt^2*((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12 + 
           (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
         mmt*((30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2 + 
           (90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12*s23 + 
           (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^2))*
        NPL1[1, 1, 0, 0, 0, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         s12^4 + (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3*s23 + 
        (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^3 + 
        mmt^2*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23) + 
        mmw^2*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23) + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23^2) + 
        mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^2*s23 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23^2 + 
          mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
            (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23))) + 
      (((30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt + 
         (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmw + 
         (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12 + 
         (-90 + 57*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23)*NPL1[1, 1, 0, 0, 1, 0, 
         0, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23)) + 
      (((-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2 + 
         (24 - 14*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmw^2 + 
         (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2 + 
         (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23 + 
         (24 - 14*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23^2 + 
         mmw*((36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*mmt + 
           (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12 + 
           (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23) + 
         mmt*((120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12 + 
           (36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s23))*NPL1[1, 1, 0, 0, 1, 0, 
         1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23))) + 
    s12*(-mmt + s12)*
     ((((-432 + 426*(4 - 2*ep) - 139*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*mmt^2 + 
         (-240 + 242*(4 - 2*ep) - 81*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*mmw^2 + 
         (-432 + 426*(4 - 2*ep) - 139*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^2 + 
         (-752 + 722*(4 - 2*ep) - 229*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*
          s23 + mmt*((864 - 852*(4 - 2*ep) + 278*(4 - 2*ep)^2 - 
             30*(4 - 2*ep)^3)*s12 + (752 - 722*(4 - 2*ep) + 
             229*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s23) + 
         mmw*((672 - 668*(4 - 2*ep) + 220*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
            mmt + (-672 + 668*(4 - 2*ep) - 220*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s12 + (-944 + 906*(4 - 2*ep) - 
             287*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s23))*NPL1[0, 1, 1, 0, 0, 0, 
         0, 1, 0])/((64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
         mmt^3*s12^2 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
         mmw^3*s12^2 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
         s12^5 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
         s12^4*s23 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
         s12^3*s23^2 + mmt^2*((-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 
            3*(4 - 2*ep)^3)*s12^3 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^2*s23) + 
        mmw^2*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*mmt*
           s12^2 + (-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
           s12^3 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^2*s23) + mmt*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^4 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
            4*(4 - 2*ep)^3)*s12^3*s23 + (64 - 48*(4 - 2*ep) + 
            12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^2*s23^2) + 
        mmw*((-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*mmt^2*
           s12^2 + (-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
           s12^4 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
           s12^3*s23 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
           s12^2*s23^2 + mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
              6*(4 - 2*ep)^3)*s12^3 + (256 - 192*(4 - 2*ep) + 
              48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^2*s23))) + 
      (((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*mmt^5 + 
         mmw^4*((72 - 78*(4 - 2*ep) + 27*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12 + 
           (240 - 252*(4 - 2*ep) + 84*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*s23) + 
         mmt^4*((432 - 468*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
            s12 + (144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s23) + mmt^3*((-432 + 468*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
             18*(4 - 2*ep)^3)*s12^2 + (-288 + 312*(4 - 2*ep) - 
             108*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23) + 
         mmt^2*((144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^3 + (144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^2*s23) + mmw^3*((144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
             6*(4 - 2*ep)^3)*mmt^2 + (24 - 18*(4 - 2*ep) + 3*(4 - 2*ep)^2)*
            s12*s23 + mmt*((288 - 330*(4 - 2*ep) + 123*(4 - 2*ep)^2 - 15*
                (4 - 2*ep)^3)*s12 + (-1008 + 1068*(4 - 2*ep) - 360*
                (4 - 2*ep)^2 + 39*(4 - 2*ep)^3)*s23)) + 
         mmw^2*((-432 + 468*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            mmt^3 + (-72 + 78*(4 - 2*ep) - 27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
            s12^3 + (-72 + 78*(4 - 2*ep) - 27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
            s12^2*s23 + mmt^2*((-360 + 426*(4 - 2*ep) - 165*(4 - 2*ep)^2 + 21*
                (4 - 2*ep)^3)*s12 + (1440 - 1536*(4 - 2*ep) + 522*
                (4 - 2*ep)^2 - 57*(4 - 2*ep)^3)*s23) + 
           mmt*((864 - 972*(4 - 2*ep) + 354*(4 - 2*ep)^2 - 42*(4 - 2*ep)^3)*
              s12^2 + (-120 + 96*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12*s23)) + 
         mmw*((432 - 468*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
            mmt^4 + mmt^3*((-432 + 450*(4 - 2*ep) - 147*(4 - 2*ep)^2 + 15*
                (4 - 2*ep)^3)*s12 + (-816 + 876*(4 - 2*ep) - 300*
                (4 - 2*ep)^2 + 33*(4 - 2*ep)^3)*s23) + 
           mmt^2*((-432 + 504*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 24*
                (4 - 2*ep)^3)*s12^2 + (384 - 390*(4 - 2*ep) + 123*
                (4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23) + 
           mmt*((432 - 486*(4 - 2*ep) + 177*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*
              s12^3 + (432 - 486*(4 - 2*ep) + 177*(4 - 2*ep)^2 - 21*
                (4 - 2*ep)^3)*s12^2*s23)))*NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
       ((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmw^7*
         s12^2 + mmw^6*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*mmt*s12^2 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^2*
           s23) + mmw^5*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 
            30*(4 - 2*ep)^3)*mmt^2*s12^2 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^4 + 
          (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12^3*
           s23 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^2*s23^2 + mmt*((1920 - 1440*(4 - 2*ep) + 360*(4 - 2*ep)^2 - 
              30*(4 - 2*ep)^3)*s12^3 + (1280 - 960*(4 - 2*ep) + 
              240*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^2*s23)) + 
        mmw^4*((2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
           mmt^3*s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^5 + (-256 + 192*(4 - 2*ep) - 
            48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^4*s23 + 
          (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^3*
           s23^2 + mmt^2*((-3840 + 2880*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 
              60*(4 - 2*ep)^3)*s12^3 + (-2560 + 1920*(4 - 2*ep) - 
              480*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^4 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
              32*(4 - 2*ep)^3)*s12^3*s23 + (512 - 384*(4 - 2*ep) + 
              96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^3*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
           mmt^4*s12^2 + mmt^3*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^3 + (2560 - 1920*(4 - 2*ep) + 
              480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^4 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^3*s23 + 
            (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^2*s23^2) + mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
              6*(4 - 2*ep)^3)*s12^5 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^4*s23 + 
            (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^3*
             s23^2)) + mmw*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*mmt^6*s12^2 + 
          mmt^5*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^3 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4 + (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 
              8*(4 - 2*ep)^3)*s12^3*s23 + (-128 + 96*(4 - 2*ep) - 
              24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^5 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^4*s23 + (128 - 96*(4 - 2*ep) + 
              24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*s23^2)) + 
        mmw^2*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           mmt^5*s12^2 + mmt^4*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 
              30*(4 - 2*ep)^3)*s12^3 + (-1280 + 960*(4 - 2*ep) - 
              240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^4 + (2048 - 1536*(4 - 2*ep) + 
              384*(4 - 2*ep)^2 - 32*(4 - 2*ep)^3)*s12^3*s23 + 
            (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*
             s23^2) + mmt^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^5 + (-768 + 576*(4 - 2*ep) - 
              144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12^4*s23 + 
            (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3*
             s23^2))) + (((-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*mmt^4 + 
         mmt^3*((180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s12 + 
           (180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s23) + 
         mmt^2*((-180 + 144*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s12^2 + 
           (-360 + 288*(4 - 2*ep) - 54*(4 - 2*ep)^2)*s12*s23 + 
           (-120 + 96*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s23^2) + 
         mmt*((60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3 + 
           (180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s12^2*s23 + 
           (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23^2) + 
         mmw^2*((-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
           (-78 + 63*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
           (-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23^2 + 
           mmt*((18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
             (60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23)) + 
         mmw*((60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*mmt^3 + 
           (-42 + 33*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3 + 
           (-144 + 114*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^2*s23 + 
           (-102 + 81*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((-162 + 129*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12 + 
             (-240 + 192*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s23) + 
           mmt*((144 - 114*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s12^2 + 
             (384 - 306*(4 - 2*ep) + 57*(4 - 2*ep)^2)*s12*s23 + 
             (180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s23^2)))*
        NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^5*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
        mmw^4*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^2*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^3 + 
            (160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23)) + 
        mmw^3*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^3*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^3 + 
          mmt^2*((-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^3 + 
            (-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt*((240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^4 + 
            (480 - 240*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12^3*s23 + 
            (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2*s23^2)) + 
        mmw^2*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^4*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^5*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^4 + 
          mmt^3*((352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^3 + 
            (352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^2*((-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^4 + 
            (-672 + 336*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12^3*s23 + 
            (-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^5 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^4*s23 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2*s23^3)) + 
        mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^5*s12^2 + 
          mmt^4*((-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^3 + 
            (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^3*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
            (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^3*s23 + 
            (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt^2*((-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^4*s23 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^3) + 
          mmt*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^6 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^5*s23 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^4))) + 
      ((10 - 3*(4 - 2*ep))*s23^2*NPL1[1, -1, 0, 0, 1, 0, 1, 1, 1])/
       (-2*ep*mmt^2*s12^2 - 2*ep*mmw^2*s12^2 - 2*ep*s12^4 + 
        (-8 + 2*(4 - 2*ep))*s12^3*s23 - 2*ep*s12^2*s23^2 + 
        mmt*((8 - 2*(4 - 2*ep))*s12^3 + (8 - 2*(4 - 2*ep))*s12^2*s23) + 
        mmw*((8 - 2*(4 - 2*ep))*mmt*s12^2 + (-8 + 2*(4 - 2*ep))*s12^3 + 
          (-8 + 2*(4 - 2*ep))*s12^2*s23)) + 
      (((48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^6 + 
         mmt^5*((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12 + (-48 + 52*(4 - 2*ep) - 18*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
            s23) + mmw^5*((-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + 
             (4 - 2*ep)^3)*s12 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
             3*(4 - 2*ep)^3)*s23) + mmt^4*((144 - 156*(4 - 2*ep) + 
             54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^2 + 
           (96 - 104*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12*
            s23) + mmt^3*((-48 + 52*(4 - 2*ep) - 18*(4 - 2*ep)^2 + 
             2*(4 - 2*ep)^3)*s12^3 + (-48 + 52*(4 - 2*ep) - 18*(4 - 2*ep)^2 + 
             2*(4 - 2*ep)^3)*s12^2*s23) + 
         mmw^4*((-432 + 420*(4 - 2*ep) - 134*(4 - 2*ep)^2 + 14*(4 - 2*ep)^3)*
            mmt^2 + (-8 + 6*(4 - 2*ep) - (4 - 2*ep)^2)*s12*s23 + 
           mmt*((-600 + 620*(4 - 2*ep) - 212*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
              s12 + (384 - 416*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 16*
                (4 - 2*ep)^3)*s23)) + 
         mmw^3*((1248 - 1208*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
            mmt^3 + (24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
            s12^3 + (24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
            s12^2*s23 + mmt^2*((-1032 + 956*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
               28*(4 - 2*ep)^3)*s12 + (-144 + 220*(4 - 2*ep) - 94*
                (4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23) + 
           mmt*((-864 + 924*(4 - 2*ep) - 326*(4 - 2*ep)^2 + 38*(4 - 2*ep)^3)*
              s12^2 + (448 - 422*(4 - 2*ep) + 127*(4 - 2*ep)^2 - 12*
                (4 - 2*ep)^3)*s12*s23)) + 
         mmw^2*((-1152 + 1104*(4 - 2*ep) - 348*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*mmt^4 + mmt^3*((3816 - 3720*(4 - 2*ep) + 1194*
                (4 - 2*ep)^2 - 126*(4 - 2*ep)^3)*s12 + 
             (-592 + 524*(4 - 2*ep) - 150*(4 - 2*ep)^2 + 14*(4 - 2*ep)^3)*
              s23) + mmt^2*((-2448 + 2364*(4 - 2*ep) - 750*(4 - 2*ep)^2 + 78*
                (4 - 2*ep)^3)*s12^2 + (-1496 + 1490*(4 - 2*ep) - 487*
                (4 - 2*ep)^2 + 52*(4 - 2*ep)^3)*s12*s23) + 
           mmt*((-216 + 252*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
              s12^3 + (-216 + 252*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 12*
                (4 - 2*ep)^3)*s12^2*s23)) + 
         mmw*((288 - 264*(4 - 2*ep) + 80*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
            mmt^5 + mmt^4*((-2016 + 1962*(4 - 2*ep) - 631*(4 - 2*ep)^2 + 67*
                (4 - 2*ep)^3)*s12 + (480 - 464*(4 - 2*ep) + 146*(4 - 2*ep)^
                 2 - 15*(4 - 2*ep)^3)*s23) + 
           mmt^3*((3168 - 3132*(4 - 2*ep) + 1022*(4 - 2*ep)^2 - 110*
                (4 - 2*ep)^3)*s12^2 + (960 - 970*(4 - 2*ep) + 325*
                (4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23) + 
           mmt^2*((-1440 + 1434*(4 - 2*ep) - 471*(4 - 2*ep)^2 + 51*
                (4 - 2*ep)^3)*s12^3 + (-1440 + 1434*(4 - 2*ep) - 471*
                (4 - 2*ep)^2 + 51*(4 - 2*ep)^3)*s12^2*s23)))*
        NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
       ((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmw^7*
         s12^2 + mmw^6*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*mmt*s12^2 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^2*
           s23) + mmw^5*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 
            30*(4 - 2*ep)^3)*mmt^2*s12^2 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^4 + 
          (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12^3*
           s23 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^2*s23^2 + mmt*((1920 - 1440*(4 - 2*ep) + 360*(4 - 2*ep)^2 - 
              30*(4 - 2*ep)^3)*s12^3 + (1280 - 960*(4 - 2*ep) + 
              240*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^2*s23)) + 
        mmw^4*((2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
           mmt^3*s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^5 + (-256 + 192*(4 - 2*ep) - 
            48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^4*s23 + 
          (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^3*
           s23^2 + mmt^2*((-3840 + 2880*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 
              60*(4 - 2*ep)^3)*s12^3 + (-2560 + 1920*(4 - 2*ep) - 
              480*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^4 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
              32*(4 - 2*ep)^3)*s12^3*s23 + (512 - 384*(4 - 2*ep) + 
              96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^3*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
           mmt^4*s12^2 + mmt^3*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^3 + (2560 - 1920*(4 - 2*ep) + 
              480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^4 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^3*s23 + 
            (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^2*s23^2) + mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
              6*(4 - 2*ep)^3)*s12^5 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^4*s23 + 
            (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^3*
             s23^2)) + mmw*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*mmt^6*s12^2 + 
          mmt^5*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^3 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4 + (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 
              8*(4 - 2*ep)^3)*s12^3*s23 + (-128 + 96*(4 - 2*ep) - 
              24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^5 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^4*s23 + (128 - 96*(4 - 2*ep) + 
              24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*s23^2)) + 
        mmw^2*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           mmt^5*s12^2 + mmt^4*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 
              30*(4 - 2*ep)^3)*s12^3 + (-1280 + 960*(4 - 2*ep) - 
              240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^4 + (2048 - 1536*(4 - 2*ep) + 
              384*(4 - 2*ep)^2 - 32*(4 - 2*ep)^3)*s12^3*s23 + 
            (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*
             s23^2) + mmt^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^5 + (-768 + 576*(4 - 2*ep) - 
              144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12^4*s23 + 
            (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3*
             s23^2))) + (((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^5 + 
         (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^3*s23^2 + 
         mmt^4*((-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
           (-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
         mmt^2*((40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
           (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^2*s23 + 
           (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23^2 + 
           (40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^3) + 
         mmt*((-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
           (-80 + 64*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^3*s23 + 
           (-100 + 80*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^3) + 
         mmw^3*((12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
           (52 - 42*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12*s23 + 
           (40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^2 + 
           mmt*((-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12 + 
             (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23)) + 
         mmw^2*((-180 + 124*(4 - 2*ep) - 21*(4 - 2*ep)^2)*mmt^3 + 
           (66 - 47*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^3 + 
           (192 - 142*(4 - 2*ep) + 25*(4 - 2*ep)^2)*s12^2*s23 + 
           (66 - 57*(4 - 2*ep) + 11*(4 - 2*ep)^2)*s12*s23^2 + 
           (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23^3 + 
           mmt^2*((372 - 256*(4 - 2*ep) + 43*(4 - 2*ep)^2)*s12 + 
             (320 - 226*(4 - 2*ep) + 39*(4 - 2*ep)^2)*s23) + 
           mmt*((-258 + 179*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s12^2 + 
             (-478 + 345*(4 - 2*ep) - 60*(4 - 2*ep)^2)*s12*s23 + 
             (-40 + 42*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23^2)) + 
         mmw*((160 - 108*(4 - 2*ep) + 18*(4 - 2*ep)^2)*mmt^4 + 
           (14 - 11*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4 + 
           (62 - 49*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3*s23 + 
           (82 - 65*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (34 - 27*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12*s23^3 + 
           mmt^3*((-446 + 307*(4 - 2*ep) - 52*(4 - 2*ep)^2)*s12 + 
             (-260 + 178*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s23) + 
           mmt^2*((426 - 301*(4 - 2*ep) + 52*(4 - 2*ep)^2)*s12^2 + 
             (606 - 435*(4 - 2*ep) + 76*(4 - 2*ep)^2)*s12*s23 + 
             (20 - 26*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^2) + 
           mmt*((-154 + 113*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s12^3 + 
             (-408 + 306*(4 - 2*ep) - 55*(4 - 2*ep)^2)*s12^2*s23 + 
             (-234 + 187*(4 - 2*ep) - 35*(4 - 2*ep)^2)*s12*s23^2 + 
             (20 - 6*(4 - 2*ep))*s23^3)))*NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^5*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
        mmw^4*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^2*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^3 + 
            (160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23)) + 
        mmw^3*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^3*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^3 + 
          mmt^2*((-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^3 + 
            (-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt*((240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^4 + 
            (480 - 240*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12^3*s23 + 
            (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2*s23^2)) + 
        mmw^2*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^4*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^5*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^4 + 
          mmt^3*((352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^3 + 
            (352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^2*((-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^4 + 
            (-672 + 336*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12^3*s23 + 
            (-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^5 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^4*s23 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2*s23^3)) + 
        mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^5*s12^2 + 
          mmt^4*((-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^3 + 
            (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^3*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
            (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^3*s23 + 
            (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt^2*((-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^4*s23 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^3) + 
          mmt*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^6 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^5*s23 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^4))) + 
      (((36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*mmt^3 + 
         (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3 + 
         (24 - 14*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
         mmt^2*((-108 + 72*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12 + 
           (24 - 14*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23) + 
         mmt*((108 - 72*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2 + 
           (-48 + 28*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23) + 
         mmw*((-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*mmt^2 + 
           (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2 + 
           (-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23 + 
           mmt*((72 - 48*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12 + 
             (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23)))*
        NPL1[1, 0, 0, 0, 1, 0, 1, 0, 1])/((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*
         mmt^3*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^3*s12^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^5 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3*s23^2 + 
        mmt^2*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*s12^2 + 
          (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^2) + 
        mmw*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2*s12^2 + 
          (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^4 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3 + 
            (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2*s23))) + 
      (((14 - 4*(4 - 2*ep))*mmt*s23 + (14 - 4*(4 - 2*ep))*mmw*s23 + 
         (-14 + 4*(4 - 2*ep))*s12*s23 + (-14 + 4*(4 - 2*ep))*s23^2)*
        NPL1[1, 0, 0, 0, 1, 0, 1, 1, 1])/(-2*ep*mmt^2*s12 - 2*ep*mmw^2*s12 - 
        2*ep*s12^3 + (-8 + 2*(4 - 2*ep))*s12^2*s23 - 2*ep*s12*s23^2 + 
        mmt*((8 - 2*(4 - 2*ep))*s12^2 + (8 - 2*(4 - 2*ep))*s12*s23) + 
        mmw*((8 - 2*(4 - 2*ep))*mmt*s12 + (-8 + 2*(4 - 2*ep))*s12^2 + 
          (-8 + 2*(4 - 2*ep))*s12*s23)) + 
      (((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^2 + 
         (240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*mmt*s12 + 
         (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2)*
        NPL1[1, 1, -1, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmt^2*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23)) + 
      (((-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^3 + 
         mmt^2*((90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12 + 
           (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23) + 
         mmt*((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
           (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23) + 
         mmw*((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2 + 
           (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23 + 
           mmt*((-90 + 57*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12 + 
             (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23)))*
        NPL1[1, 1, 0, 0, 0, 0, 1, 1, 0])/((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*
         mmt^3*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^3*s12^2 + 
        mmt^2*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^2) + 
        mmw*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2*s12^2 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3 + 
            (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2*s23))) + 
      (((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt + 
         (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmw + 
         (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
         (90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23)*NPL1[1, 1, 0, 0, 1, 0, 0, 
         1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23)) + 
      (((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt^2 + 
         (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2 + 
         (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12*s23 + 
         mmt*((-168 + 104*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12 + 
           (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s23) + 
         mmw*((-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt + 
           (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12 + 
           (168 - 104*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s23))*
        NPL1[1, 1, 0, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmt^2*s12 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23)))), 
 gb[27] -> ep^4*s12*(-mmt + mmw + s12 + s23)*
   ((((-96 + 68*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^5 + 
       mmt^4*((384 - 272*(4 - 2*ep) + 48*(4 - 2*ep)^2)*s12 + 
         (96 - 68*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23) + 
       mmt^3*((-576 + 408*(4 - 2*ep) - 72*(4 - 2*ep)^2)*s12^2 + 
         (-288 + 204*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s12*s23) + 
       mmt^2*((384 - 272*(4 - 2*ep) + 48*(4 - 2*ep)^2)*s12^3 + 
         (288 - 204*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^2*s23) + 
       mmt*((-96 + 68*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^4 + 
         (-96 + 68*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^3*s23) + 
       mmw*((96 - 68*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^4 + 
         mmt^3*((-288 + 204*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s12 + 
           (-192 + 136*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s23) + 
         mmt^2*((288 - 204*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^2 + 
           (384 - 272*(4 - 2*ep) + 48*(4 - 2*ep)^2)*s12*s23) + 
         mmt*((-96 + 68*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^3 + 
           (-192 + 136*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2*s23)))*
      NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 0])/
     (mmw^4*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23 + 
        mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23)) + 
      mmw^3*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^3*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4*s23 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2 + 
        mmt^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
          (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23^2)) + 
      mmw^2*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^4*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^4*s23^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^3 + 
        mmt^3*((-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3 + 
          (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^2*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
          (176 - 88*(4 - 2*ep) + 11*(4 - 2*ep)^2)*s12^3*s23 + 
          (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^3)) + 
      mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^5*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6*s23 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^5*s23^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23^3 + 
        mmt^4*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3 + 
          (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^3*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4 + 
          (-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12^3*s23 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4*s23^2) + 
        mmt^2*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^5 + 
          (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^3))) + 
    (((36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*mmt^5 + 
       (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23 + 
       (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^2 + 
       mmt^4*((-150 + 101*(4 - 2*ep) - 17*(4 - 2*ep)^2)*s12 + 
         (-72 + 48*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s23) + 
       mmt^3*((234 - 159*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s12^2 + 
         (240 - 164*(4 - 2*ep) + 28*(4 - 2*ep)^2)*s12*s23 + 
         (36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s23^2) + 
       mmt^2*((-162 + 111*(4 - 2*ep) - 19*(4 - 2*ep)^2)*s12^3 + 
         (-270 + 189*(4 - 2*ep) - 33*(4 - 2*ep)^2)*s12^2*s23 + 
         (-90 + 63*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s12*s23^2) + 
       mmt*((42 - 29*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4 + 
         (108 - 78*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12^3*s23 + 
         (60 - 44*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2*s23^2) + 
       mmw^2*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^3 + 
         (6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23 + 
         (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23^2 + 
         mmt^2*((-26 + 21*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12 + 
           (-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
         mmt*((6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
           (6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23 + 
           (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23^2)) + 
       mmw*((-56 + 40*(4 - 2*ep) - 7*(4 - 2*ep)^2)*mmt^4 + 
         (-2 + 2*ep)*s12^2*s23^2 + mmt^3*((160 - 114*(4 - 2*ep) + 
             20*(4 - 2*ep)^2)*s12 + (148 - 104*(4 - 2*ep) + 18*(4 - 2*ep)^2)*
            s23) + mmt^2*((-152 + 108*(4 - 2*ep) - 19*(4 - 2*ep)^2)*s12^2 + 
           (-286 + 201*(4 - 2*ep) - 35*(4 - 2*ep)^2)*s12*s23 + 
           (-92 + 64*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s23^2) + 
         mmt*((48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
           (138 - 97*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s12^2*s23 + 
           (102 - 73*(4 - 2*ep) + 13*(4 - 2*ep)^2)*s12*s23^2)))*
      NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
     (mmw^4*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23 + 
        mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23)) + 
      mmw^3*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^3*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4*s23 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2 + 
        mmt^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
          (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23^2)) + 
      mmw^2*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^4*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^4*s23^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^3 + 
        mmt^3*((-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3 + 
          (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^2*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
          (176 - 88*(4 - 2*ep) + 11*(4 - 2*ep)^2)*s12^3*s23 + 
          (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^3)) + 
      mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^5*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6*s23 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^5*s23^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23^3 + 
        mmt^4*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3 + 
          (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^3*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4 + 
          (-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12^3*s23 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4*s23^2) + 
        mmt^2*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^5 + 
          (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^3))) + 
    (((192 - 184*(4 - 2*ep) + 58*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*mmt^5 + 
       mmt^4*((-768 + 736*(4 - 2*ep) - 232*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
          s12 + (-384 + 368*(4 - 2*ep) - 116*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
          s23) + mmt^3*((1152 - 1104*(4 - 2*ep) + 348*(4 - 2*ep)^2 - 
           36*(4 - 2*ep)^3)*s12^2 + (1152 - 1104*(4 - 2*ep) + 
           348*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23 + 
         (192 - 184*(4 - 2*ep) + 58*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s23^2) + 
       mmt^2*((-768 + 736*(4 - 2*ep) - 232*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
          s12^3 + (-1152 + 1104*(4 - 2*ep) - 348*(4 - 2*ep)^2 + 
           36*(4 - 2*ep)^3)*s12^2*s23 + (-384 + 368*(4 - 2*ep) - 
           116*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^2) + 
       mmt*((192 - 184*(4 - 2*ep) + 58*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^4 + 
         (384 - 368*(4 - 2*ep) + 116*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^3*
          s23 + (192 - 184*(4 - 2*ep) + 58*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
          s12^2*s23^2) + mmw^3*((-240 + 242*(4 - 2*ep) - 81*(4 - 2*ep)^2 + 
           9*(4 - 2*ep)^3)*mmt^2 + (240 - 242*(4 - 2*ep) + 81*(4 - 2*ep)^2 - 
           9*(4 - 2*ep)^3)*s12*s23 + 
         mmt*((240 - 242*(4 - 2*ep) + 81*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*s12 + 
           (240 - 242*(4 - 2*ep) + 81*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*s23)) + 
       mmw^2*((992 - 964*(4 - 2*ep) + 310*(4 - 2*ep)^2 - 33*(4 - 2*ep)^3)*
          mmt^3 + (672 - 668*(4 - 2*ep) + 220*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
          s12^2*s23 + (944 - 906*(4 - 2*ep) + 287*(4 - 2*ep)^2 - 
           30*(4 - 2*ep)^3)*s12*s23^2 + 
         mmt^2*((-1664 + 1632*(4 - 2*ep) - 530*(4 - 2*ep)^2 + 
             57*(4 - 2*ep)^3)*s12 + (-1936 + 1870*(4 - 2*ep) - 
             597*(4 - 2*ep)^2 + 63*(4 - 2*ep)^3)*s23) + 
         mmt*((672 - 668*(4 - 2*ep) + 220*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
            s12^2 + (624 - 610*(4 - 2*ep) + 197*(4 - 2*ep)^2 - 
             21*(4 - 2*ep)^3)*s12*s23 + (944 - 906*(4 - 2*ep) + 
             287*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*s23^2)) + 
       mmw*((-944 + 906*(4 - 2*ep) - 287*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
          mmt^4 + (432 - 426*(4 - 2*ep) + 139*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
          s12^3*s23 + (752 - 722*(4 - 2*ep) + 229*(4 - 2*ep)^2 - 
           24*(4 - 2*ep)^3)*s12^2*s23^2 + 
         mmt^3*((2512 - 2422*(4 - 2*ep) + 771*(4 - 2*ep)^2 - 81*(4 - 2*ep)^3)*
            s12 + (2080 - 1996*(4 - 2*ep) + 632*(4 - 2*ep)^2 - 
             66*(4 - 2*ep)^3)*s23) + 
         mmt^2*((-2192 + 2126*(4 - 2*ep) - 681*(4 - 2*ep)^2 + 
             72*(4 - 2*ep)^3)*s12^2 + (-3088 + 2974*(4 - 2*ep) - 
             945*(4 - 2*ep)^2 + 99*(4 - 2*ep)^3)*s12*s23 + 
           (-1136 + 1090*(4 - 2*ep) - 345*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s23^2) + mmt*((624 - 610*(4 - 2*ep) + 197*(4 - 2*ep)^2 - 
             21*(4 - 2*ep)^3)*s12^3 + (576 - 552*(4 - 2*ep) + 
             174*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^2*s23 + 
           (384 - 368*(4 - 2*ep) + 116*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*
            s23^2)))*NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
     (mmw^4*((-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*mmt^2*
         s12^2 + (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^3*
         s23 + mmt*((64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
           s12^3 + (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
           s12^2*s23)) + mmw^3*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
          3*(4 - 2*ep)^3)*mmt^3*s12^2 + (192 - 144*(4 - 2*ep) + 
          36*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12^4*s23 + 
        (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*
         s23^2 + mmt^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^3 + (-320 + 240*(4 - 2*ep) - 
            60*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^4 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
           s12^3*s23 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12^2*s23^2)) + 
      mmw^2*((-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*mmt^4*
         s12^2 + (192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
         s12^5*s23 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
          4*(4 - 2*ep)^3)*s12^4*s23^2 + (64 - 48*(4 - 2*ep) + 
          12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^3*s23^3 + 
        mmt^3*((576 - 432*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
           s12^3 + (448 - 336*(4 - 2*ep) + 84*(4 - 2*ep)^2 - 7*(4 - 2*ep)^3)*
           s12^2*s23) + mmt^2*((-576 + 432*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
            9*(4 - 2*ep)^3)*s12^4 + (-704 + 528*(4 - 2*ep) - 
            132*(4 - 2*ep)^2 + 11*(4 - 2*ep)^3)*s12^3*s23 + 
          (-320 + 240*(4 - 2*ep) - 60*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*
           s23^2) + mmt*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^5 + (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - 
            (4 - 2*ep)^3)*s12^4*s23 + (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - 
            (4 - 2*ep)^3)*s12^3*s23^2 + (64 - 48*(4 - 2*ep) + 
            12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^2*s23^3)) + 
      mmw*((64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*mmt^5*
         s12^2 + (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^6*
         s23 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^5*
         s23^2 + (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^4*
         s23^3 + mmt^4*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
            4*(4 - 2*ep)^3)*s12^3 + (-192 + 144*(4 - 2*ep) - 
            36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^2*s23) + 
        mmt^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
           s12^4 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
           s12^3*s23 + (192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt*((64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^6 + 
          (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^4*
           s23^2) + mmt^2*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
            4*(4 - 2*ep)^3)*s12^5 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^4*s23 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^3*
           s23^2 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
           s12^2*s23^3))) + (((36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*mmt^6 + 
       mmt^5*((-192 + 130*(4 - 2*ep) - 22*(4 - 2*ep)^2)*s12 + 
         (-72 + 48*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s23) + 
       mmt^4*((408 - 280*(4 - 2*ep) + 48*(4 - 2*ep)^2)*s12^2 + 
         (276 - 188*(4 - 2*ep) + 32*(4 - 2*ep)^2)*s12*s23 + 
         (36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s23^2) + 
       mmt^3*((-432 + 300*(4 - 2*ep) - 52*(4 - 2*ep)^2)*s12^3 + 
         (-396 + 276*(4 - 2*ep) - 48*(4 - 2*ep)^2)*s12^2*s23 + 
         (-84 + 58*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12*s23^2) + 
       mmt^2*((228 - 160*(4 - 2*ep) + 28*(4 - 2*ep)^2)*s12^4 + 
         (252 - 180*(4 - 2*ep) + 32*(4 - 2*ep)^2)*s12^3*s23 + 
         (60 - 44*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2*s23^2) + 
       mmt*((-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^5 + 
         (-60 + 44*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12^4*s23 + 
         (-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2) + 
       mmw^2*((-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^4 + 
         (36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23 + 
         (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23^2 + 
         mmt^3*((36 - 18*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12 + 
           (12 - 4*(4 - 2*ep))*s23) + mmt^2*((-6*(4 - 2*ep) + 2*(4 - 2*ep)^2)*
            s12^2 + (156 - 112*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s12*s23 + 
           (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23^2) + 
         mmt*((-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
           (-204 + 140*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2*s23 + 
           (-168 + 116*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s12*s23^2)) + 
       mmw*((-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^5 + 
         (36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^4*s23 + 
         (-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2 + 
         mmt^4*((96 - 74*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12 + 
           (60 - 44*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s23) + 
         mmt^3*((-216 + 162*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s12^2 + 
           (-384 + 272*(4 - 2*ep) - 48*(4 - 2*ep)^2)*s12*s23 + 
           (-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23^2) + 
         mmt^2*((192 - 142*(4 - 2*ep) + 26*(4 - 2*ep)^2)*s12^3 + 
           (624 - 436*(4 - 2*ep) + 76*(4 - 2*ep)^2)*s12^2*s23 + 
           (216 - 150*(4 - 2*ep) + 26*(4 - 2*ep)^2)*s12*s23^2) + 
         mmt*((-60 + 44*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12^4 + 
           (-336 + 232*(4 - 2*ep) - 40*(4 - 2*ep)^2)*s12^3*s23 + 
           (-144 + 102*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^2*s23^2)))*
      NPL1[0, 1, 1, 0, 0, 0, 1, 1, 0])/
     (mmw^4*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23 + 
        mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23)) + 
      mmw^3*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^3*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4*s23 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2 + 
        mmt^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
          (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23^2)) + 
      mmw^2*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^4*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^4*s23^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^3 + 
        mmt^3*((-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3 + 
          (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^2*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
          (176 - 88*(4 - 2*ep) + 11*(4 - 2*ep)^2)*s12^3*s23 + 
          (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^3)) + 
      mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^5*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6*s23 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^5*s23^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23^3 + 
        mmt^4*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3 + 
          (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^3*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4 + 
          (-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12^3*s23 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4*s23^2) + 
        mmt^2*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^5 + 
          (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^3))) + 
    (((60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*mmt^3 + 
       (-42 + 33*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3 + 
       (-84 + 66*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
       (-42 + 33*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^2 + 
       mmt^2*((-162 + 129*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12 + 
         (-120 + 96*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s23) + 
       mmt*((144 - 114*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s12^2 + 
         (204 - 162*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12*s23 + 
         (60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23^2) + 
       mmw*((-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*mmt^2 + 
         (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
         (-78 + 63*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
         (-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23^2 + 
         mmt*((78 - 63*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12 + 
           (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s23)))*
      NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
     (mmw^4*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
      mmw^3*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3 + 
          (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2*s23)) + 
      mmw^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^3*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
        (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23 + 
        (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3*s23^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^3 + 
        mmt^2*((-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^3 + 
          (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^4 + 
          (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^3*s23 + 
          (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^2)) + 
      mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^4*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^5*s23 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^4 + 
        mmt^3*((112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^3 + 
          (112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^2*((-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4 + 
          (-288 + 144*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^3*s23 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmt*((80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^5 + 
          (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^4*s23 + 
          (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^3))) + 
    (((-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^4 + 
       (14 - 11*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4 + 
       (42 - 33*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3*s23 + 
       (42 - 33*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
       (14 - 11*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23^3 + 
       mmt^3*((34 - 27*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12 + 
         (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23) + 
       mmt^2*((6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
         (26 - 21*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12*s23 + 
         (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23^2) + 
       mmt*((-34 + 27*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^3 + 
         (-88 + 70*(4 - 2*ep) - 13*(4 - 2*ep)^2)*s12^2*s23 + 
         (-74 + 59*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s12*s23^2 + 
         (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23^3) + 
       mmw^2*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2 + 
         (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
         (52 - 42*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12*s23 + 
         (40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^2 + 
         mmt*((-46 + 37*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12 + 
           (-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23)) + 
       mmw*((66 - 47*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^3 + 
         (72 - 56*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23 + 
         (-54 + 29*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23^2 + 
         (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23^3 + 
         mmt^2*((132 - 94*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s12 + 
           (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23) + 
         mmt*((-198 + 141*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2 + 
           (-18 + 27*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23 + 
           (180 - 114*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s23^2)))*
      NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
     (mmw^4*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
      mmw^3*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3 + 
          (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2*s23)) + 
      mmw^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^3*s12^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
        (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23 + 
        (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3*s23^2 + 
        (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^3 + 
        mmt^2*((-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^3 + 
          (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^4 + 
          (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^3*s23 + 
          (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^2)) + 
      mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^4*s12^2 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^5*s23 + 
        (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
        (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^4 + 
        mmt^3*((112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^3 + 
          (112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt^2*((-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4 + 
          (-288 + 144*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^3*s23 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmt*((80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^5 + 
          (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^4*s23 + 
          (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^3))) + 
    (((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^2 + 
       (240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*mmt*s12 + 
       (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2)*
      NPL1[1, 1, -1, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
       mmt^2*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12^2 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
      (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
      mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23) + 
      mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23)) + 
    (((120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^2 + 
       (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
       mmt*((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12 + 
         (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23))*
      NPL1[1, 1, 0, 0, 0, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
       mmt^2*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12^2 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
      (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
      mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23) + 
      mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23)) + 
    (((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt + 
       (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmw + 
       (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
       (90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23)*NPL1[1, 1, 0, 0, 1, 0, 0, 
       1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
      (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2 + 
      mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
      mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23)) + 
    (((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt^2 + 
       (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2 + 
       (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12*s23 + 
       mmt*((-168 + 104*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12 + 
         (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s23) + 
       mmw*((-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt + 
         (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12 + 
         (168 - 104*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s23))*
      NPL1[1, 1, 0, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
       mmt^2*s12 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
      (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
      (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2 + 
      mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
      mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23)) + 
    (((10 - 3*(4 - 2*ep))*mmt^2 + (-20 + 6*(4 - 2*ep))*mmt*s23 + 
       (10 - 3*(4 - 2*ep))*s23^2)*NPL1[1, 1, 1, 0, -1, 0, 1, 1, 0])/
     (-2*ep*mmt^2*s12^2 - 2*ep*mmw^2*s12^2 - 2*ep*s12^4 + 
      (-8 + 2*(4 - 2*ep))*s12^3*s23 - 2*ep*s12^2*s23^2 + 
      mmt*((8 - 2*(4 - 2*ep))*s12^3 + (8 - 2*(4 - 2*ep))*s12^2*s23) + 
      mmw*((8 - 2*(4 - 2*ep))*mmt*s12^2 + (-8 + 2*(4 - 2*ep))*s12^3 + 
        (-8 + 2*(4 - 2*ep))*s12^2*s23)) + 
    (((14 - 4*(4 - 2*ep))*mmt^2 + (-14 + 4*(4 - 2*ep))*mmt*s12 + 
       (-14 + 4*(4 - 2*ep))*s12*s23 + (-14 + 4*(4 - 2*ep))*s23^2 + 
       mmw*((-14 + 4*(4 - 2*ep))*mmt + (14 - 4*(4 - 2*ep))*s23))*
      NPL1[1, 1, 1, 0, 0, 0, 1, 1, 0])/(-2*ep*mmt^2*s12 - 2*ep*mmw^2*s12 - 
      2*ep*s12^3 + (-8 + 2*(4 - 2*ep))*s12^2*s23 - 2*ep*s12*s23^2 + 
      mmt*((8 - 2*(4 - 2*ep))*s12^2 + (8 - 2*(4 - 2*ep))*s12*s23) + 
      mmw*((8 - 2*(4 - 2*ep))*mmt*s12 + (-8 + 2*(4 - 2*ep))*s12^2 + 
        (-8 + 2*(4 - 2*ep))*s12*s23))), 
 gb[28] -> ep^4*(-mmt + s23)*NPL1[1, 1, 1, 0, 0, 0, 1, 1, 0], 
 gb[29] -> ep^4*mmw*s12*NPL1[1, 0, 1, 0, 1, 0, 1, 1, 1], 
 gb[30] -> ep^4*(-(s23*NPL1[1, 0, 1, 0, 0, 0, 1, 1, 1]) + 
    (s12 + s23)*NPL1[1, 1, 1, -1, 0, 0, 1, 1, 1]), 
 gb[31] -> ep^4*(-mmt + mmw)*s12*NPL1[1, 1, 1, 0, 0, 0, 1, 1, 1], 
 gb[32] -> ep^4*s12^2*NPL1[1, 1, 1, 0, 1, 0, 0, 1, 1], 
 gb[33] -> ep^4*(-(s12*s23*NPL1[1, 0, 1, 0, 1, 0, 1, 1, 1]) + 
    s12*(-mmt + s12 + 2*s23)*NPL1[1, 1, 1, -1, 1, 0, 1, 1, 1] + 
    s12*(mmw - s23)*NPL1[1, 1, 1, 0, 0, 0, 1, 1, 1] - 
    s12^2*(mmw - s23)*NPL1[1, 1, 1, 0, 1, 0, 1, 1, 1]), 
 gb[34] -> 
  ep^4*
   (mmw*s12*(((mmt^3*((1200 - 1320*(4 - 2*ep) + 468*(4 - 2*ep)^2 - 
             54*(4 - 2*ep)^3)*s12*s23 + (-1680 + 1944*(4 - 2*ep) - 
             732*(4 - 2*ep)^2 + 90*(4 - 2*ep)^3)*s23^2) + 
         mmw^2*((-1440 + 1632*(4 - 2*ep) - 600*(4 - 2*ep)^2 + 
             72*(4 - 2*ep)^3)*s12^3 + (-3384 + 3864*(4 - 2*ep) - 
             1434*(4 - 2*ep)^2 + 174*(4 - 2*ep)^3)*s12^2*s23 + 
           (-1944 + 2232*(4 - 2*ep) - 834*(4 - 2*ep)^2 + 102*(4 - 2*ep)^3)*
            s12*s23^2) + mmt^2*((-2400 + 2640*(4 - 2*ep) - 936*(4 - 2*ep)^2 + 
             108*(4 - 2*ep)^3)*s12^2*s23 + (2160 - 2568*(4 - 2*ep) + 
             996*(4 - 2*ep)^2 - 126*(4 - 2*ep)^3)*s12*s23^2 + 
           (1680 - 1944*(4 - 2*ep) + 732*(4 - 2*ep)^2 - 90*(4 - 2*ep)^3)*
            s23^3) + mmt*((1200 - 1320*(4 - 2*ep) + 468*(4 - 2*ep)^2 - 
             54*(4 - 2*ep)^3)*s12^3*s23 + (-840 + 1032*(4 - 2*ep) - 
             414*(4 - 2*ep)^2 + 54*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-1176 + 1344*(4 - 2*ep) - 498*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12*
            s23^3) + mmw*((3120 - 3576*(4 - 2*ep) + 1332*(4 - 2*ep)^2 - 
             162*(4 - 2*ep)^3)*s12^3*s23 + (5736 - 6552*(4 - 2*ep) + 
             2430*(4 - 2*ep)^2 - 294*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (2616 - 2976*(4 - 2*ep) + 1098*(4 - 2*ep)^2 - 132*(4 - 2*ep)^3)*
            s12*s23^3 + mmt^2*((1680 - 1944*(4 - 2*ep) + 732*(4 - 2*ep)^2 - 
               90*(4 - 2*ep)^3)*s12*s23 + (1680 - 1944*(4 - 2*ep) + 732*
                (4 - 2*ep)^2 - 90*(4 - 2*ep)^3)*s23^2) + 
           mmt*((-840 + 1032*(4 - 2*ep) - 414*(4 - 2*ep)^2 + 54*(4 - 2*ep)^3)*
              s12^2*s23 + (-1656 + 1968*(4 - 2*ep) - 762*(4 - 2*ep)^2 + 96*
                (4 - 2*ep)^3)*s12*s23^2 + (-1680 + 1944*(4 - 2*ep) - 732*
                (4 - 2*ep)^2 + 90*(4 - 2*ep)^3)*s23^3)))*
        NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^3*s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
             s12^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^2*s23)) + 
        mmw^4*((-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
           s12^3*s23^2 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^2*s23^3 + 
          mmt^2*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
             s12^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt*((832 - 704*(4 - 2*ep) + 196*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
             s12^3*s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^3*((-1152 + 960*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt*s12^3*s23^2 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^3*s23^3 + (672 - 576*(4 - 2*ep) + 
            162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*s23^4 + 
          mmt^2*((480 - 384*(4 - 2*ep) + 102*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
             s12^3*s23 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
              15*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^3*s23^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^2*s23^5 + 
          mmt^2*((-480 + 384*(4 - 2*ep) - 102*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*
             s12^3*s23^2 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
              15*(4 - 2*ep)^3)*s12^2*s23^3) + 
          mmt*((704 - 576*(4 - 2*ep) + 156*(4 - 2*ep)^2 - 14*(4 - 2*ep)^3)*
             s12^3*s23^3 + (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
              10*(4 - 2*ep)^3)*s12^2*s23^4)) + 
        mmw*(mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^3*s23^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^2*s23^4) + 
          mmt*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
             s12^3*s23^4 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^2*s23^5))) + 
      ((mmt^5*((960 - 968*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
            s12*s23 + (-1344 + 1432*(4 - 2*ep) - 508*(4 - 2*ep)^2 + 
             60*(4 - 2*ep)^3)*s23^2) + 
         mmt^4*((-2880 + 2904*(4 - 2*ep) - 972*(4 - 2*ep)^2 + 
             108*(4 - 2*ep)^3)*s12^2*s23 + (4032 - 4296*(4 - 2*ep) + 
             1524*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12*s23^2) + 
         mmt^3*((2880 - 2904*(4 - 2*ep) + 972*(4 - 2*ep)^2 - 
             108*(4 - 2*ep)^3)*s12^3*s23 + (-4032 + 4296*(4 - 2*ep) - 
             1524*(4 - 2*ep)^2 + 180*(4 - 2*ep)^3)*s12^2*s23^2) + 
         mmt^2*((-960 + 968*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s12^4*s23 + (1344 - 1432*(4 - 2*ep) + 508*(4 - 2*ep)^2 - 
             60*(4 - 2*ep)^3)*s12^3*s23^2) + 
         mmw^2*(mmt^4*((1344 - 1432*(4 - 2*ep) + 508*(4 - 2*ep)^2 - 60*
                (4 - 2*ep)^3)*s12 + (1344 - 1432*(4 - 2*ep) + 508*
                (4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s23) + 
           mmt^3*((-2112 + 2360*(4 - 2*ep) - 876*(4 - 2*ep)^2 + 108*
                (4 - 2*ep)^3)*s12^2 + (-2880 + 3288*(4 - 2*ep) - 1244*
                (4 - 2*ep)^2 + 156*(4 - 2*ep)^3)*s12*s23 + 
             (-768 + 928*(4 - 2*ep) - 368*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
              s23^2) + mmt^2*((192 - 424*(4 - 2*ep) + 228*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s12^3 + (1728 - 2280*(4 - 2*ep) + 964*
                (4 - 2*ep)^2 - 132*(4 - 2*ep)^3)*s12^2*s23 + 
             (1536 - 1856*(4 - 2*ep) + 736*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*
              s12*s23^2) + mmt*((576 - 504*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 12*
                (4 - 2*ep)^3)*s12^4 + (-192 + 424*(4 - 2*ep) - 228*
                (4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12^3*s23 + 
             (-768 + 928*(4 - 2*ep) - 368*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
              s12^2*s23^2)) + mmw*(mmt^5*((960 - 968*(4 - 2*ep) + 324*
                (4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12 + 
             (-1344 + 1432*(4 - 2*ep) - 508*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*
              s23) + mmt^4*((-4800 + 4840*(4 - 2*ep) - 1620*(4 - 2*ep)^2 + 
               180*(4 - 2*ep)^3)*s12^2 + (-384 + 80*(4 - 2*ep) + 88*
                (4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23 + 
             (2112 - 2360*(4 - 2*ep) + 876*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3)*
              s23^2) + mmt^3*((8640 - 8712*(4 - 2*ep) + 2916*(4 - 2*ep)^2 - 
               324*(4 - 2*ep)^3)*s12^3 + (7296 - 6896*(4 - 2*ep) + 2136*
                (4 - 2*ep)^2 - 216*(4 - 2*ep)^3)*s12^2*s23 + 
             (-3648 + 4216*(4 - 2*ep) - 1612*(4 - 2*ep)^2 + 204*(4 - 2*ep)^3)*
              s12*s23^2) + mmt^2*((-6720 + 6776*(4 - 2*ep) - 2268*
                (4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*s12^4 + 
             (-8064 + 7824*(4 - 2*ep) - 2504*(4 - 2*ep)^2 + 264*(4 - 2*ep)^3)*
              s12^3*s23 + (960 - 1352*(4 - 2*ep) + 596*(4 - 2*ep)^2 - 84*
                (4 - 2*ep)^3)*s12^2*s23^2) + 
           mmt*((1920 - 1936*(4 - 2*ep) + 648*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
              s12^5 + (2496 - 2440*(4 - 2*ep) + 788*(4 - 2*ep)^2 - 84*
                (4 - 2*ep)^3)*s12^4*s23 + (576 - 504*(4 - 2*ep) + 140*
                (4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^3*s23^2)))*
        NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^5*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^4*s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^3*s23^2 + 
          mmt^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
             s12^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^4 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^3*s23 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^4*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^5*s23 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^4*s23^2 + (-448 + 384*(4 - 2*ep) - 
            108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^3*s23^3 + 
          mmt^3*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^3 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^2*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*
             s12^4 + (-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 
              7*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^5 + (-64 + 64*(4 - 2*ep) - 20*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
             s12^4*s23 + (-1120 + 960*(4 - 2*ep) - 270*(4 - 2*ep)^2 + 
              25*(4 - 2*ep)^3)*s12^3*s23^2 + (-448 + 384*(4 - 2*ep) - 
              108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*s23^3)) + 
        mmw^3*((-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
           s12^5*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^4*s23^3 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^4 + 
          mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^3*s23 + (-672 + 576*(4 - 2*ep) - 
              162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5 + (352 - 320*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 
              9*(4 - 2*ep)^3)*s12^4*s23 + (1248 - 1088*(4 - 2*ep) + 
              310*(4 - 2*ep)^2 - 29*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*
             s23^3) + mmt*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 
              7*(4 - 2*ep)^3)*s12^5*s23 + (-768 + 640*(4 - 2*ep) - 
              176*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^4*s23^2 + 
            (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*
             s23^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^2*s23^4)) + 
        mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^5*s23^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^4*s23^4 + 
          mmt^4*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^3*s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt^3*((640 - 512*(4 - 2*ep) + 136*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
             s12^4*s23 + (-512 + 448*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^2*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^5*s23 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^4*s23^2 + (-736 + 640*(4 - 2*ep) - 
              182*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
             s12^2*s23^4) + mmt*((-96 + 64*(4 - 2*ep) - 14*(4 - 2*ep)^2 + 
              (4 - 2*ep)^3)*s12^5*s23^2 + (832 - 704*(4 - 2*ep) + 
              196*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^4*s23^3 + 
            (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*
             s23^4)) + mmw*(mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^3*s23^2 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23^3) + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^4*s23^3) + 
          mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4*s23^2 + (288 - 256*(4 - 2*ep) + 74*(4 - 2*ep)^2 - 
              7*(4 - 2*ep)^3)*s12^3*s23^3 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^4) + 
          mmt*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5*s23^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^4*s23^4))) + 
      ((mmt*((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
           (-240 + 152*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12*s23^2 + 
           (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23^3) + 
         mmw*((120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^3 + 
           (360 - 228*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^2*s23 + 
           (360 - 228*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12*s23^2 + 
           (120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23^3))*
        NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 1])/
       (mmw^3*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((40 - 22*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^3) + 
        mmw^2*((-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^3*s23 + 
          (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((40 - 22*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23)) + 
        mmw*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^3 + 
          mmt*((-80 + 44*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
            (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23^2))) + 
      (((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^2 + 
         (240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*mmt*s12 + 
         (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2)*
        NPL1[-1, 1, 1, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmw^2*s12^2 + (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12^2*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2) + 
      ((mmw^3*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12^3 + (-564 + 644*(4 - 2*ep) - 239*(4 - 2*ep)^2 + 
             29*(4 - 2*ep)^3)*s12^2*s23 + (-324 + 372*(4 - 2*ep) - 
             139*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12*s23^2) + 
         mmt^3*((-400 + 440*(4 - 2*ep) - 156*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12*s23^2 + (560 - 648*(4 - 2*ep) + 244*(4 - 2*ep)^2 - 
             30*(4 - 2*ep)^3)*s23^3) + 
         mmt^2*((800 - 880*(4 - 2*ep) + 312*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
            s12^2*s23^2 + (-720 + 856*(4 - 2*ep) - 332*(4 - 2*ep)^2 + 
             42*(4 - 2*ep)^3)*s12*s23^3 + (-560 + 648*(4 - 2*ep) - 
             244*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s23^4) + 
         mmt*((-400 + 440*(4 - 2*ep) - 156*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12^3*s23^2 + (280 - 344*(4 - 2*ep) + 138*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s12^2*s23^3 + (392 - 448*(4 - 2*ep) + 
             166*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12*s23^4) + 
         mmw^2*((-120 + 16*(4 - 2*ep) + 26*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^3*s23 + (516 - 784*(4 - 2*ep) + 345*(4 - 2*ep)^2 - 
             47*(4 - 2*ep)^3)*s12^2*s23^2 + (636 - 800*(4 - 2*ep) + 
             319*(4 - 2*ep)^2 - 41*(4 - 2*ep)^3)*s12*s23^3 + 
           mmt^2*((-840 + 832*(4 - 2*ep) - 274*(4 - 2*ep)^2 + 30*
                (4 - 2*ep)^3)*s12*s23 + (-840 + 832*(4 - 2*ep) - 274*
                (4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s23^2) + 
           mmt*((2100 - 2140*(4 - 2*ep) + 723*(4 - 2*ep)^2 - 81*(4 - 2*ep)^3)*
              s12^2*s23 + (3084 - 3140*(4 - 2*ep) + 1061*(4 - 2*ep)^2 - 119*
                (4 - 2*ep)^3)*s12*s23^2 + (840 - 832*(4 - 2*ep) + 274*
                (4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*s23^3)) + 
         mmw*((-1040 + 1192*(4 - 2*ep) - 444*(4 - 2*ep)^2 + 54*(4 - 2*ep)^3)*
            s12^3*s23^2 + (-1912 + 2184*(4 - 2*ep) - 810*(4 - 2*ep)^2 + 
             98*(4 - 2*ep)^3)*s12^2*s23^3 + (-872 + 992*(4 - 2*ep) - 
             366*(4 - 2*ep)^2 + 44*(4 - 2*ep)^3)*s12*s23^4 + 
           mmt^3*((-600 + 560*(4 - 2*ep) - 174*(4 - 2*ep)^2 + 18*
                (4 - 2*ep)^3)*s12*s23 + (840 - 832*(4 - 2*ep) + 274*
                (4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*s23^2) + 
           mmt^2*((1200 - 1120*(4 - 2*ep) + 348*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s12^2*s23 + (-1640 + 1752*(4 - 2*ep) - 618*
                (4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12*s23^2 + 
             (-1400 + 1480*(4 - 2*ep) - 518*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*
              s23^3) + mmt*((-600 + 560*(4 - 2*ep) - 174*(4 - 2*ep)^2 + 18*
                (4 - 2*ep)^3)*s12^3*s23 + (-980 + 904*(4 - 2*ep) - 273*
                (4 - 2*ep)^2 + 27*(4 - 2*ep)^3)*s12^2*s23^2 + 
             (-1116 + 1064*(4 - 2*ep) - 335*(4 - 2*ep)^2 + 35*(4 - 2*ep)^3)*
              s12*s23^3 + (560 - 648*(4 - 2*ep) + 244*(4 - 2*ep)^2 - 30*
                (4 - 2*ep)^3)*s23^4)))*NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^3*s23 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^2*s23^2) + 
        mmt*mmw*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           s12^3*s23^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^2*s23^5) + 
        mmw^4*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
           s12^3*s23^2 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^2*s23^3 + 
          mmt*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
             s12^3*s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^3*((-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
           s12^3*s23^3 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^2*s23^4 + 
          mmt*((480 - 384*(4 - 2*ep) + 102*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
             s12^3*s23^2 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
              15*(4 - 2*ep)^3)*s12^2*s23^3)) + 
        mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^3*s23^4 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^2*s23^5 + 
          mmt*((-480 + 384*(4 - 2*ep) - 102*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*
             s12^3*s23^3 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
              15*(4 - 2*ep)^3)*s12^2*s23^4))) + 
      ((mmt^5*((-360 + 348*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12*s23^2 + (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 
             20*(4 - 2*ep)^3)*s23^3) + 
         mmt^4*((1140 - 1112*(4 - 2*ep) + 361*(4 - 2*ep)^2 - 39*(4 - 2*ep)^3)*
            s12^2*s23^2 + (-1236 + 1300*(4 - 2*ep) - 455*(4 - 2*ep)^2 + 
             53*(4 - 2*ep)^3)*s12*s23^3 + (-504 + 516*(4 - 2*ep) - 
             176*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s23^4) + 
         mmt^3*((-1200 + 1180*(4 - 2*ep) - 386*(4 - 2*ep)^2 + 
             42*(4 - 2*ep)^3)*s12^3*s23^2 + (780 - 848*(4 - 2*ep) + 
             307*(4 - 2*ep)^2 - 37*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (1260 - 1332*(4 - 2*ep) + 469*(4 - 2*ep)^2 - 55*(4 - 2*ep)^3)*s12*
            s23^4) + mmt^2*((420 - 416*(4 - 2*ep) + 137*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*s12^4*s23^2 + (12 - 4*(4 - 2*ep) - 
             3*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^3*s23^3 + 
           (-840 + 916*(4 - 2*ep) - 332*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^2*
            s23^4) + mmt*((-60 + 68*(4 - 2*ep) - 25*(4 - 2*ep)^2 + 
             3*(4 - 2*ep)^3)*s12^4*s23^3 + (84 - 100*(4 - 2*ep) + 
             39*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^4) + 
         mmw^3*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12^4*s23 + (-564 + 644*(4 - 2*ep) - 239*(4 - 2*ep)^2 + 
             29*(4 - 2*ep)^3)*s12^3*s23^2 + (-324 + 372*(4 - 2*ep) - 
             139*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12^2*s23^3 + 
           mmt^2*((240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
              s12^3 + (564 - 644*(4 - 2*ep) + 239*(4 - 2*ep)^2 - 29*
                (4 - 2*ep)^3)*s12^2*s23 + (324 - 372*(4 - 2*ep) + 139*
                (4 - 2*ep)^2 - 17*(4 - 2*ep)^3)*s12*s23^2) + 
           mmt*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
              s12^4 + (-804 + 916*(4 - 2*ep) - 339*(4 - 2*ep)^2 + 41*
                (4 - 2*ep)^3)*s12^3*s23 + (-888 + 1016*(4 - 2*ep) - 378*
                (4 - 2*ep)^2 + 46*(4 - 2*ep)^3)*s12^2*s23^2 + 
             (-324 + 372*(4 - 2*ep) - 139*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12*
              s23^3)) + mmw^2*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12^5*s23 + (-732 + 844*(4 - 2*ep) - 
             317*(4 - 2*ep)^2 + 39*(4 - 2*ep)^3)*s12^4*s23^2 + 
           (-744 + 872*(4 - 2*ep) - 334*(4 - 2*ep)^2 + 42*(4 - 2*ep)^3)*s12^3*
            s23^3 + (-252 + 300*(4 - 2*ep) - 117*(4 - 2*ep)^2 + 
             15*(4 - 2*ep)^3)*s12^2*s23^4 + 
           mmt^4*((-504 + 516*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 20*
                (4 - 2*ep)^3)*s12*s23 + (-504 + 516*(4 - 2*ep) - 176*
                (4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s23^2) + 
           mmt^3*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*
                (4 - 2*ep)^3)*s12^3 + (-192 + 268*(4 - 2*ep) - 110*
                (4 - 2*ep)^2 + 14*(4 - 2*ep)^3)*s12^2*s23 + 
             (696 - 688*(4 - 2*ep) + 230*(4 - 2*ep)^2 - 26*(4 - 2*ep)^3)*s12*
              s23^2 + (792 - 852*(4 - 2*ep) + 304*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s23^3) + mmt^2*((480 - 544*(4 - 2*ep) + 200*
                (4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^4 + 
             (1956 - 2152*(4 - 2*ep) + 773*(4 - 2*ep)^2 - 91*(4 - 2*ep)^3)*
              s12^3*s23 + (1488 - 1588*(4 - 2*ep) + 550*(4 - 2*ep)^2 - 62*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-276 + 356*(4 - 2*ep) - 151*
                (4 - 2*ep)^2 + 21*(4 - 2*ep)^3)*s12*s23^3 + 
             (-288 + 336*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*
              s23^4) + mmt*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*
                (4 - 2*ep)^3)*s12^5 + (-1020 + 1096*(4 - 2*ep) - 387*
                (4 - 2*ep)^2 + 45*(4 - 2*ep)^3)*s12^4*s23 + 
             (-588 + 508*(4 - 2*ep) - 137*(4 - 2*ep)^2 + 11*(4 - 2*ep)^3)*
              s12^3*s23^2 + (564 - 776*(4 - 2*ep) + 337*(4 - 2*ep)^2 - 47*
                (4 - 2*ep)^3)*s12^2*s23^3 + (228 - 292*(4 - 2*ep) + 123*
                (4 - 2*ep)^2 - 17*(4 - 2*ep)^3)*s12*s23^4)) + 
         mmw*((-84 + 100*(4 - 2*ep) - 39*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^4*
            s23^3 + (-84 + 100*(4 - 2*ep) - 39*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
            s12^3*s23^4 + mmt^5*((-360 + 348*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 
               12*(4 - 2*ep)^3)*s12*s23 + (504 - 516*(4 - 2*ep) + 176*
                (4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s23^2) + 
           mmt^4*((2220 - 2216*(4 - 2*ep) + 735*(4 - 2*ep)^2 - 81*
                (4 - 2*ep)^3)*s12^2*s23 + (1068 - 1016*(4 - 2*ep) + 319*
                (4 - 2*ep)^2 - 33*(4 - 2*ep)^3)*s12*s23^2 + 
             (-1296 + 1368*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 56*(4 - 2*ep)^3)*
              s23^3) + mmt^3*((-4320 + 4356*(4 - 2*ep) - 1458*(4 - 2*ep)^2 + 
               162*(4 - 2*ep)^3)*s12^3*s23 + (-6300 + 6276*(4 - 2*ep) - 2073*
                (4 - 2*ep)^2 + 227*(4 - 2*ep)^3)*s12^2*s23^2 + 
             (252 - 468*(4 - 2*ep) + 233*(4 - 2*ep)^2 - 35*(4 - 2*ep)^3)*s12*
              s23^3 + (792 - 852*(4 - 2*ep) + 304*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s23^4) + mmt^2*((3420 - 3456*(4 - 2*ep) + 1159*
                (4 - 2*ep)^2 - 129*(4 - 2*ep)^3)*s12^4*s23 + 
             (6960 - 6964*(4 - 2*ep) + 2310*(4 - 2*ep)^2 - 254*(4 - 2*ep)^3)*
              s12^3*s23^2 + (2628 - 2412*(4 - 2*ep) + 719*(4 - 2*ep)^2 - 69*
                (4 - 2*ep)^3)*s12^2*s23^3 + (-768 + 928*(4 - 2*ep) - 368*
                (4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12*s23^4) + 
           mmt*((-960 + 968*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
              s12^5*s23 + (-2232 + 2220*(4 - 2*ep) - 732*(4 - 2*ep)^2 + 80*
                (4 - 2*ep)^3)*s12^4*s23^2 + (-1380 + 1276*(4 - 2*ep) - 383*
                (4 - 2*ep)^2 + 37*(4 - 2*ep)^3)*s12^3*s23^3 + 
             (-108 + 24*(4 - 2*ep) + 25*(4 - 2*ep)^2 - 7*(4 - 2*ep)^3)*s12^2*
              s23^4)))*NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^5*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^4*s23^2 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^3*s23^3 + 
          mmt^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
             s12^3*s23 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^4*s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^3*s23^2 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^3)) + 
        mmw^4*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^5*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^4*s23^3 + (-448 + 384*(4 - 2*ep) - 
            108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^3*s23^4 + 
          mmt^3*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^3*s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt^2*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*
             s12^4*s23 + (-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 
              7*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^5*s23 + (-64 + 64*(4 - 2*ep) - 20*(4 - 2*ep)^2 + 
              2*(4 - 2*ep)^3)*s12^4*s23^2 + (-1120 + 960*(4 - 2*ep) - 
              270*(4 - 2*ep)^2 + 25*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
             s12^2*s23^4)) + mmw^3*((-448 + 384*(4 - 2*ep) - 
            108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^5*s23^3 + 
          (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^4*
           s23^4 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^3*s23^5 + mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^3*s23 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4*s23 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^3*s23^2 + (-672 + 576*(4 - 2*ep) - 
              162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^2*s23^3) + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5*s23 + (352 - 320*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 
              9*(4 - 2*ep)^3)*s12^4*s23^2 + (1248 - 1088*(4 - 2*ep) + 
              310*(4 - 2*ep)^2 - 29*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*
             s23^4) + mmt*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 
              7*(4 - 2*ep)^3)*s12^5*s23^2 + (-768 + 640*(4 - 2*ep) - 
              176*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^4*s23^3 + 
            (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*
             s23^4 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^2*s23^5)) + 
        mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^5*s23^4 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^4*s23^5 + 
          mmt^4*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^3*s23^2 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^2*s23^3) + 
          mmt^3*((640 - 512*(4 - 2*ep) + 136*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
             s12^4*s23^2 + (-512 + 448*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt^2*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^5*s23^2 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^4*s23^3 + (-736 + 640*(4 - 2*ep) - 
              182*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12^3*s23^4 + 
            (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
             s12^2*s23^5) + mmt*((-96 + 64*(4 - 2*ep) - 14*(4 - 2*ep)^2 + 
              (4 - 2*ep)^3)*s12^5*s23^3 + (832 - 704*(4 - 2*ep) + 
              196*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^4*s23^4 + 
            (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*
             s23^5)) + mmw*(mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^3*s23^3 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23^4) + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5*s23^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^4*s23^4) + 
          mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4*s23^3 + (288 - 256*(4 - 2*ep) + 74*(4 - 2*ep)^2 - 
              7*(4 - 2*ep)^3)*s12^3*s23^4 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^5) + 
          mmt*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5*s23^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^4*s23^5))) + 
      ((mmt^5*((-1920 + 2416*(4 - 2*ep) - 1132*(4 - 2*ep)^2 + 
             234*(4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12*s23 + 
           (2688 - 3536*(4 - 2*ep) + 1732*(4 - 2*ep)^2 - 374*(4 - 2*ep)^3 + 
             30*(4 - 2*ep)^4)*s23^2) + 
         mmt^4*((5760 - 7248*(4 - 2*ep) + 3396*(4 - 2*ep)^2 - 
             702*(4 - 2*ep)^3 + 54*(4 - 2*ep)^4)*s12^2*s23 + 
           (-6144 + 8192*(4 - 2*ep) - 4064*(4 - 2*ep)^2 + 888*(4 - 2*ep)^3 - 
             72*(4 - 2*ep)^4)*s12*s23^2 + (-2688 + 3536*(4 - 2*ep) - 
             1732*(4 - 2*ep)^2 + 374*(4 - 2*ep)^3 - 30*(4 - 2*ep)^4)*s23^3) + 
         mmt^3*((-5760 + 7248*(4 - 2*ep) - 3396*(4 - 2*ep)^2 + 
             702*(4 - 2*ep)^3 - 54*(4 - 2*ep)^4)*s12^3*s23 + 
           (4224 - 5776*(4 - 2*ep) + 2932*(4 - 2*ep)^2 - 654*(4 - 2*ep)^3 + 
             54*(4 - 2*ep)^4)*s12^2*s23^2 + (5376 - 7072*(4 - 2*ep) + 
             3464*(4 - 2*ep)^2 - 748*(4 - 2*ep)^3 + 60*(4 - 2*ep)^4)*s12*
            s23^3) + mmt^2*((1920 - 2416*(4 - 2*ep) + 1132*(4 - 2*ep)^2 - 
             234*(4 - 2*ep)^3 + 18*(4 - 2*ep)^4)*s12^4*s23 + 
           (-768 + 1120*(4 - 2*ep) - 600*(4 - 2*ep)^2 + 140*(4 - 2*ep)^3 - 
             12*(4 - 2*ep)^4)*s12^3*s23^2 + (-2688 + 3536*(4 - 2*ep) - 
             1732*(4 - 2*ep)^2 + 374*(4 - 2*ep)^3 - 30*(4 - 2*ep)^4)*s12^2*
            s23^3) + mmw^4*((-3360 + 4588*(4 - 2*ep) - 2344*(4 - 2*ep)^2 + 
             531*(4 - 2*ep)^3 - 45*(4 - 2*ep)^4)*s12^2*s23 + 
           (-3360 + 4588*(4 - 2*ep) - 2344*(4 - 2*ep)^2 + 531*(4 - 2*ep)^3 - 
             45*(4 - 2*ep)^4)*s12*s23^2 + mmt^2*
            ((3360 - 4588*(4 - 2*ep) + 2344*(4 - 2*ep)^2 - 531*(4 - 2*ep)^3 + 
               45*(4 - 2*ep)^4)*s12 + (3360 - 4588*(4 - 2*ep) + 2344*
                (4 - 2*ep)^2 - 531*(4 - 2*ep)^3 + 45*(4 - 2*ep)^4)*s23) + 
           mmt*((-3360 + 4588*(4 - 2*ep) - 2344*(4 - 2*ep)^2 + 531*
                (4 - 2*ep)^3 - 45*(4 - 2*ep)^4)*s12^2 + 
             (-6720 + 9176*(4 - 2*ep) - 4688*(4 - 2*ep)^2 + 1062*
                (4 - 2*ep)^3 - 90*(4 - 2*ep)^4)*s12*s23 + 
             (-3360 + 4588*(4 - 2*ep) - 2344*(4 - 2*ep)^2 + 531*(4 - 2*ep)^
                 3 - 45*(4 - 2*ep)^4)*s23^2)) + 
         mmw^3*((3168 - 3780*(4 - 2*ep) + 1652*(4 - 2*ep)^2 - 
             311*(4 - 2*ep)^3 + 21*(4 - 2*ep)^4)*s12^3*s23 + 
           (15744 - 20272*(4 - 2*ep) + 9724*(4 - 2*ep)^2 - 
             2058*(4 - 2*ep)^3 + 162*(4 - 2*ep)^4)*s12^2*s23^2 + 
           (12576 - 16492*(4 - 2*ep) + 8072*(4 - 2*ep)^2 - 
             1747*(4 - 2*ep)^3 + 141*(4 - 2*ep)^4)*s12*s23^3 + 
           mmt^3*((1728 - 2088*(4 - 2*ep) + 924*(4 - 2*ep)^2 - 176*
                (4 - 2*ep)^3 + 12*(4 - 2*ep)^4)*s12 + 
             (-4032 + 5640*(4 - 2*ep) - 2956*(4 - 2*ep)^2 + 688*(4 - 2*ep)^
                 3 - 60*(4 - 2*ep)^4)*s23) + 
           mmt^2*((-4896 + 5868*(4 - 2*ep) - 2576*(4 - 2*ep)^2 + 487*
                (4 - 2*ep)^3 - 33*(4 - 2*ep)^4)*s12^2 + 
             (-13440 + 16720*(4 - 2*ep) - 7692*(4 - 2*ep)^2 + 1546*
                (4 - 2*ep)^3 - 114*(4 - 2*ep)^4)*s12*s23 + 
             (-8544 + 10852*(4 - 2*ep) - 5116*(4 - 2*ep)^2 + 1059*
                (4 - 2*ep)^3 - 81*(4 - 2*ep)^4)*s23^2) + 
           mmt*((3168 - 3780*(4 - 2*ep) + 1652*(4 - 2*ep)^2 - 311*
                (4 - 2*ep)^3 + 21*(4 - 2*ep)^4)*s12^3 + 
             (17184 - 21964*(4 - 2*ep) + 10452*(4 - 2*ep)^2 - 2193*
                (4 - 2*ep)^3 + 171*(4 - 2*ep)^4)*s12^2*s23 + 
             (32352 - 42404*(4 - 2*ep) + 20752*(4 - 2*ep)^2 - 4493*
                (4 - 2*ep)^3 + 363*(4 - 2*ep)^4)*s12*s23^2 + 
             (12576 - 16492*(4 - 2*ep) + 8072*(4 - 2*ep)^2 - 1747*
                (4 - 2*ep)^3 + 141*(4 - 2*ep)^4)*s23^3)) + 
         mmw^2*((3840 - 4832*(4 - 2*ep) + 2264*(4 - 2*ep)^2 - 
             468*(4 - 2*ep)^3 + 36*(4 - 2*ep)^4)*s12^4*s23 + 
           (13728 - 17788*(4 - 2*ep) + 8604*(4 - 2*ep)^2 - 
             1841*(4 - 2*ep)^3 + 147*(4 - 2*ep)^4)*s12^3*s23^2 + 
           (9888 - 12956*(4 - 2*ep) + 6340*(4 - 2*ep)^2 - 1373*(4 - 2*ep)^3 + 
             111*(4 - 2*ep)^4)*s12^2*s23^3 + 
           mmt^4*((-3168 + 4260*(4 - 2*ep) - 2136*(4 - 2*ep)^2 + 473*
                (4 - 2*ep)^3 - 39*(4 - 2*ep)^4)*s12 + 
             (-2016 + 2484*(4 - 2*ep) - 1120*(4 - 2*ep)^2 + 217*(4 - 2*ep)^
                 3 - 15*(4 - 2*ep)^4)*s23) + 
           mmt^3*((9024 - 12056*(4 - 2*ep) + 6004*(4 - 2*ep)^2 - 1320*
                (4 - 2*ep)^3 + 108*(4 - 2*ep)^4)*s12^2 + 
             (22752 - 29652*(4 - 2*ep) + 14376*(4 - 2*ep)^2 - 3069*
                (4 - 2*ep)^3 + 243*(4 - 2*ep)^4)*s12*s23 + 
             (29856 - 39004*(4 - 2*ep) + 18996*(4 - 2*ep)^2 - 4085*
                (4 - 2*ep)^3 + 327*(4 - 2*ep)^4)*s23^2) + 
           mmt^2*((-8544 + 11332*(4 - 2*ep) - 5600*(4 - 2*ep)^2 + 1221*
                (4 - 2*ep)^3 - 99*(4 - 2*ep)^4)*s12^3 + 
             (-37056 + 48712*(4 - 2*ep) - 23856*(4 - 2*ep)^2 + 5154*
                (4 - 2*ep)^3 - 414*(4 - 2*ep)^4)*s12^2*s23 + 
             (-57504 + 75676*(4 - 2*ep) - 37148*(4 - 2*ep)^2 + 8057*
                (4 - 2*ep)^3 - 651*(4 - 2*ep)^4)*s12*s23^2 + 
             (-27840 + 36520*(4 - 2*ep) - 17876*(4 - 2*ep)^2 + 3868*
                (4 - 2*ep)^3 - 312*(4 - 2*ep)^4)*s23^3) + 
           mmt*((2688 - 3536*(4 - 2*ep) + 1732*(4 - 2*ep)^2 - 374*
                (4 - 2*ep)^3 + 30*(4 - 2*ep)^4)*s12^4 + 
             (12480 - 16712*(4 - 2*ep) + 8336*(4 - 2*ep)^2 - 1834*
                (4 - 2*ep)^3 + 150*(4 - 2*ep)^4)*s12^3*s23 + 
             (11040 - 15500*(4 - 2*ep) + 8092*(4 - 2*ep)^2 - 1861*
                (4 - 2*ep)^3 + 159*(4 - 2*ep)^4)*s12^2*s23^2 + 
             (-14880 + 19084*(4 - 2*ep) - 9136*(4 - 2*ep)^2 + 1935*
                (4 - 2*ep)^3 - 153*(4 - 2*ep)^4)*s12*s23^3)) + 
         mmw*(mmt^5*((-1920 + 2416*(4 - 2*ep) - 1132*(4 - 2*ep)^2 + 234*
                (4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12 + 
             (2688 - 3536*(4 - 2*ep) + 1732*(4 - 2*ep)^2 - 374*(4 - 2*ep)^3 + 
               30*(4 - 2*ep)^4)*s23) + mmt^4*((9600 - 12080*(4 - 2*ep) + 5660*
                (4 - 2*ep)^2 - 1170*(4 - 2*ep)^3 + 90*(4 - 2*ep)^4)*s12^2 + 
             (-672 + 1340*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 227*(4 - 2*ep)^3 - 
               21*(4 - 2*ep)^4)*s12*s23 + (-20640 + 27100*(4 - 2*ep) - 13268*
                (4 - 2*ep)^2 + 2869*(4 - 2*ep)^3 - 231*(4 - 2*ep)^4)*s23^2) + 
           mmt^3*((-17280 + 21744*(4 - 2*ep) - 10188*(4 - 2*ep)^2 + 2106*
                (4 - 2*ep)^3 - 162*(4 - 2*ep)^4)*s12^3 + 
             (-15552 + 18888*(4 - 2*ep) - 8528*(4 - 2*ep)^2 + 1698*
                (4 - 2*ep)^3 - 126*(4 - 2*ep)^4)*s12^2*s23 + 
             (34656 - 46052*(4 - 2*ep) + 22804*(4 - 2*ep)^2 - 4983*
                (4 - 2*ep)^3 + 405*(4 - 2*ep)^4)*s12*s23^2 + 
             (17952 - 23564*(4 - 2*ep) + 11536*(4 - 2*ep)^2 - 2495*
                (4 - 2*ep)^3 + 201*(4 - 2*ep)^4)*s23^3) + 
           mmt^2*((13440 - 16912*(4 - 2*ep) + 7924*(4 - 2*ep)^2 - 1638*
                (4 - 2*ep)^3 + 126*(4 - 2*ep)^4)*s12^4 + 
             (22368 - 27652*(4 - 2*ep) + 12720*(4 - 2*ep)^2 - 2581*
                (4 - 2*ep)^3 + 195*(4 - 2*ep)^4)*s12^3*s23 + 
             (-4512 + 7420*(4 - 2*ep) - 4348*(4 - 2*ep)^2 + 1089*
                (4 - 2*ep)^3 - 99*(4 - 2*ep)^4)*s12^2*s23^2 + 
             (-3072 + 4480*(4 - 2*ep) - 2400*(4 - 2*ep)^2 + 560*(4 - 2*ep)^
                 3 - 48*(4 - 2*ep)^4)*s12*s23^3) + 
           mmt*((-3840 + 4832*(4 - 2*ep) - 2264*(4 - 2*ep)^2 + 468*
                (4 - 2*ep)^3 - 36*(4 - 2*ep)^4)*s12^5 + 
             (-8832 + 10960*(4 - 2*ep) - 5060*(4 - 2*ep)^2 + 1030*
                (4 - 2*ep)^3 - 78*(4 - 2*ep)^4)*s12^4*s23 + 
             (-9504 + 11532*(4 - 2*ep) - 5188*(4 - 2*ep)^2 + 1025*
                (4 - 2*ep)^3 - 75*(4 - 2*ep)^4)*s12^3*s23^2 + 
             (-14880 + 19084*(4 - 2*ep) - 9136*(4 - 2*ep)^2 + 1935*
                (4 - 2*ep)^3 - 153*(4 - 2*ep)^4)*s12^2*s23^3)))*
        NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
       (mmw^5*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
            5*(4 - 2*ep)^4)*s12^4*s23 + (-896 + 992*(4 - 2*ep) - 
            408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^3*
           s23^2 + mmt^2*((896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 
              74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^3 + 
            (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
              5*(4 - 2*ep)^4)*s12^2*s23) + 
          mmt*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
              5*(4 - 2*ep)^4)*s12^4 + (-1792 + 1984*(4 - 2*ep) - 
              816*(4 - 2*ep)^2 + 148*(4 - 2*ep)^3 - 10*(4 - 2*ep)^4)*s12^3*
             s23 + (-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 
              74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^2*s23^2)) + 
        mmw^4*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
            5*(4 - 2*ep)^4)*s12^5*s23 + (896 - 992*(4 - 2*ep) + 
            408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^4*
           s23^2 + (1792 - 1984*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 
            148*(4 - 2*ep)^3 + 10*(4 - 2*ep)^4)*s12^3*s23^3 + 
          mmt^3*((-256 + 320*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 28*(4 - 2*ep)^
                3 - 2*(4 - 2*ep)^4)*s12^3 + (-1792 + 1984*(4 - 2*ep) - 
              816*(4 - 2*ep)^2 + 148*(4 - 2*ep)^3 - 10*(4 - 2*ep)^4)*s12^2*
             s23) + mmt^2*((1152 - 1312*(4 - 2*ep) + 552*(4 - 2*ep)^2 - 
              102*(4 - 2*ep)^3 + 7*(4 - 2*ep)^4)*s12^4 + 
            (1152 - 1312*(4 - 2*ep) + 552*(4 - 2*ep)^2 - 102*(4 - 2*ep)^3 + 
              7*(4 - 2*ep)^4)*s12^3*s23) + 
          mmt*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
              5*(4 - 2*ep)^4)*s12^5 + (256 - 320*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 28*(4 - 2*ep)^3 + 2*(4 - 2*ep)^4)*s12^4*
             s23 + (4480 - 4960*(4 - 2*ep) + 2040*(4 - 2*ep)^2 - 
              370*(4 - 2*ep)^3 + 25*(4 - 2*ep)^4)*s12^3*s23^2 + 
            (1792 - 1984*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 148*(4 - 2*ep)^3 + 
              10*(4 - 2*ep)^4)*s12^2*s23^3)) + 
        mmw^3*((1792 - 1984*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 
            148*(4 - 2*ep)^3 + 10*(4 - 2*ep)^4)*s12^5*s23^2 + 
          (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
            5*(4 - 2*ep)^4)*s12^4*s23^3 + (-896 + 992*(4 - 2*ep) - 
            408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^3*
           s23^4 + mmt^4*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 
              46*(4 - 2*ep)^3 - 3*(4 - 2*ep)^4)*s12^3 + 
            (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
              5*(4 - 2*ep)^4)*s12^2*s23) + 
          mmt^3*((1280 - 1344*(4 - 2*ep) + 528*(4 - 2*ep)^2 - 
              92*(4 - 2*ep)^3 + 6*(4 - 2*ep)^4)*s12^4 + 
            (-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^3 - 
              3*(4 - 2*ep)^4)*s12^3*s23 + (2688 - 2976*(4 - 2*ep) + 
              1224*(4 - 2*ep)^2 - 222*(4 - 2*ep)^3 + 15*(4 - 2*ep)^4)*s12^2*
             s23^2) + mmt^2*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 
              46*(4 - 2*ep)^3 - 3*(4 - 2*ep)^4)*s12^5 + 
            (-1408 + 1632*(4 - 2*ep) - 696*(4 - 2*ep)^2 + 130*(4 - 2*ep)^3 - 
              9*(4 - 2*ep)^4)*s12^4*s23 + (-4992 + 5600*(4 - 2*ep) - 
              2328*(4 - 2*ep)^2 + 426*(4 - 2*ep)^3 - 29*(4 - 2*ep)^4)*s12^3*
             s23^2 + (-2688 + 2976*(4 - 2*ep) - 1224*(4 - 2*ep)^2 + 
              222*(4 - 2*ep)^3 - 15*(4 - 2*ep)^4)*s12^2*s23^3) + 
          mmt*((1152 - 1312*(4 - 2*ep) + 552*(4 - 2*ep)^2 - 102*(4 - 2*ep)^
                3 + 7*(4 - 2*ep)^4)*s12^5*s23 + (3072 - 3328*(4 - 2*ep) + 
              1344*(4 - 2*ep)^2 - 240*(4 - 2*ep)^3 + 16*(4 - 2*ep)^4)*s12^4*
             s23^2 + (-3584 + 3968*(4 - 2*ep) - 1632*(4 - 2*ep)^2 + 
              296*(4 - 2*ep)^3 - 20*(4 - 2*ep)^4)*s12^3*s23^3 + 
            (-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
              5*(4 - 2*ep)^4)*s12^2*s23^4)) + 
        mmw^2*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
            5*(4 - 2*ep)^4)*s12^5*s23^3 + (-896 + 992*(4 - 2*ep) - 
            408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^4*
           s23^4 + mmt^4*((1280 - 1344*(4 - 2*ep) + 528*(4 - 2*ep)^2 - 
              92*(4 - 2*ep)^3 + 6*(4 - 2*ep)^4)*s12^3*s23 + 
            (-1792 + 1984*(4 - 2*ep) - 816*(4 - 2*ep)^2 + 148*(4 - 2*ep)^3 - 
              10*(4 - 2*ep)^4)*s12^2*s23^2) + 
          mmt^3*((-2560 + 2688*(4 - 2*ep) - 1056*(4 - 2*ep)^2 + 
              184*(4 - 2*ep)^3 - 12*(4 - 2*ep)^4)*s12^4*s23 + 
            (2048 - 2304*(4 - 2*ep) + 960*(4 - 2*ep)^2 - 176*(4 - 2*ep)^3 + 
              12*(4 - 2*ep)^4)*s12^3*s23^2) + 
          mmt^2*((1280 - 1344*(4 - 2*ep) + 528*(4 - 2*ep)^2 - 
              92*(4 - 2*ep)^3 + 6*(4 - 2*ep)^4)*s12^5*s23 + 
            (-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^3 - 
              3*(4 - 2*ep)^4)*s12^4*s23^2 + (2944 - 3296*(4 - 2*ep) + 
              1368*(4 - 2*ep)^2 - 250*(4 - 2*ep)^3 + 17*(4 - 2*ep)^4)*s12^3*
             s23^3 + (1792 - 1984*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 
              148*(4 - 2*ep)^3 + 10*(4 - 2*ep)^4)*s12^2*s23^4) + 
          mmt*((384 - 352*(4 - 2*ep) + 120*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3 + 
              (4 - 2*ep)^4)*s12^5*s23^2 + (-3328 + 3648*(4 - 2*ep) - 
              1488*(4 - 2*ep)^2 + 268*(4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12^4*
             s23^3 + (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 
              74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^3*s23^4)) + 
        mmw*(mmt^4*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 
              46*(4 - 2*ep)^3 - 3*(4 - 2*ep)^4)*s12^3*s23^2 + 
            (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
              5*(4 - 2*ep)^4)*s12^2*s23^3) + 
          mmt^2*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^
                3 - 3*(4 - 2*ep)^4)*s12^5*s23^2 + (896 - 992*(4 - 2*ep) + 
              408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^4*
             s23^3) + mmt^3*((1280 - 1344*(4 - 2*ep) + 528*(4 - 2*ep)^2 - 
              92*(4 - 2*ep)^3 + 6*(4 - 2*ep)^4)*s12^4*s23^2 + 
            (-1152 + 1312*(4 - 2*ep) - 552*(4 - 2*ep)^2 + 102*(4 - 2*ep)^3 - 
              7*(4 - 2*ep)^4)*s12^3*s23^3 + (-896 + 992*(4 - 2*ep) - 
              408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^2*
             s23^4) + mmt*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 
              46*(4 - 2*ep)^3 - 3*(4 - 2*ep)^4)*s12^5*s23^3 + 
            (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
              5*(4 - 2*ep)^4)*s12^4*s23^4))) + 
      ((mmt^3*((600 - 560*(4 - 2*ep) + 174*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
            s12 + (-840 + 832*(4 - 2*ep) - 274*(4 - 2*ep)^2 + 
             30*(4 - 2*ep)^3)*s23) + 
         mmt^2*((-600 + 560*(4 - 2*ep) - 174*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12^2 + (-2400 + 2240*(4 - 2*ep) - 696*(4 - 2*ep)^2 + 
             72*(4 - 2*ep)^3)*s12*s23 + (1080 - 1104*(4 - 2*ep) + 
             374*(4 - 2*ep)^2 - 42*(4 - 2*ep)^3)*s23^2) + 
         mmt*((600 - 560*(4 - 2*ep) + 174*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
            s12^2*s23 + (1800 - 1680*(4 - 2*ep) + 522*(4 - 2*ep)^2 - 
             54*(4 - 2*ep)^3)*s12*s23^2 + (-240 + 272*(4 - 2*ep) - 
             100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23^3) + 
         mmw*((-600 + 560*(4 - 2*ep) - 174*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12^2*s23 + (-360 + 288*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 
             6*(4 - 2*ep)^3)*s12*s23^2 + (240 - 272*(4 - 2*ep) + 
             100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s23^3 + 
           mmt^2*((840 - 832*(4 - 2*ep) + 274*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
              s12 + (840 - 832*(4 - 2*ep) + 274*(4 - 2*ep)^2 - 30*
                (4 - 2*ep)^3)*s23) + mmt*((600 - 560*(4 - 2*ep) + 174*
                (4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^2 + 
             (-480 + 544*(4 - 2*ep) - 200*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*
              s23 + (-1080 + 1104*(4 - 2*ep) - 374*(4 - 2*ep)^2 + 42*
                (4 - 2*ep)^3)*s23^2)))*NPL1[0, 1, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^3*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^2*s23) + mmt*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 
            3*(4 - 2*ep)^3)*s12^3*s23^2 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^3) + 
        mmw^2*((448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
           s12^3*s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
            10*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
             s12^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^2*s23)) + 
        mmw*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*
           s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^2*s23^3 + mmt*((320 - 256*(4 - 2*ep) + 68*(4 - 2*ep)^2 - 
              6*(4 - 2*ep)^3)*s12^3*s23 + (-448 + 384*(4 - 2*ep) - 
              108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*s23^2))) + 
      ((mmt^6*((-360 + 348*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12*s23 + (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 
             20*(4 - 2*ep)^3)*s23^2) + 
         mmt^5*((1560 - 1528*(4 - 2*ep) + 498*(4 - 2*ep)^2 - 54*(4 - 2*ep)^3)*
            s12^2*s23 + (-1824 + 1916*(4 - 2*ep) - 670*(4 - 2*ep)^2 + 
             78*(4 - 2*ep)^3)*s12*s23^2 + (-504 + 516*(4 - 2*ep) - 
             176*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s23^3) + 
         mmt^4*((-2520 + 2496*(4 - 2*ep) - 822*(4 - 2*ep)^2 + 
             90*(4 - 2*ep)^3)*s12^3*s23 + (2688 - 2864*(4 - 2*ep) + 
             1016*(4 - 2*ep)^2 - 120*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (1176 - 1232*(4 - 2*ep) + 430*(4 - 2*ep)^2 - 50*(4 - 2*ep)^3)*s12*
            s23^3) + mmt^3*((1800 - 1800*(4 - 2*ep) + 598*(4 - 2*ep)^2 - 
             66*(4 - 2*ep)^3)*s12^4*s23 + (-1920 + 2044*(4 - 2*ep) - 
             726*(4 - 2*ep)^2 + 86*(4 - 2*ep)^3)*s12^3*s23^2 + 
           (-840 + 916*(4 - 2*ep) - 332*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^2*
            s23^3) + mmt^2*((-480 + 484*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
             18*(4 - 2*ep)^3)*s12^5*s23 + (552 - 580*(4 - 2*ep) + 
             204*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^4*s23^2 + 
           (168 - 200*(4 - 2*ep) + 78*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^3*
            s23^3) + mmw^3*((-216 + 180*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
             4*(4 - 2*ep)^3)*s12^4*s23 + (312 - 428*(4 - 2*ep) + 
             180*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^3*s23^2 + 
           (768 - 880*(4 - 2*ep) + 328*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s12^2*
            s23^3 + (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s12*s23^4 + mmt^4*
            ((504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
              s12 + (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 20*
                (4 - 2*ep)^3)*s23) + mmt^3*((-1896 + 1928*(4 - 2*ep) - 654*
                (4 - 2*ep)^2 + 74*(4 - 2*ep)^3)*s12^2 + 
             (-2448 + 2508*(4 - 2*ep) - 858*(4 - 2*ep)^2 + 98*(4 - 2*ep)^3)*
              s12*s23 + (-552 + 580*(4 - 2*ep) - 204*(4 - 2*ep)^2 + 24*
                (4 - 2*ep)^3)*s23^2) + mmt^2*((1320 - 1340*(4 - 2*ep) + 456*
                (4 - 2*ep)^2 - 52*(4 - 2*ep)^3)*s12^3 + 
             (2784 - 2872*(4 - 2*ep) + 996*(4 - 2*ep)^2 - 116*(4 - 2*ep)^3)*
              s12^2*s23 + (1272 - 1324*(4 - 2*ep) + 468*(4 - 2*ep)^2 - 56*
                (4 - 2*ep)^3)*s12*s23^2 + (-192 + 208*(4 - 2*ep) - 72*
                (4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s23^3) + 
           mmt*((72 - 72*(4 - 2*ep) + 22*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
              s12^4 + (1296 - 1236*(4 - 2*ep) + 382*(4 - 2*ep)^2 - 38*
                (4 - 2*ep)^3)*s12^3*s23 + (1272 - 1180*(4 - 2*ep) + 348*
                (4 - 2*ep)^2 - 32*(4 - 2*ep)^3)*s12^2*s23^2 + 
             (288 - 288*(4 - 2*ep) + 88*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*
              s23^3 + (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*
                (4 - 2*ep)^3)*s23^4)) + 
         mmw^2*((-720 + 696*(4 - 2*ep) - 224*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
            s12^5*s23 + (-696 + 604*(4 - 2*ep) - 172*(4 - 2*ep)^2 + 
             16*(4 - 2*ep)^3)*s12^4*s23^2 + (264 - 364*(4 - 2*ep) + 
             152*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*s23^3 + 
           (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^2*
            s23^4 + mmt^5*((-144 + 168*(4 - 2*ep) - 64*(4 - 2*ep)^2 + 8*
                (4 - 2*ep)^3)*s12 + (-1008 + 1032*(4 - 2*ep) - 352*
                (4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s23) + 
           mmt^4*((1344 - 1432*(4 - 2*ep) + 508*(4 - 2*ep)^2 - 60*
                (4 - 2*ep)^3)*s12^2 + (5256 - 5364*(4 - 2*ep) + 1828*
                (4 - 2*ep)^2 - 208*(4 - 2*ep)^3)*s12*s23 + 
             (1608 - 1676*(4 - 2*ep) + 584*(4 - 2*ep)^2 - 68*(4 - 2*ep)^3)*
              s23^2) + mmt^3*((-1728 + 1836*(4 - 2*ep) - 654*(4 - 2*ep)^2 + 
               78*(4 - 2*ep)^3)*s12^3 + (-6360 + 6536*(4 - 2*ep) - 2258*
                (4 - 2*ep)^2 + 262*(4 - 2*ep)^3)*s12^2*s23 + 
             (-5328 + 5472*(4 - 2*ep) - 1892*(4 - 2*ep)^2 + 220*(4 - 2*ep)^3)*
              s12*s23^2 + (-120 + 100*(4 - 2*ep) - 32*(4 - 2*ep)^2 + 4*
                (4 - 2*ep)^3)*s23^3) + mmt^2*((-48*(4 - 2*ep) + 40*
                (4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^4 + 
             (-696 + 556*(4 - 2*ep) - 108*(4 - 2*ep)^2)*s12^3*s23 + 
             (-1824 + 1616*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*
              s12^2*s23^2 + (696 - 700*(4 - 2*ep) + 252*(4 - 2*ep)^2 - 32*
                (4 - 2*ep)^3)*s12*s23^3 + (-480 + 544*(4 - 2*ep) - 200*
                (4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s23^4) + 
           mmt*((528 - 524*(4 - 2*ep) + 170*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
              s12^5 + (3528 - 3456*(4 - 2*ep) + 1114*(4 - 2*ep)^2 - 118*
                (4 - 2*ep)^3)*s12^4*s23 + (4320 - 4080*(4 - 2*ep) + 1264*
                (4 - 2*ep)^2 - 128*(4 - 2*ep)^3)*s12^3*s23^2 + 
             (216 - 12*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^2*
              s23^3 + (-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*
                (4 - 2*ep)^3)*s12*s23^4)) + 
         mmw*(mmt^6*((-360 + 348*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 12*
                (4 - 2*ep)^3)*s12 + (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^
                 2 - 20*(4 - 2*ep)^3)*s23) + 
           mmt^5*((2280 - 2224*(4 - 2*ep) + 722*(4 - 2*ep)^2 - 78*
                (4 - 2*ep)^3)*s12^2 + (-2448 + 2508*(4 - 2*ep) - 858*
                (4 - 2*ep)^2 + 98*(4 - 2*ep)^3)*s12*s23 + 
             (-1560 + 1612*(4 - 2*ep) - 556*(4 - 2*ep)^2 + 64*(4 - 2*ep)^3)*
              s23^2) + mmt^4*((-5640 + 5552*(4 - 2*ep) - 1818*(4 - 2*ep)^2 + 
               198*(4 - 2*ep)^3)*s12^3 + (1152 - 1272*(4 - 2*ep) + 476*
                (4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s12^2*s23 + 
             (5880 - 6064*(4 - 2*ep) + 2094*(4 - 2*ep)^2 - 242*(4 - 2*ep)^3)*
              s12*s23^2 + (816 - 824*(4 - 2*ep) + 280*(4 - 2*ep)^2 - 32*
                (4 - 2*ep)^3)*s23^3) + mmt^2*((-4080 + 4084*(4 - 2*ep) - 1358*
                (4 - 2*ep)^2 + 150*(4 - 2*ep)^3)*s12^5 + 
             (-5208 + 5180*(4 - 2*ep) - 1700*(4 - 2*ep)^2 + 184*(4 - 2*ep)^3)*
              s12^4*s23 + (-3480 + 3224*(4 - 2*ep) - 970*(4 - 2*ep)^2 + 94*
                (4 - 2*ep)^3)*s12^3*s23^2 + (816 - 992*(4 - 2*ep) + 396*
                (4 - 2*ep)^2 - 52*(4 - 2*ep)^3)*s12^2*s23^3) + 
           mmt^3*((6840 - 6792*(4 - 2*ep) + 2242*(4 - 2*ep)^2 - 246*
                (4 - 2*ep)^3)*s12^4 + (4512 - 4408*(4 - 2*ep) + 1412*
                (4 - 2*ep)^2 - 148*(4 - 2*ep)^3)*s12^3*s23 + 
             (-3000 + 3292*(4 - 2*ep) - 1220*(4 - 2*ep)^2 + 152*(4 - 2*ep)^3)*
              s12^2*s23^2 + (-2160 + 2220*(4 - 2*ep) - 770*(4 - 2*ep)^2 + 90*
                (4 - 2*ep)^3)*s12*s23^3 + (240 - 272*(4 - 2*ep) + 100*
                (4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s23^4) + 
           mmt*((960 - 968*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
              s12^6 + (1488 - 1492*(4 - 2*ep) + 494*(4 - 2*ep)^2 - 54*
                (4 - 2*ep)^3)*s12^5*s23 + (2160 - 2064*(4 - 2*ep) + 652*
                (4 - 2*ep)^2 - 68*(4 - 2*ep)^3)*s12^4*s23^2 + 
             (528 - 404*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^3*
              s23^3 + (-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*
                (4 - 2*ep)^3)*s12^2*s23^4)))*NPL1[0, 1, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^5*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^4*s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^3*s23^2 + 
          mmt^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
             s12^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^4 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^3*s23 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^4*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^5*s23 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^4*s23^2 + (-448 + 384*(4 - 2*ep) - 
            108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^3*s23^3 + 
          mmt^3*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^3 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^2*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*
             s12^4 + (-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 
              7*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^5 + (-64 + 64*(4 - 2*ep) - 20*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
             s12^4*s23 + (-1120 + 960*(4 - 2*ep) - 270*(4 - 2*ep)^2 + 
              25*(4 - 2*ep)^3)*s12^3*s23^2 + (-448 + 384*(4 - 2*ep) - 
              108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^2*s23^3)) + 
        mmw^3*((-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
           s12^5*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^4*s23^3 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^4 + 
          mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^3*s23 + (-672 + 576*(4 - 2*ep) - 
              162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5 + (352 - 320*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 
              9*(4 - 2*ep)^3)*s12^4*s23 + (1248 - 1088*(4 - 2*ep) + 
              310*(4 - 2*ep)^2 - 29*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*
             s23^3) + mmt*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 
              7*(4 - 2*ep)^3)*s12^5*s23 + (-768 + 640*(4 - 2*ep) - 
              176*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^4*s23^2 + 
            (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*
             s23^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^2*s23^4)) + 
        mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^5*s23^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^4*s23^4 + 
          mmt^4*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^3*s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt^3*((640 - 512*(4 - 2*ep) + 136*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
             s12^4*s23 + (-512 + 448*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^2*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^5*s23 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^4*s23^2 + (-736 + 640*(4 - 2*ep) - 
              182*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
             s12^2*s23^4) + mmt*((-96 + 64*(4 - 2*ep) - 14*(4 - 2*ep)^2 + 
              (4 - 2*ep)^3)*s12^5*s23^2 + (832 - 704*(4 - 2*ep) + 
              196*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^4*s23^3 + 
            (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*
             s23^4)) + mmw*(mmt^4*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^3*s23^2 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23^3) + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^4*s23^3) + 
          mmt^3*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4*s23^2 + (288 - 256*(4 - 2*ep) + 74*(4 - 2*ep)^2 - 
              7*(4 - 2*ep)^3)*s12^3*s23^3 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^2*s23^4) + 
          mmt*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5*s23^3 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^4*s23^4))) + 
      ((mmw^2*((176 - 110*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s12^2 + 
           (352 - 220*(4 - 2*ep) + 34*(4 - 2*ep)^2)*s12*s23 + 
           (176 - 110*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s23^2) + 
         mmt^2*((-280 + 164*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12*s23 + 
           (392 - 252*(4 - 2*ep) + 40*(4 - 2*ep)^2)*s23^2) + 
         mmt*((120 - 66*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2*s23 + 
           (-96 + 76*(4 - 2*ep) - 14*(4 - 2*ep)^2)*s12*s23^2 + 
           (-216 + 142*(4 - 2*ep) - 23*(4 - 2*ep)^2)*s23^3) + 
         mmw*((216 - 142*(4 - 2*ep) + 23*(4 - 2*ep)^2)*s12^2*s23 + 
           (432 - 284*(4 - 2*ep) + 46*(4 - 2*ep)^2)*s12*s23^2 + 
           (216 - 142*(4 - 2*ep) + 23*(4 - 2*ep)^2)*s23^3 + 
           mmt*((160 - 98*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2 + 
             (-408 + 264*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12*s23 + 
             (-568 + 362*(4 - 2*ep) - 57*(4 - 2*ep)^2)*s23^2)))*
        NPL1[0, 1, 1, 0, 0, 0, 1, 1, 1])/
       (mmw^3*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12*s23) + 
        mmt*((40 - 22*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12*s23^3) + 
        mmw^2*((-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23 + 
          (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12*s23^2 + 
          mmt*((40 - 22*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12*s23)) + 
        mmw*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^2 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12*s23^3 + 
          mmt*((-80 + 44*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
            (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12*s23^2))) + 
      (((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt*s23 + 
         (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12*s23 + 
         mmw*((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt + 
           (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12 + 
           (-168 + 104*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s23))*
        NPL1[0, 1, 1, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmw^2*s12 + (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2) + 
      (((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt + 
         (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmw + 
         (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
         (-90 + 57*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23)*NPL1[1, 1, 0, 0, 1, 0, 
         0, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2)) + 
    (mmt - mmw)*s12*((((240 - 192*(4 - 2*ep) + 36*(4 - 2*ep)^2)*mmt^3*s23 + 
         mmt^2*((-480 + 384*(4 - 2*ep) - 72*(4 - 2*ep)^2)*s12*s23 + 
           (-240 + 192*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s23^2) + 
         mmw^2*((120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*mmt*s23 + 
           (-84 + 66*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
           (-120 + 96*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s23^2) + 
         mmt*((240 - 192*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^2*s23 + 
           (240 - 192*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12*s23^2) + 
         mmw*((-360 + 288*(4 - 2*ep) - 54*(4 - 2*ep)^2)*mmt^2*s23 + 
           (-240 + 192*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s12^2*s23 + 
           (-204 + 162*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt*((600 - 480*(4 - 2*ep) + 90*(4 - 2*ep)^2)*s12*s23 + 
             (360 - 288*(4 - 2*ep) + 54*(4 - 2*ep)^2)*s23^2)))*
        NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
        mmw^4*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^2*s12^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12^2*s23 + 
          (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmw^3*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2*s12^2*s23 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^3) + 
        mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^2*s12^2*s23^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2*s23^3 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^4) + 
        mmw*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12^2*s23^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^2*s23^4)) + 
      (((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^2 + 
         (240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*mmt*s12 + 
         (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2)*
        NPL1[-1, 1, 1, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmw^2*s12^2 + (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12^2*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2) + 
      (((-80 + 64*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^3*s23 + 
         mmw^3*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt + 
           (-14 + 11*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12 + 
           (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23) + 
         mmt^2*((160 - 128*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12*s23 + 
           (80 - 64*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23^2) + 
         mmt*((-80 + 64*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
           (-80 + 64*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2) + 
         mmw^2*((100 - 60*(4 - 2*ep) + 9*(4 - 2*ep)^2)*mmt^2 + 
           (120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2 + 
           (186 - 123*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s12*s23 + 
           (120 - 86*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s23^2 + 
           mmt*((-220 + 136*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12 + 
             (-220 + 146*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s23)) + 
         mmw*((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^3 + 
           (80 - 64*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23 + 
           (68 - 54*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12 + 
             (320 - 226*(4 - 2*ep) + 39*(4 - 2*ep)^2)*s23) + 
           mmt*((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2 + 
             (-400 + 290*(4 - 2*ep) - 51*(4 - 2*ep)^2)*s12*s23 + 
             (-200 + 150*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s23^2)))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmw^5*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt*mmw*s12^2*
         s23^3 + mmw^4*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23) + 
        mmw^3*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt*s12^2*s23 + 
          (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23^2) + 
        mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*s12^2*s23^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^3)) + 
      (((320 - 296*(4 - 2*ep) + 90*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*mmt^2 + 
         (-240 + 242*(4 - 2*ep) - 81*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*mmw^2 + 
         (320 - 296*(4 - 2*ep) + 90*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*s12^2 + 
         (752 - 722*(4 - 2*ep) + 229*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*
          s23 + mmw*((-272 + 238*(4 - 2*ep) - 67*(4 - 2*ep)^2 + 
             6*(4 - 2*ep)^3)*mmt + (272 - 238*(4 - 2*ep) + 67*(4 - 2*ep)^2 - 
             6*(4 - 2*ep)^3)*s12 + (944 - 906*(4 - 2*ep) + 287*(4 - 2*ep)^2 - 
             30*(4 - 2*ep)^3)*s23) + 
         mmt*((-640 + 592*(4 - 2*ep) - 180*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12 + (-752 + 722*(4 - 2*ep) - 229*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s23))*NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
       ((-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*mmw^3*s12^2 + 
        (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*mmt*s12^2*
         s23^2 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^3*
         s23^2 + mmw^2*((64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
           mmt*s12^2 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
           s12^3 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
           s12^2*s23) + mmw*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*mmt*s12^2*s23 + (128 - 96*(4 - 2*ep) + 
            24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*s23 + 
          (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^2*
           s23^2)) + (((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^3 + 
         (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*s12*s23 + 
         mmt^2*((-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
           (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
         mmw*((-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2 + 
           (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23 + 
           mmt*((30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
             (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23)))*
        NPL1[0, 1, 1, 0, 0, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmw^3*s12^2 + (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^2*s23^2 + 
        mmw^2*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2*s23 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2)) + 
      (((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt*s23 + 
         (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12*s23 + 
         mmw*((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt + 
           (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12 + 
           (-168 + 104*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s23))*
        NPL1[0, 1, 1, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmw^2*s12 + (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2) + 
      (((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*mmt^4*
          s23 + (288 - 312*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
          mmt^3*s12*s23 + (-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
           6*(4 - 2*ep)^3)*mmt^2*s12^2*s23 + 
         mmw^4*((240 - 252*(4 - 2*ep) + 84*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
            mmt + (-168 + 174*(4 - 2*ep) - 57*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12 + (-240 + 252*(4 - 2*ep) - 84*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*
            s23) + mmw^3*((-864 + 912*(4 - 2*ep) - 306*(4 - 2*ep)^2 + 
             33*(4 - 2*ep)^3)*mmt^2 + (-24 + 18*(4 - 2*ep) - 3*(4 - 2*ep)^2)*
            s12^2 + (-24 + 18*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12*s23 + 
           mmt*((1320 - 1416*(4 - 2*ep) + 486*(4 - 2*ep)^2 - 54*(4 - 2*ep)^3)*
              s12 + (1008 - 1068*(4 - 2*ep) + 360*(4 - 2*ep)^2 - 39*
                (4 - 2*ep)^3)*s23)) + 
         mmw^2*((1008 - 1068*(4 - 2*ep) + 360*(4 - 2*ep)^2 - 39*(4 - 2*ep)^3)*
            mmt^3 + (72 - 78*(4 - 2*ep) + 27*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
            s12^2*s23 + mmt^2*((-1920 + 2058*(4 - 2*ep) - 705*(4 - 2*ep)^2 + 
               78*(4 - 2*ep)^3)*s12 + (-1440 + 1536*(4 - 2*ep) - 522*
                (4 - 2*ep)^2 + 57*(4 - 2*ep)^3)*s23) + 
           mmt*((912 - 990*(4 - 2*ep) + 345*(4 - 2*ep)^2 - 39*(4 - 2*ep)^3)*
              s12^2 + (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23)) + 
         mmw*((-384 + 408*(4 - 2*ep) - 138*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
            mmt^4 + (-432 + 486*(4 - 2*ep) - 177*(4 - 2*ep)^2 + 
             21*(4 - 2*ep)^3)*mmt*s12^2*s23 + 
           mmt^3*((768 - 816*(4 - 2*ep) + 276*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
              s12 + (816 - 876*(4 - 2*ep) + 300*(4 - 2*ep)^2 - 33*
                (4 - 2*ep)^3)*s23) + mmt^2*((-384 + 408*(4 - 2*ep) - 138*
                (4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^2 + 
             (-384 + 390*(4 - 2*ep) - 123*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*
              s23)))*NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
       ((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmw^7*
         s12^2 + mmw^6*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*mmt*s12^2 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^3 + 
          (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^2*
           s23) + mmw*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*mmt^4*s12^2*s23^2 + (128 - 96*(4 - 2*ep) + 
            24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^3*s12^3*s23^2) + 
        mmw^5*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
           mmt^2*s12^2 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
            4*(4 - 2*ep)^3)*s12^3*s23 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^3 + (-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^2*s23)) + 
        mmw^2*((256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
           mmt^4*s12^2*s23 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*mmt^2*s12^3*s23^2 + 
          mmt^3*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
             s12^3*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
              8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^4*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
           mmt^3*s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^3*s23^2 + 
          mmt^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^3 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^3*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
              8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^3*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           mmt^4*s12^2 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*mmt*s12^3*s23^2 + 
          mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^3 + (-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^2*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
             s12^3*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^2*s23^2))) + 
      (((10 - 3*(4 - 2*ep))*mmt^2 + (10 - 3*(4 - 2*ep))*s12^2 + 
         (20 - 6*(4 - 2*ep))*s12*s23 + (10 - 3*(4 - 2*ep))*s23^2 + 
         mmt*((-20 + 6*(4 - 2*ep))*s12 + (-20 + 6*(4 - 2*ep))*s23))*
        NPL1[1, -1, 1, 0, 1, 0, 1, 0, 1])/(-2*ep*mmw^2*s12^2 + 
        (8 - 2*(4 - 2*ep))*mmw*s12^2*s23 - 2*ep*s12^2*s23^2) + 
      (((48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^5*s23 + 
         (-96 + 104*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*mmt^4*s12*
          s23 + (48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^3*
          s12^2*s23 + mmw^5*((-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
             3*(4 - 2*ep)^3)*mmt + (56 - 58*(4 - 2*ep) + 19*(4 - 2*ep)^2 - 
             2*(4 - 2*ep)^3)*s12 + (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 
             3*(4 - 2*ep)^3)*s23) + 
         mmw^4*((-48 + 4*(4 - 2*ep) + 10*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
            mmt^2 + (8 - 6*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
           (8 - 6*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23 + 
           mmt*((-992 + 1042*(4 - 2*ep) - 357*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*
              s12 + (-384 + 416*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 16*
                (4 - 2*ep)^3)*s23)) + 
         mmw^2*((-1744 + 1628*(4 - 2*ep) - 498*(4 - 2*ep)^2 + 
             50*(4 - 2*ep)^3)*mmt^4 + (216 - 252*(4 - 2*ep) + 
             96*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*mmt*s12^2*s23 + 
           mmt^3*((2912 - 2754*(4 - 2*ep) + 857*(4 - 2*ep)^2 - 88*
                (4 - 2*ep)^3)*s12 + (592 - 524*(4 - 2*ep) + 150*(4 - 2*ep)^
                 2 - 14*(4 - 2*ep)^3)*s23) + 
           mmt^2*((-1168 + 1126*(4 - 2*ep) - 359*(4 - 2*ep)^2 + 38*
                (4 - 2*ep)^3)*s12^2 + (1496 - 1490*(4 - 2*ep) + 487*
                (4 - 2*ep)^2 - 52*(4 - 2*ep)^3)*s12*s23)) + 
         mmw^3*((1104 - 988*(4 - 2*ep) + 290*(4 - 2*ep)^2 - 28*(4 - 2*ep)^3)*
            mmt^3 + (-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
            s12^2*s23 + mmt^2*((-440 + 314*(4 - 2*ep) - 67*(4 - 2*ep)^2 + 4*
                (4 - 2*ep)^3)*s12 + (144 - 220*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 
               12*(4 - 2*ep)^3)*s23) + mmt*((-1288 + 1320*(4 - 2*ep) - 444*
                (4 - 2*ep)^2 + 49*(4 - 2*ep)^3)*s12^2 + 
             (-448 + 422*(4 - 2*ep) - 127*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*
              s23)) + mmw*((768 - 728*(4 - 2*ep) + 226*(4 - 2*ep)^2 - 
             23*(4 - 2*ep)^3)*mmt^5 + (1440 - 1434*(4 - 2*ep) + 
             471*(4 - 2*ep)^2 - 51*(4 - 2*ep)^3)*mmt^2*s12^2*s23 + 
           mmt^4*((-1536 + 1456*(4 - 2*ep) - 452*(4 - 2*ep)^2 + 46*
                (4 - 2*ep)^3)*s12 + (-480 + 464*(4 - 2*ep) - 146*
                (4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s23) + 
           mmt^3*((768 - 728*(4 - 2*ep) + 226*(4 - 2*ep)^2 - 23*(4 - 2*ep)^3)*
              s12^2 + (-960 + 970*(4 - 2*ep) - 325*(4 - 2*ep)^2 + 36*
                (4 - 2*ep)^3)*s12*s23)))*NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
       ((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmw^7*
         s12^2 + mmw^6*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*mmt*s12^2 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^3 + 
          (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^2*
           s23) + mmw*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*mmt^4*s12^2*s23^2 + (128 - 96*(4 - 2*ep) + 
            24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^3*s12^3*s23^2) + 
        mmw^5*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
           mmt^2*s12^2 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
            4*(4 - 2*ep)^3)*s12^3*s23 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^3 + (-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^2*s23)) + 
        mmw^2*((256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
           mmt^4*s12^2*s23 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*mmt^2*s12^3*s23^2 + 
          mmt^3*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
             s12^3*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
              8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^4*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
           mmt^3*s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^3*s23^2 + 
          mmt^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^3 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^3*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
              8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^3*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           mmt^4*s12^2 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*mmt*s12^3*s23^2 + 
          mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^3 + (-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^2*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
             s12^3*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^2*s23^2))) + 
      (((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^3 + 
         (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3 + 
         (-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23 + 
         mmt^2*((-180 + 114*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12 + 
           (-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23) + 
         mmt*((180 - 114*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^2 + 
           (48 - 28*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12*s23) + 
         mmw*((-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^2 + 
           (-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
           (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23 + 
           mmt*((48 - 28*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12 + 
             (-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s23)))*
        NPL1[1, 0, 0, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmw^3*s12^2 + (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^2*s23^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3*s23^2 + 
        mmw^2*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt*s12^2 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2)) + 
      (((14 - 4*(4 - 2*ep))*mmt*s23 + (-14 + 4*(4 - 2*ep))*s12*s23 + 
         (-14 + 4*(4 - 2*ep))*s23^2 + mmw*((14 - 4*(4 - 2*ep))*mmt + 
           (-14 + 4*(4 - 2*ep))*s12 + (-14 + 4*(4 - 2*ep))*s23))*
        NPL1[1, 0, 1, 0, 1, 0, 1, 0, 1])/(-2*ep*mmw^2*s12 + 
        (8 - 2*(4 - 2*ep))*mmw*s12*s23 - 2*ep*s12*s23^2) + 
      (((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt + 
         (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmw + 
         (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
         (-90 + 57*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23)*NPL1[1, 1, 0, 0, 1, 0, 
         0, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
        (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2)) - 
    s12*(s12 + s23)*
     ((((-432 + 426*(4 - 2*ep) - 139*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*mmt^2 + 
         (-240 + 242*(4 - 2*ep) - 81*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*mmw^2 + 
         (-432 + 426*(4 - 2*ep) - 139*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^2 + 
         (-752 + 722*(4 - 2*ep) - 229*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*
          s23 + mmt*((864 - 852*(4 - 2*ep) + 278*(4 - 2*ep)^2 - 
             30*(4 - 2*ep)^3)*s12 + (752 - 722*(4 - 2*ep) + 
             229*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s23) + 
         mmw*((672 - 668*(4 - 2*ep) + 220*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
            mmt + (-672 + 668*(4 - 2*ep) - 220*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s12 + (-944 + 906*(4 - 2*ep) - 
             287*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s23))*NPL1[0, 1, 1, 0, 0, 0, 
         0, 1, 0])/((64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
         mmt^3*s12^2 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
         mmw^3*s12^2 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
         s12^5 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
         s12^4*s23 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
         s12^3*s23^2 + mmt^2*((-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 
            3*(4 - 2*ep)^3)*s12^3 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^2*s23) + 
        mmw^2*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*mmt*
           s12^2 + (-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
           s12^3 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^2*s23) + mmt*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^4 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
            4*(4 - 2*ep)^3)*s12^3*s23 + (64 - 48*(4 - 2*ep) + 
            12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^2*s23^2) + 
        mmw*((-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*mmt^2*
           s12^2 + (-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
           s12^4 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
           s12^3*s23 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
           s12^2*s23^2 + mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
              6*(4 - 2*ep)^3)*s12^3 + (256 - 192*(4 - 2*ep) + 
              48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^2*s23))) + 
      (((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*mmt^5 + 
         mmw^4*((72 - 78*(4 - 2*ep) + 27*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12 + 
           (240 - 252*(4 - 2*ep) + 84*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*s23) + 
         mmt^4*((432 - 468*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
            s12 + (144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s23) + mmt^3*((-432 + 468*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
             18*(4 - 2*ep)^3)*s12^2 + (-288 + 312*(4 - 2*ep) - 
             108*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23) + 
         mmt^2*((144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^3 + (144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^2*s23) + mmw^3*((144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
             6*(4 - 2*ep)^3)*mmt^2 + (24 - 18*(4 - 2*ep) + 3*(4 - 2*ep)^2)*
            s12*s23 + mmt*((288 - 330*(4 - 2*ep) + 123*(4 - 2*ep)^2 - 15*
                (4 - 2*ep)^3)*s12 + (-1008 + 1068*(4 - 2*ep) - 360*
                (4 - 2*ep)^2 + 39*(4 - 2*ep)^3)*s23)) + 
         mmw^2*((-432 + 468*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            mmt^3 + (-72 + 78*(4 - 2*ep) - 27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
            s12^3 + (-72 + 78*(4 - 2*ep) - 27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
            s12^2*s23 + mmt^2*((-360 + 426*(4 - 2*ep) - 165*(4 - 2*ep)^2 + 21*
                (4 - 2*ep)^3)*s12 + (1440 - 1536*(4 - 2*ep) + 522*
                (4 - 2*ep)^2 - 57*(4 - 2*ep)^3)*s23) + 
           mmt*((864 - 972*(4 - 2*ep) + 354*(4 - 2*ep)^2 - 42*(4 - 2*ep)^3)*
              s12^2 + (-120 + 96*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12*s23)) + 
         mmw*((432 - 468*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
            mmt^4 + mmt^3*((-432 + 450*(4 - 2*ep) - 147*(4 - 2*ep)^2 + 15*
                (4 - 2*ep)^3)*s12 + (-816 + 876*(4 - 2*ep) - 300*
                (4 - 2*ep)^2 + 33*(4 - 2*ep)^3)*s23) + 
           mmt^2*((-432 + 504*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 24*
                (4 - 2*ep)^3)*s12^2 + (384 - 390*(4 - 2*ep) + 123*
                (4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23) + 
           mmt*((432 - 486*(4 - 2*ep) + 177*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*
              s12^3 + (432 - 486*(4 - 2*ep) + 177*(4 - 2*ep)^2 - 21*
                (4 - 2*ep)^3)*s12^2*s23)))*NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
       ((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmw^7*
         s12^2 + mmw^6*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*mmt*s12^2 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^2*
           s23) + mmw^5*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 
            30*(4 - 2*ep)^3)*mmt^2*s12^2 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^4 + 
          (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12^3*
           s23 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^2*s23^2 + mmt*((1920 - 1440*(4 - 2*ep) + 360*(4 - 2*ep)^2 - 
              30*(4 - 2*ep)^3)*s12^3 + (1280 - 960*(4 - 2*ep) + 
              240*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^2*s23)) + 
        mmw^4*((2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
           mmt^3*s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^5 + (-256 + 192*(4 - 2*ep) - 
            48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^4*s23 + 
          (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^3*
           s23^2 + mmt^2*((-3840 + 2880*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 
              60*(4 - 2*ep)^3)*s12^3 + (-2560 + 1920*(4 - 2*ep) - 
              480*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^4 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
              32*(4 - 2*ep)^3)*s12^3*s23 + (512 - 384*(4 - 2*ep) + 
              96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^3*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
           mmt^4*s12^2 + mmt^3*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^3 + (2560 - 1920*(4 - 2*ep) + 
              480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^4 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^3*s23 + 
            (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^2*s23^2) + mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
              6*(4 - 2*ep)^3)*s12^5 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^4*s23 + 
            (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^3*
             s23^2)) + mmw*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*mmt^6*s12^2 + 
          mmt^5*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^3 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4 + (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 
              8*(4 - 2*ep)^3)*s12^3*s23 + (-128 + 96*(4 - 2*ep) - 
              24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^5 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^4*s23 + (128 - 96*(4 - 2*ep) + 
              24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*s23^2)) + 
        mmw^2*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           mmt^5*s12^2 + mmt^4*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 
              30*(4 - 2*ep)^3)*s12^3 + (-1280 + 960*(4 - 2*ep) - 
              240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^4 + (2048 - 1536*(4 - 2*ep) + 
              384*(4 - 2*ep)^2 - 32*(4 - 2*ep)^3)*s12^3*s23 + 
            (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*
             s23^2) + mmt^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^5 + (-768 + 576*(4 - 2*ep) - 
              144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12^4*s23 + 
            (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3*
             s23^2))) + (((-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*mmt^4 + 
         mmt^3*((180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s12 + 
           (180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s23) + 
         mmt^2*((-180 + 144*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s12^2 + 
           (-360 + 288*(4 - 2*ep) - 54*(4 - 2*ep)^2)*s12*s23 + 
           (-120 + 96*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s23^2) + 
         mmt*((60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3 + 
           (180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s12^2*s23 + 
           (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23^2) + 
         mmw^2*((-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
           (-78 + 63*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
           (-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23^2 + 
           mmt*((18 - 15*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
             (60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23)) + 
         mmw*((60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*mmt^3 + 
           (-42 + 33*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3 + 
           (-144 + 114*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^2*s23 + 
           (-102 + 81*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((-162 + 129*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12 + 
             (-240 + 192*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s23) + 
           mmt*((144 - 114*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s12^2 + 
             (384 - 306*(4 - 2*ep) + 57*(4 - 2*ep)^2)*s12*s23 + 
             (180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s23^2)))*
        NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^5*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
        mmw^4*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^2*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^3 + 
            (160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23)) + 
        mmw^3*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^3*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^3 + 
          mmt^2*((-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^3 + 
            (-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt*((240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^4 + 
            (480 - 240*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12^3*s23 + 
            (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2*s23^2)) + 
        mmw^2*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^4*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^5*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^4 + 
          mmt^3*((352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^3 + 
            (352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^2*((-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^4 + 
            (-672 + 336*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12^3*s23 + 
            (-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^5 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^4*s23 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2*s23^3)) + 
        mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^5*s12^2 + 
          mmt^4*((-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^3 + 
            (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^3*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
            (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^3*s23 + 
            (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt^2*((-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^4*s23 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^3) + 
          mmt*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^6 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^5*s23 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^4))) + 
      ((10 - 3*(4 - 2*ep))*s23^2*NPL1[1, -1, 0, 0, 1, 0, 1, 1, 1])/
       (-2*ep*mmt^2*s12^2 - 2*ep*mmw^2*s12^2 - 2*ep*s12^4 + 
        (-8 + 2*(4 - 2*ep))*s12^3*s23 - 2*ep*s12^2*s23^2 + 
        mmt*((8 - 2*(4 - 2*ep))*s12^3 + (8 - 2*(4 - 2*ep))*s12^2*s23) + 
        mmw*((8 - 2*(4 - 2*ep))*mmt*s12^2 + (-8 + 2*(4 - 2*ep))*s12^3 + 
          (-8 + 2*(4 - 2*ep))*s12^2*s23)) + 
      (((48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^6 + 
         mmt^5*((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12 + (-48 + 52*(4 - 2*ep) - 18*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
            s23) + mmw^5*((-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + 
             (4 - 2*ep)^3)*s12 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
             3*(4 - 2*ep)^3)*s23) + mmt^4*((144 - 156*(4 - 2*ep) + 
             54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^2 + 
           (96 - 104*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12*
            s23) + mmt^3*((-48 + 52*(4 - 2*ep) - 18*(4 - 2*ep)^2 + 
             2*(4 - 2*ep)^3)*s12^3 + (-48 + 52*(4 - 2*ep) - 18*(4 - 2*ep)^2 + 
             2*(4 - 2*ep)^3)*s12^2*s23) + 
         mmw^4*((-432 + 420*(4 - 2*ep) - 134*(4 - 2*ep)^2 + 14*(4 - 2*ep)^3)*
            mmt^2 + (-8 + 6*(4 - 2*ep) - (4 - 2*ep)^2)*s12*s23 + 
           mmt*((-600 + 620*(4 - 2*ep) - 212*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
              s12 + (384 - 416*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 16*
                (4 - 2*ep)^3)*s23)) + 
         mmw^3*((1248 - 1208*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
            mmt^3 + (24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
            s12^3 + (24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
            s12^2*s23 + mmt^2*((-1032 + 956*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
               28*(4 - 2*ep)^3)*s12 + (-144 + 220*(4 - 2*ep) - 94*
                (4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23) + 
           mmt*((-864 + 924*(4 - 2*ep) - 326*(4 - 2*ep)^2 + 38*(4 - 2*ep)^3)*
              s12^2 + (448 - 422*(4 - 2*ep) + 127*(4 - 2*ep)^2 - 12*
                (4 - 2*ep)^3)*s12*s23)) + 
         mmw^2*((-1152 + 1104*(4 - 2*ep) - 348*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*mmt^4 + mmt^3*((3816 - 3720*(4 - 2*ep) + 1194*
                (4 - 2*ep)^2 - 126*(4 - 2*ep)^3)*s12 + 
             (-592 + 524*(4 - 2*ep) - 150*(4 - 2*ep)^2 + 14*(4 - 2*ep)^3)*
              s23) + mmt^2*((-2448 + 2364*(4 - 2*ep) - 750*(4 - 2*ep)^2 + 78*
                (4 - 2*ep)^3)*s12^2 + (-1496 + 1490*(4 - 2*ep) - 487*
                (4 - 2*ep)^2 + 52*(4 - 2*ep)^3)*s12*s23) + 
           mmt*((-216 + 252*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
              s12^3 + (-216 + 252*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 12*
                (4 - 2*ep)^3)*s12^2*s23)) + 
         mmw*((288 - 264*(4 - 2*ep) + 80*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
            mmt^5 + mmt^4*((-2016 + 1962*(4 - 2*ep) - 631*(4 - 2*ep)^2 + 67*
                (4 - 2*ep)^3)*s12 + (480 - 464*(4 - 2*ep) + 146*(4 - 2*ep)^
                 2 - 15*(4 - 2*ep)^3)*s23) + 
           mmt^3*((3168 - 3132*(4 - 2*ep) + 1022*(4 - 2*ep)^2 - 110*
                (4 - 2*ep)^3)*s12^2 + (960 - 970*(4 - 2*ep) + 325*
                (4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23) + 
           mmt^2*((-1440 + 1434*(4 - 2*ep) - 471*(4 - 2*ep)^2 + 51*
                (4 - 2*ep)^3)*s12^3 + (-1440 + 1434*(4 - 2*ep) - 471*
                (4 - 2*ep)^2 + 51*(4 - 2*ep)^3)*s12^2*s23)))*
        NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
       ((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmw^7*
         s12^2 + mmw^6*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*mmt*s12^2 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^2*
           s23) + mmw^5*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 
            30*(4 - 2*ep)^3)*mmt^2*s12^2 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^4 + 
          (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12^3*
           s23 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^2*s23^2 + mmt*((1920 - 1440*(4 - 2*ep) + 360*(4 - 2*ep)^2 - 
              30*(4 - 2*ep)^3)*s12^3 + (1280 - 960*(4 - 2*ep) + 
              240*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^2*s23)) + 
        mmw^4*((2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
           mmt^3*s12^2 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^5 + (-256 + 192*(4 - 2*ep) - 
            48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^4*s23 + 
          (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^3*
           s23^2 + mmt^2*((-3840 + 2880*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 
              60*(4 - 2*ep)^3)*s12^3 + (-2560 + 1920*(4 - 2*ep) - 
              480*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^4 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
              32*(4 - 2*ep)^3)*s12^3*s23 + (512 - 384*(4 - 2*ep) + 
              96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^3*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
           mmt^4*s12^2 + mmt^3*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^3 + (2560 - 1920*(4 - 2*ep) + 
              480*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^4 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^3*s23 + 
            (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^2*s23^2) + mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
              6*(4 - 2*ep)^3)*s12^5 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^4*s23 + 
            (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^3*
             s23^2)) + mmw*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*mmt^6*s12^2 + 
          mmt^5*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^3 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4 + (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 
              8*(4 - 2*ep)^3)*s12^3*s23 + (-128 + 96*(4 - 2*ep) - 
              24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^5 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^4*s23 + (128 - 96*(4 - 2*ep) + 
              24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*s23^2)) + 
        mmw^2*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           mmt^5*s12^2 + mmt^4*((-1920 + 1440*(4 - 2*ep) - 360*(4 - 2*ep)^2 + 
              30*(4 - 2*ep)^3)*s12^3 + (-1280 + 960*(4 - 2*ep) - 
              240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^4 + (2048 - 1536*(4 - 2*ep) + 
              384*(4 - 2*ep)^2 - 32*(4 - 2*ep)^3)*s12^3*s23 + 
            (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*
             s23^2) + mmt^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^5 + (-768 + 576*(4 - 2*ep) - 
              144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12^4*s23 + 
            (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3*
             s23^2))) + (((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^5 + 
         (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^3*s23^2 + 
         mmt^4*((-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
           (-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
         mmt^2*((40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
           (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^2*s23 + 
           (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23^2 + 
           (40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^3) + 
         mmt*((-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
           (-80 + 64*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^3*s23 + 
           (-100 + 80*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^3) + 
         mmw^3*((12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
           (52 - 42*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12*s23 + 
           (40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^2 + 
           mmt*((-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12 + 
             (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23)) + 
         mmw^2*((-180 + 124*(4 - 2*ep) - 21*(4 - 2*ep)^2)*mmt^3 + 
           (66 - 47*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^3 + 
           (192 - 142*(4 - 2*ep) + 25*(4 - 2*ep)^2)*s12^2*s23 + 
           (66 - 57*(4 - 2*ep) + 11*(4 - 2*ep)^2)*s12*s23^2 + 
           (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23^3 + 
           mmt^2*((372 - 256*(4 - 2*ep) + 43*(4 - 2*ep)^2)*s12 + 
             (320 - 226*(4 - 2*ep) + 39*(4 - 2*ep)^2)*s23) + 
           mmt*((-258 + 179*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s12^2 + 
             (-478 + 345*(4 - 2*ep) - 60*(4 - 2*ep)^2)*s12*s23 + 
             (-40 + 42*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23^2)) + 
         mmw*((160 - 108*(4 - 2*ep) + 18*(4 - 2*ep)^2)*mmt^4 + 
           (14 - 11*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4 + 
           (62 - 49*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3*s23 + 
           (82 - 65*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (34 - 27*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12*s23^3 + 
           mmt^3*((-446 + 307*(4 - 2*ep) - 52*(4 - 2*ep)^2)*s12 + 
             (-260 + 178*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s23) + 
           mmt^2*((426 - 301*(4 - 2*ep) + 52*(4 - 2*ep)^2)*s12^2 + 
             (606 - 435*(4 - 2*ep) + 76*(4 - 2*ep)^2)*s12*s23 + 
             (20 - 26*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^2) + 
           mmt*((-154 + 113*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s12^3 + 
             (-408 + 306*(4 - 2*ep) - 55*(4 - 2*ep)^2)*s12^2*s23 + 
             (-234 + 187*(4 - 2*ep) - 35*(4 - 2*ep)^2)*s12*s23^2 + 
             (20 - 6*(4 - 2*ep))*s23^3)))*NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^5*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
        mmw^4*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^2*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^3 + 
            (160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23)) + 
        mmw^3*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^3*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^3 + 
          mmt^2*((-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^3 + 
            (-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt*((240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^4 + 
            (480 - 240*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12^3*s23 + 
            (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2*s23^2)) + 
        mmw^2*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^4*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^5*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^4 + 
          mmt^3*((352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^3 + 
            (352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^2*((-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^4 + 
            (-672 + 336*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12^3*s23 + 
            (-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^5 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^4*s23 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2*s23^3)) + 
        mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^5*s12^2 + 
          mmt^4*((-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^3 + 
            (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^3*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
            (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^3*s23 + 
            (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt^2*((-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^5 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^4*s23 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^3) + 
          mmt*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^6 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^5*s23 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^4))) + 
      (((36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*mmt^3 + 
         (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3 + 
         (24 - 14*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
         mmt^2*((-108 + 72*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12 + 
           (24 - 14*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23) + 
         mmt*((108 - 72*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2 + 
           (-48 + 28*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23) + 
         mmw*((-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*mmt^2 + 
           (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2 + 
           (-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23 + 
           mmt*((72 - 48*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12 + 
             (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23)))*
        NPL1[1, 0, 0, 0, 1, 0, 1, 0, 1])/((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*
         mmt^3*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^3*s12^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^5 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3*s23^2 + 
        mmt^2*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*s12^2 + 
          (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^2) + 
        mmw*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2*s12^2 + 
          (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^4 + 
          (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3 + 
            (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2*s23))) + 
      (((14 - 4*(4 - 2*ep))*mmt*s23 + (14 - 4*(4 - 2*ep))*mmw*s23 + 
         (-14 + 4*(4 - 2*ep))*s12*s23 + (-14 + 4*(4 - 2*ep))*s23^2)*
        NPL1[1, 0, 0, 0, 1, 0, 1, 1, 1])/(-2*ep*mmt^2*s12 - 2*ep*mmw^2*s12 - 
        2*ep*s12^3 + (-8 + 2*(4 - 2*ep))*s12^2*s23 - 2*ep*s12*s23^2 + 
        mmt*((8 - 2*(4 - 2*ep))*s12^2 + (8 - 2*(4 - 2*ep))*s12*s23) + 
        mmw*((8 - 2*(4 - 2*ep))*mmt*s12 + (-8 + 2*(4 - 2*ep))*s12^2 + 
          (-8 + 2*(4 - 2*ep))*s12*s23)) + 
      (((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^2 + 
         (240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*mmt*s12 + 
         (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2)*
        NPL1[1, 1, -1, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmt^2*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23)) + 
      (((-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^3 + 
         mmt^2*((90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12 + 
           (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23) + 
         mmt*((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
           (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23) + 
         mmw*((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2 + 
           (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23 + 
           mmt*((-90 + 57*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12 + 
             (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23)))*
        NPL1[1, 1, 0, 0, 0, 0, 1, 1, 0])/((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*
         mmt^3*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^3*s12^2 + 
        mmt^2*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^2) + 
        mmw*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2*s12^2 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3 + 
            (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^2*s23))) + 
      (((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt + 
         (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmw + 
         (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
         (90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23)*NPL1[1, 1, 0, 0, 1, 0, 0, 
         1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23)) + 
      (((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt^2 + 
         (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2 + 
         (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12*s23 + 
         mmt*((-168 + 104*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12 + 
           (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s23) + 
         mmw*((-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt + 
           (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12 + 
           (168 - 104*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s23))*
        NPL1[1, 1, 0, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmt^2*s12 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23))) + 
    s12*(mmw + s12)*NPL1[1, 1, 1, -1, 1, 0, 1, 1, 1] - 
    s12*(mmw + s12)*((((-96 + 68*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^5 + 
         mmt^4*((384 - 272*(4 - 2*ep) + 48*(4 - 2*ep)^2)*s12 + 
           (96 - 68*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23) + 
         mmt^3*((-576 + 408*(4 - 2*ep) - 72*(4 - 2*ep)^2)*s12^2 + 
           (-288 + 204*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s12*s23) + 
         mmt^2*((384 - 272*(4 - 2*ep) + 48*(4 - 2*ep)^2)*s12^3 + 
           (288 - 204*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^2*s23) + 
         mmt*((-96 + 68*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^4 + 
           (-96 + 68*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^3*s23) + 
         mmw*((96 - 68*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^4 + 
           mmt^3*((-288 + 204*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s12 + 
             (-192 + 136*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s23) + 
           mmt^2*((288 - 204*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12^2 + 
             (384 - 272*(4 - 2*ep) + 48*(4 - 2*ep)^2)*s12*s23) + 
           mmt*((-96 + 68*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^3 + 
             (-192 + 136*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2*s23)))*
        NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23 + 
          mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23)) + 
        mmw^3*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^3*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2 + 
          mmt^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
            (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
            (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
            (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23^2)) + 
        mmw^2*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^4*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^3 + 
          mmt^3*((-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3 + 
            (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^2*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
            (176 - 88*(4 - 2*ep) + 11*(4 - 2*ep)^2)*s12^3*s23 + 
            (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^2 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^3)) + 
        mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^5*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^5*s23^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23^3 + 
          mmt^4*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3 + 
            (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^3*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4 + 
            (-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12^3*s23 + 
            (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4*s23^2) + 
          mmt^2*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^5 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^3))) + 
      (((36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*mmt^5 + 
         (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23 + 
         (-6 + 5*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^2 + 
         mmt^4*((-150 + 101*(4 - 2*ep) - 17*(4 - 2*ep)^2)*s12 + 
           (-72 + 48*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s23) + 
         mmt^3*((234 - 159*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s12^2 + 
           (240 - 164*(4 - 2*ep) + 28*(4 - 2*ep)^2)*s12*s23 + 
           (36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s23^2) + 
         mmt^2*((-162 + 111*(4 - 2*ep) - 19*(4 - 2*ep)^2)*s12^3 + 
           (-270 + 189*(4 - 2*ep) - 33*(4 - 2*ep)^2)*s12^2*s23 + 
           (-90 + 63*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s12*s23^2) + 
         mmt*((42 - 29*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4 + 
           (108 - 78*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12^3*s23 + 
           (60 - 44*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2*s23^2) + 
         mmw^2*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^3 + 
           (6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23 + 
           (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((-26 + 21*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12 + 
             (-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23) + 
           mmt*((6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
             (6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23 + 
             (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23^2)) + 
         mmw*((-56 + 40*(4 - 2*ep) - 7*(4 - 2*ep)^2)*mmt^4 + 
           (-2 + 2*ep)*s12^2*s23^2 + mmt^3*((160 - 114*(4 - 2*ep) + 20*
                (4 - 2*ep)^2)*s12 + (148 - 104*(4 - 2*ep) + 18*(4 - 2*ep)^2)*
              s23) + mmt^2*((-152 + 108*(4 - 2*ep) - 19*(4 - 2*ep)^2)*s12^2 + 
             (-286 + 201*(4 - 2*ep) - 35*(4 - 2*ep)^2)*s12*s23 + 
             (-92 + 64*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s23^2) + 
           mmt*((48 - 34*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
             (138 - 97*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s12^2*s23 + 
             (102 - 73*(4 - 2*ep) + 13*(4 - 2*ep)^2)*s12*s23^2)))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23 + 
          mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23)) + 
        mmw^3*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^3*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2 + 
          mmt^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
            (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
            (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
            (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23^2)) + 
        mmw^2*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^4*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^3 + 
          mmt^3*((-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3 + 
            (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^2*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
            (176 - 88*(4 - 2*ep) + 11*(4 - 2*ep)^2)*s12^3*s23 + 
            (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^2 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^3)) + 
        mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^5*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^5*s23^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23^3 + 
          mmt^4*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3 + 
            (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^3*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4 + 
            (-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12^3*s23 + 
            (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4*s23^2) + 
          mmt^2*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^5 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^3))) + 
      (((192 - 184*(4 - 2*ep) + 58*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*mmt^5 + 
         mmt^4*((-768 + 736*(4 - 2*ep) - 232*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
            s12 + (-384 + 368*(4 - 2*ep) - 116*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s23) + 
         mmt^3*((1152 - 1104*(4 - 2*ep) + 348*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
            s12^2 + (1152 - 1104*(4 - 2*ep) + 348*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s12*s23 + (192 - 184*(4 - 2*ep) + 
             58*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s23^2) + 
         mmt^2*((-768 + 736*(4 - 2*ep) - 232*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
            s12^3 + (-1152 + 1104*(4 - 2*ep) - 348*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*s12^2*s23 + (-384 + 368*(4 - 2*ep) - 
             116*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^2) + 
         mmt*((192 - 184*(4 - 2*ep) + 58*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^4 + (384 - 368*(4 - 2*ep) + 116*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s12^3*s23 + (192 - 184*(4 - 2*ep) + 
             58*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^2*s23^2) + 
         mmw^3*((-240 + 242*(4 - 2*ep) - 81*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*
            mmt^2 + (240 - 242*(4 - 2*ep) + 81*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
            s12*s23 + mmt*((240 - 242*(4 - 2*ep) + 81*(4 - 2*ep)^2 - 9*
                (4 - 2*ep)^3)*s12 + (240 - 242*(4 - 2*ep) + 81*(4 - 2*ep)^2 - 
               9*(4 - 2*ep)^3)*s23)) + 
         mmw^2*((992 - 964*(4 - 2*ep) + 310*(4 - 2*ep)^2 - 33*(4 - 2*ep)^3)*
            mmt^3 + (672 - 668*(4 - 2*ep) + 220*(4 - 2*ep)^2 - 
             24*(4 - 2*ep)^3)*s12^2*s23 + (944 - 906*(4 - 2*ep) + 
             287*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*s12*s23^2 + 
           mmt^2*((-1664 + 1632*(4 - 2*ep) - 530*(4 - 2*ep)^2 + 57*
                (4 - 2*ep)^3)*s12 + (-1936 + 1870*(4 - 2*ep) - 597*
                (4 - 2*ep)^2 + 63*(4 - 2*ep)^3)*s23) + 
           mmt*((672 - 668*(4 - 2*ep) + 220*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
              s12^2 + (624 - 610*(4 - 2*ep) + 197*(4 - 2*ep)^2 - 21*
                (4 - 2*ep)^3)*s12*s23 + (944 - 906*(4 - 2*ep) + 287*
                (4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*s23^2)) + 
         mmw*((-944 + 906*(4 - 2*ep) - 287*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
            mmt^4 + (432 - 426*(4 - 2*ep) + 139*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*s12^3*s23 + (752 - 722*(4 - 2*ep) + 
             229*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^2*s23^2 + 
           mmt^3*((2512 - 2422*(4 - 2*ep) + 771*(4 - 2*ep)^2 - 81*
                (4 - 2*ep)^3)*s12 + (2080 - 1996*(4 - 2*ep) + 632*
                (4 - 2*ep)^2 - 66*(4 - 2*ep)^3)*s23) + 
           mmt^2*((-2192 + 2126*(4 - 2*ep) - 681*(4 - 2*ep)^2 + 72*
                (4 - 2*ep)^3)*s12^2 + (-3088 + 2974*(4 - 2*ep) - 945*
                (4 - 2*ep)^2 + 99*(4 - 2*ep)^3)*s12*s23 + 
             (-1136 + 1090*(4 - 2*ep) - 345*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
              s23^2) + mmt*((624 - 610*(4 - 2*ep) + 197*(4 - 2*ep)^2 - 21*
                (4 - 2*ep)^3)*s12^3 + (576 - 552*(4 - 2*ep) + 174*
                (4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^2*s23 + 
             (384 - 368*(4 - 2*ep) + 116*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*
              s23^2)))*NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
       (mmw^4*((-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*mmt^2*
           s12^2 + (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
           s12^3*s23 + mmt*((64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - 
              (4 - 2*ep)^3)*s12^3 + (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - 
              (4 - 2*ep)^3)*s12^2*s23)) + 
        mmw^3*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
           mmt^3*s12^2 + (192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^4*s23 + (128 - 96*(4 - 2*ep) + 
            24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*s23^2 + 
          mmt^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^3 + (-320 + 240*(4 - 2*ep) - 60*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^4 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^3*s23 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
              2*(4 - 2*ep)^3)*s12^2*s23^2)) + 
        mmw^2*((-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
           mmt^4*s12^2 + (192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^5*s23 + (256 - 192*(4 - 2*ep) + 
            48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^4*s23^2 + 
          (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^3*s23^3 + 
          mmt^3*((576 - 432*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
             s12^3 + (448 - 336*(4 - 2*ep) + 84*(4 - 2*ep)^2 - 
              7*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^2*((-576 + 432*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*
             s12^4 + (-704 + 528*(4 - 2*ep) - 132*(4 - 2*ep)^2 + 
              11*(4 - 2*ep)^3)*s12^3*s23 + (-320 + 240*(4 - 2*ep) - 
              60*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt*((192 - 144*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^5 + (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
             s12^4*s23 + (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - 
              (4 - 2*ep)^3)*s12^3*s23^2 + (64 - 48*(4 - 2*ep) + 
              12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^2*s23^3)) + 
        mmw*((64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*mmt^5*
           s12^2 + (64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
           s12^6*s23 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12^5*s23^2 + (64 - 48*(4 - 2*ep) + 
            12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^4*s23^3 + 
          mmt^4*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
             s12^3 + (-192 + 144*(4 - 2*ep) - 36*(4 - 2*ep)^2 + 
              3*(4 - 2*ep)^3)*s12^2*s23) + 
          mmt^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^4 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
              8*(4 - 2*ep)^3)*s12^3*s23 + (192 - 144*(4 - 2*ep) + 
              36*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12^2*s23^2) + 
          mmt*((64 - 48*(4 - 2*ep) + 12*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^6 + 
            (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^4*
             s23^2) + mmt^2*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^5 + (-384 + 288*(4 - 2*ep) - 
              72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^4*s23 + 
            (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^3*
             s23^2 + (-64 + 48*(4 - 2*ep) - 12*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
             s12^2*s23^3))) + (((36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*mmt^6 + 
         mmt^5*((-192 + 130*(4 - 2*ep) - 22*(4 - 2*ep)^2)*s12 + 
           (-72 + 48*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s23) + 
         mmt^4*((408 - 280*(4 - 2*ep) + 48*(4 - 2*ep)^2)*s12^2 + 
           (276 - 188*(4 - 2*ep) + 32*(4 - 2*ep)^2)*s12*s23 + 
           (36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s23^2) + 
         mmt^3*((-432 + 300*(4 - 2*ep) - 52*(4 - 2*ep)^2)*s12^3 + 
           (-396 + 276*(4 - 2*ep) - 48*(4 - 2*ep)^2)*s12^2*s23 + 
           (-84 + 58*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12*s23^2) + 
         mmt^2*((228 - 160*(4 - 2*ep) + 28*(4 - 2*ep)^2)*s12^4 + 
           (252 - 180*(4 - 2*ep) + 32*(4 - 2*ep)^2)*s12^3*s23 + 
           (60 - 44*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2*s23^2) + 
         mmt*((-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^5 + 
           (-60 + 44*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12^4*s23 + 
           (-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2) + 
         mmw^2*((-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^4 + 
           (36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23 + 
           (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23^2 + 
           mmt^3*((36 - 18*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12 + 
             (12 - 4*(4 - 2*ep))*s23) + mmt^2*
            ((-6*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
             (156 - 112*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s12*s23 + 
             (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s23^2) + 
           mmt*((-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
             (-204 + 140*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2*s23 + 
             (-168 + 116*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s12*s23^2)) + 
         mmw*((-12 + 10*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^5 + 
           (36 - 24*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^4*s23 + 
           (-24 + 14*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2 + 
           mmt^4*((96 - 74*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12 + 
             (60 - 44*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s23) + 
           mmt^3*((-216 + 162*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s12^2 + 
             (-384 + 272*(4 - 2*ep) - 48*(4 - 2*ep)^2)*s12*s23 + 
             (-48 + 34*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23^2) + 
           mmt^2*((192 - 142*(4 - 2*ep) + 26*(4 - 2*ep)^2)*s12^3 + 
             (624 - 436*(4 - 2*ep) + 76*(4 - 2*ep)^2)*s12^2*s23 + 
             (216 - 150*(4 - 2*ep) + 26*(4 - 2*ep)^2)*s12*s23^2) + 
           mmt*((-60 + 44*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12^4 + 
             (-336 + 232*(4 - 2*ep) - 40*(4 - 2*ep)^2)*s12^3*s23 + 
             (-144 + 102*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^2*s23^2)))*
        NPL1[0, 1, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23 + 
          mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23)) + 
        mmw^3*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^3*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2 + 
          mmt^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
            (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
            (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
            (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23^2)) + 
        mmw^2*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^4*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^3 + 
          mmt^3*((-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3 + 
            (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^2*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
            (176 - 88*(4 - 2*ep) + 11*(4 - 2*ep)^2)*s12^3*s23 + 
            (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^2 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^3)) + 
        mmw*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^5*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^5*s23^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4*s23^3 + 
          mmt^4*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3 + 
            (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^3*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4 + 
            (-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12^3*s23 + 
            (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4*s23^2) + 
          mmt^2*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^5 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^4*s23 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^3))) + 
      (((60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*mmt^3 + 
         (-42 + 33*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3 + 
         (-84 + 66*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
         (-42 + 33*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^2 + 
         mmt^2*((-162 + 129*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12 + 
           (-120 + 96*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s23) + 
         mmt*((144 - 114*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s12^2 + 
           (204 - 162*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12*s23 + 
           (60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23^2) + 
         mmw*((-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*mmt^2 + 
           (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2 + 
           (-78 + 63*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
           (-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23^2 + 
           mmt*((78 - 63*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12 + 
             (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s23)))*
        NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
        mmw^3*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3 + 
            (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2*s23)) + 
        mmw^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^3*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^3 + 
          mmt^2*((-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^3 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^4 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^3*s23 + 
            (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^2)) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^4*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^5*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^4 + 
          mmt^3*((112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^3 + 
            (112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^2*((-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4 + 
            (-288 + 144*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^3*s23 + 
            (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^5 + 
            (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^4*s23 + 
            (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^3))) + 
      (((-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^4 + 
         (14 - 11*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4 + 
         (42 - 33*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3*s23 + 
         (42 - 33*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
         (14 - 11*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23^3 + 
         mmt^3*((34 - 27*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12 + 
           (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23) + 
         mmt^2*((6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
           (26 - 21*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12*s23 + 
           (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23^2) + 
         mmt*((-34 + 27*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^3 + 
           (-88 + 70*(4 - 2*ep) - 13*(4 - 2*ep)^2)*s12^2*s23 + 
           (-74 + 59*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s12*s23^2 + 
           (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23^3) + 
         mmw^2*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2 + 
           (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
           (52 - 42*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12*s23 + 
           (40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^2 + 
           mmt*((-46 + 37*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12 + 
             (-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23)) + 
         mmw*((66 - 47*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^3 + 
           (72 - 56*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23 + 
           (-54 + 29*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23^2 + 
           (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23^3 + 
           mmt^2*((132 - 94*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s12 + 
             (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23) + 
           mmt*((-198 + 141*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2 + 
             (-18 + 27*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23 + 
             (180 - 114*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s23^2)))*
        NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23) + 
        mmw^3*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^4 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3 + 
            (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2*s23)) + 
        mmw^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^3*s12^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^2*s23^3 + 
          mmt^2*((-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^3 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^4 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^3*s23 + 
            (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^2)) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^4*s12^2 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^6 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^5*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^2*s23^4 + 
          mmt^3*((112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^3 + 
            (112 - 56*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12^2*s23) + 
          mmt^2*((-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4 + 
            (-288 + 144*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^3*s23 + 
            (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^2*s23^2) + 
          mmt*((80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^5 + 
            (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^4*s23 + 
            (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^3*s23^2 + 
            (80 - 40*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^3))) + 
      (((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^2 + 
         (240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*mmt*s12 + 
         (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2)*
        NPL1[1, 1, -1, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmt^2*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23)) + 
      (((120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^2 + 
         (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
         mmt*((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12 + 
           (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23))*
        NPL1[1, 1, 0, 0, 0, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmt^2*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23)) + 
      (((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt + 
         (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmw + 
         (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
         (90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23)*NPL1[1, 1, 0, 0, 1, 0, 0, 
         1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23)) + 
      (((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt^2 + 
         (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2 + 
         (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12*s23 + 
         mmt*((-168 + 104*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12 + 
           (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s23) + 
         mmw*((-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt + 
           (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12 + 
           (168 - 104*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s23))*
        NPL1[1, 1, 0, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmt^2*s12 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12*s23)) + 
      (((10 - 3*(4 - 2*ep))*mmt^2 + (-20 + 6*(4 - 2*ep))*mmt*s23 + 
         (10 - 3*(4 - 2*ep))*s23^2)*NPL1[1, 1, 1, 0, -1, 0, 1, 1, 0])/
       (-2*ep*mmt^2*s12^2 - 2*ep*mmw^2*s12^2 - 2*ep*s12^4 + 
        (-8 + 2*(4 - 2*ep))*s12^3*s23 - 2*ep*s12^2*s23^2 + 
        mmt*((8 - 2*(4 - 2*ep))*s12^3 + (8 - 2*(4 - 2*ep))*s12^2*s23) + 
        mmw*((8 - 2*(4 - 2*ep))*mmt*s12^2 + (-8 + 2*(4 - 2*ep))*s12^3 + 
          (-8 + 2*(4 - 2*ep))*s12^2*s23)) + 
      (((14 - 4*(4 - 2*ep))*mmt^2 + (-14 + 4*(4 - 2*ep))*mmt*s12 + 
         (-14 + 4*(4 - 2*ep))*s12*s23 + (-14 + 4*(4 - 2*ep))*s23^2 + 
         mmw*((-14 + 4*(4 - 2*ep))*mmt + (14 - 4*(4 - 2*ep))*s23))*
        NPL1[1, 1, 1, 0, 0, 0, 1, 1, 0])/(-2*ep*mmt^2*s12 - 2*ep*mmw^2*s12 - 
        2*ep*s12^3 + (-8 + 2*(4 - 2*ep))*s12^2*s23 - 2*ep*s12*s23^2 + 
        mmt*((8 - 2*(4 - 2*ep))*s12^2 + (8 - 2*(4 - 2*ep))*s12*s23) + 
        mmw*((8 - 2*(4 - 2*ep))*mmt*s12 + (-8 + 2*(4 - 2*ep))*s12^2 + 
          (-8 + 2*(4 - 2*ep))*s12*s23))) + s12*(-mmw + s23)*
     NPL1[1, 1, 1, 0, 0, 0, 1, 1, 1] - s12^2*s23*NPL1[1, 1, 1, 0, 1, 0, 1, 1, 
      1] + s12^2*
     (((mmt^5*((2400 - 2640*(4 - 2*ep) + 936*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3)*
            s12*s23 + (-3360 + 3888*(4 - 2*ep) - 1464*(4 - 2*ep)^2 + 
             180*(4 - 2*ep)^3)*s23^2) + 
         mmt^4*((-4800 + 5280*(4 - 2*ep) - 1872*(4 - 2*ep)^2 + 
             216*(4 - 2*ep)^3)*s12^2*s23 + (3120 - 3816*(4 - 2*ep) + 
             1524*(4 - 2*ep)^2 - 198*(4 - 2*ep)^3)*s12*s23^2 + 
           (5040 - 5832*(4 - 2*ep) + 2196*(4 - 2*ep)^2 - 270*(4 - 2*ep)^3)*
            s23^3) + mmt^3*((2400 - 2640*(4 - 2*ep) + 936*(4 - 2*ep)^2 - 
             108*(4 - 2*ep)^3)*s12^3*s23 + (1440 - 1392*(4 - 2*ep) + 
             408*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-5520 + 6456*(4 - 2*ep) - 2460*(4 - 2*ep)^2 + 306*(4 - 2*ep)^3)*
            s12*s23^3 + (-1680 + 1944*(4 - 2*ep) - 732*(4 - 2*ep)^2 + 
             90*(4 - 2*ep)^3)*s23^4) + 
         mmt^2*((-1200 + 1320*(4 - 2*ep) - 468*(4 - 2*ep)^2 + 
             54*(4 - 2*ep)^3)*s12^3*s23^2 + (120 - 216*(4 - 2*ep) + 
             114*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (2184 - 2544*(4 - 2*ep) + 966*(4 - 2*ep)^2 - 120*(4 - 2*ep)^3)*s12*
            s23^4) + mmw^3*((1440 - 1632*(4 - 2*ep) + 600*(4 - 2*ep)^2 - 
             72*(4 - 2*ep)^3)*s12^3*s23 + (4560 - 5208*(4 - 2*ep) + 
             1932*(4 - 2*ep)^2 - 234*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (4800 - 5520*(4 - 2*ep) + 2064*(4 - 2*ep)^2 - 252*(4 - 2*ep)^3)*
            s12*s23^3 + (1680 - 1944*(4 - 2*ep) + 732*(4 - 2*ep)^2 - 
             90*(4 - 2*ep)^3)*s23^4 + mmt^2*((1680 - 1944*(4 - 2*ep) + 732*
                (4 - 2*ep)^2 - 90*(4 - 2*ep)^3)*s12*s23 + 
             (1680 - 1944*(4 - 2*ep) + 732*(4 - 2*ep)^2 - 90*(4 - 2*ep)^3)*
              s23^2) + mmt*((-1176 + 1344*(4 - 2*ep) - 498*(4 - 2*ep)^2 + 60*
                (4 - 2*ep)^3)*s12^2*s23 + (-4536 + 5232*(4 - 2*ep) - 1962*
                (4 - 2*ep)^2 + 240*(4 - 2*ep)^3)*s12*s23^2 + 
             (-3360 + 3888*(4 - 2*ep) - 1464*(4 - 2*ep)^2 + 180*(4 - 2*ep)^3)*
              s23^3)) + mmw^2*((240 - 312*(4 - 2*ep) + 132*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s12^3*s23^2 + (480 - 624*(4 - 2*ep) + 
             264*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (240 - 312*(4 - 2*ep) + 132*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12*
            s23^4 + mmt^3*((-3840 + 4512*(4 - 2*ep) - 1728*(4 - 2*ep)^2 + 216*
                (4 - 2*ep)^3)*s12*s23 + (-6720 + 7776*(4 - 2*ep) - 2928*
                (4 - 2*ep)^2 + 360*(4 - 2*ep)^3)*s23^2) + 
           mmt^2*((7560 - 8808*(4 - 2*ep) + 3342*(4 - 2*ep)^2 - 414*
                (4 - 2*ep)^3)*s12^2*s23 + (15576 - 18144*(4 - 2*ep) + 6882*
                (4 - 2*ep)^2 - 852*(4 - 2*ep)^3)*s12*s23^2 + 
             (11760 - 13608*(4 - 2*ep) + 5124*(4 - 2*ep)^2 - 630*
                (4 - 2*ep)^3)*s23^3) + mmt*((-4800 + 5520*(4 - 2*ep) - 2064*
                (4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*s12^3*s23 + 
             (-16320 + 18816*(4 - 2*ep) - 7056*(4 - 2*ep)^2 + 864*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-16560 + 19128*(4 - 2*ep) - 7188*
                (4 - 2*ep)^2 + 882*(4 - 2*ep)^3)*s12*s23^3 + 
             (-5040 + 5832*(4 - 2*ep) - 2196*(4 - 2*ep)^2 + 270*(4 - 2*ep)^3)*
              s23^4)) + mmw*(mmt^4*((-240 + 72*(4 - 2*ep) + 60*(4 - 2*ep)^2 - 
               18*(4 - 2*ep)^3)*s12*s23 + (8400 - 9720*(4 - 2*ep) + 3660*
                (4 - 2*ep)^2 - 450*(4 - 2*ep)^3)*s23^2) + 
           mmt^3*((-720 + 1176*(4 - 2*ep) - 588*(4 - 2*ep)^2 + 90*
                (4 - 2*ep)^3)*s12^2*s23 + (-14160 + 16728*(4 - 2*ep) - 6444*
                (4 - 2*ep)^2 + 810*(4 - 2*ep)^3)*s12*s23^2 + 
             (-13440 + 15552*(4 - 2*ep) - 5856*(4 - 2*ep)^2 + 720*
                (4 - 2*ep)^3)*s23^3) + mmt^2*((960 - 1248*(4 - 2*ep) + 528*
                (4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*s12^3*s23 + 
             (10320 - 12216*(4 - 2*ep) + 4716*(4 - 2*ep)^2 - 594*
                (4 - 2*ep)^3)*s12^2*s23^2 + (17280 - 20064*(4 - 2*ep) + 7584*
                (4 - 2*ep)^2 - 936*(4 - 2*ep)^3)*s12*s23^3 + 
             (5040 - 5832*(4 - 2*ep) + 2196*(4 - 2*ep)^2 - 270*(4 - 2*ep)^3)*
              s23^4) + mmt*((960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s12^3*s23^2 + (-1464 + 1848*(4 - 2*ep) - 762*
                (4 - 2*ep)^2 + 102*(4 - 2*ep)^3)*s12^2*s23^3 + 
             (-2424 + 2856*(4 - 2*ep) - 1098*(4 - 2*ep)^2 + 138*(4 - 2*ep)^3)*
              s12*s23^4)))*NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^6*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^4*s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^3*s23^2 + 
          mmt*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
             s12^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^3*s23)) + 
        mmw^5*((-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
           s12^4*s23^2 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^3*s23^3 + 
          mmt^2*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^4 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt*((608 - 512*(4 - 2*ep) + 142*(4 - 2*ep)^2 - 13*(4 - 2*ep)^3)*
             s12^4*s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^3*s23^2)) + 
        mmw^4*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
           s12^4*s23^3 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^3*s23^4 + 
          mmt^3*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^2*((-352 + 320*(4 - 2*ep) - 94*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*
             s12^4*s23 + (-1120 + 960*(4 - 2*ep) - 270*(4 - 2*ep)^2 + 
              25*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt*((-480 + 384*(4 - 2*ep) - 102*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*
             s12^4*s23^2 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
              15*(4 - 2*ep)^3)*s12^3*s23^3)) + 
        mmw^3*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^4*s23^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^3*s23^5 + 
          mmt^3*((-480 + 384*(4 - 2*ep) - 102*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*
             s12^4*s23 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
              15*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^2*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
             s12^4*s23^2 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
              15*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt*((32 - 6*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^4*s23^3 + 
            (-1120 + 960*(4 - 2*ep) - 270*(4 - 2*ep)^2 + 25*(4 - 2*ep)^3)*
             s12^3*s23^4)) + mmw^2*
         (mmt^3*((480 - 384*(4 - 2*ep) + 102*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
             s12^4*s23^2 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
              15*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt^2*((-544 + 448*(4 - 2*ep) - 122*(4 - 2*ep)^2 + 11*(4 - 2*ep)^3)*
             s12^4*s23^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^4*
             s23^4 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^3*s23^5)) + 
        mmw*(mmt^3*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 
              3*(4 - 2*ep)^3)*s12^4*s23^3 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^4*s23^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^3*s23^5))) + 
      ((mmt^6*((960 - 968*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
            s12^2*s23^2 + (-1344 + 1432*(4 - 2*ep) - 508*(4 - 2*ep)^2 + 
             60*(4 - 2*ep)^3)*s12*s23^3) + 
         mmt^5*((-3840 + 3872*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 
             144*(4 - 2*ep)^3)*s12^3*s23^2 + (4416 - 4760*(4 - 2*ep) + 
             1708*(4 - 2*ep)^2 - 204*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (1344 - 1432*(4 - 2*ep) + 508*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s12*
            s23^4) + mmt^4*((5760 - 5808*(4 - 2*ep) + 1944*(4 - 2*ep)^2 - 
             216*(4 - 2*ep)^3)*s12^4*s23^2 + (-5184 + 5688*(4 - 2*ep) - 
             2076*(4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*s12^3*s23^3 + 
           (-4032 + 4296*(4 - 2*ep) - 1524*(4 - 2*ep)^2 + 180*(4 - 2*ep)^3)*
            s12^2*s23^4) + mmt^3*((-3840 + 3872*(4 - 2*ep) - 
             1296*(4 - 2*ep)^2 + 144*(4 - 2*ep)^3)*s12^5*s23^2 + 
           (2496 - 2824*(4 - 2*ep) + 1060*(4 - 2*ep)^2 - 132*(4 - 2*ep)^3)*
            s12^4*s23^3 + (4032 - 4296*(4 - 2*ep) + 1524*(4 - 2*ep)^2 - 
             180*(4 - 2*ep)^3)*s12^3*s23^4) + 
         mmt^2*((960 - 968*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
            s12^6*s23^2 + (-384 + 464*(4 - 2*ep) - 184*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s12^5*s23^3 + (-1344 + 1432*(4 - 2*ep) - 
             508*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12^4*s23^4) + 
         mmw^4*(mmt^5*((-1344 + 1432*(4 - 2*ep) - 508*(4 - 2*ep)^2 + 60*
                (4 - 2*ep)^3)*s12 + (-1344 + 1432*(4 - 2*ep) - 508*
                (4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s23) + 
           mmt^4*((4032 - 4296*(4 - 2*ep) + 1524*(4 - 2*ep)^2 - 180*
                (4 - 2*ep)^3)*s12^2 + (6720 - 7160*(4 - 2*ep) + 2540*
                (4 - 2*ep)^2 - 300*(4 - 2*ep)^3)*s12*s23 + 
             (2688 - 2864*(4 - 2*ep) + 1016*(4 - 2*ep)^2 - 120*(4 - 2*ep)^3)*
              s23^2) + mmt^3*((-4032 + 4296*(4 - 2*ep) - 1524*(4 - 2*ep)^2 + 
               180*(4 - 2*ep)^3)*s12^3 + (-11328 + 11960*(4 - 2*ep) - 4204*
                (4 - 2*ep)^2 + 492*(4 - 2*ep)^3)*s12^2*s23 + 
             (-9216 + 9600*(4 - 2*ep) - 3328*(4 - 2*ep)^2 + 384*(4 - 2*ep)^3)*
              s12*s23^2 + (-1920 + 1936*(4 - 2*ep) - 648*(4 - 2*ep)^2 + 72*
                (4 - 2*ep)^3)*s23^3) + mmt^2*((1344 - 1432*(4 - 2*ep) + 508*
                (4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s12^4 + 
             (7872 - 8168*(4 - 2*ep) + 2820*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*
              s12^3*s23 + (10368 - 10608*(4 - 2*ep) + 3608*(4 - 2*ep)^2 - 408*
                (4 - 2*ep)^3)*s12^2*s23^2 + (3840 - 3872*(4 - 2*ep) + 1296*
                (4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12*s23^3) + 
           mmt*((-1920 + 1936*(4 - 2*ep) - 648*(4 - 2*ep)^2 + 72*
                (4 - 2*ep)^3)*s12^4*s23 + (-3840 + 3872*(4 - 2*ep) - 1296*
                (4 - 2*ep)^2 + 144*(4 - 2*ep)^3)*s12^3*s23^2 + 
             (-1920 + 1936*(4 - 2*ep) - 648*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
              s12^2*s23^3)) + mmw^3*
          (mmt^6*((384 - 464*(4 - 2*ep) + 184*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
              s12 + (2688 - 2864*(4 - 2*ep) + 1016*(4 - 2*ep)^2 - 120*
                (4 - 2*ep)^3)*s23) + mmt^5*((-2496 + 2824*(4 - 2*ep) - 1060*
                (4 - 2*ep)^2 + 132*(4 - 2*ep)^3)*s12^2 + 
             (-4800 + 5224*(4 - 2*ep) - 1892*(4 - 2*ep)^2 + 228*(4 - 2*ep)^3)*
              s12*s23) + mmt^4*((5184 - 5688*(4 - 2*ep) + 2076*(4 - 2*ep)^2 - 
               252*(4 - 2*ep)^3)*s12^3 + (4608 - 4800*(4 - 2*ep) + 1664*
                (4 - 2*ep)^2 - 192*(4 - 2*ep)^3)*s12^2*s23 + 
             (-8640 + 9864*(4 - 2*ep) - 3732*(4 - 2*ep)^2 + 468*(4 - 2*ep)^3)*
              s12*s23^2 + (-10368 + 11376*(4 - 2*ep) - 4152*(4 - 2*ep)^2 + 
               504*(4 - 2*ep)^3)*s23^3) + mmt^3*
            ((-4416 + 4760*(4 - 2*ep) - 1708*(4 - 2*ep)^2 + 204*(4 - 2*ep)^3)*
              s12^4 + (-9984 + 9760*(4 - 2*ep) - 3152*(4 - 2*ep)^2 + 336*
                (4 - 2*ep)^3)*s12^3*s23 + (14016 - 17128*(4 - 2*ep) + 6852*
                (4 - 2*ep)^2 - 900*(4 - 2*ep)^3)*s12^2*s23^2 + 
             (28800 - 32112*(4 - 2*ep) + 11896*(4 - 2*ep)^2 - 1464*
                (4 - 2*ep)^3)*s12*s23^3 + (6912 - 7584*(4 - 2*ep) + 2768*
                (4 - 2*ep)^2 - 336*(4 - 2*ep)^3)*s23^4) + 
           mmt^2*((1344 - 1432*(4 - 2*ep) + 508*(4 - 2*ep)^2 - 60*
                (4 - 2*ep)^3)*s12^5 + (11904 - 11696*(4 - 2*ep) + 3800*
                (4 - 2*ep)^2 - 408*(4 - 2*ep)^3)*s12^4*s23 + 
             (-2112 + 4664*(4 - 2*ep) - 2508*(4 - 2*ep)^2 + 396*(4 - 2*ep)^3)*
              s12^3*s23^2 + (-26496 + 30096*(4 - 2*ep) - 11336*(4 - 2*ep)^2 + 
               1416*(4 - 2*ep)^3)*s12^2*s23^3 + (-13824 + 15168*(4 - 2*ep) - 
               5536*(4 - 2*ep)^2 + 672*(4 - 2*ep)^3)*s12*s23^4) + 
           mmt*((-4416 + 4376*(4 - 2*ep) - 1436*(4 - 2*ep)^2 + 156*
                (4 - 2*ep)^3)*s12^5*s23 + (-3264 + 2600*(4 - 2*ep) - 612*
                (4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12^4*s23^2 + 
             (8064 - 9360*(4 - 2*ep) + 3592*(4 - 2*ep)^2 - 456*(4 - 2*ep)^3)*
              s12^3*s23^3 + (6912 - 7584*(4 - 2*ep) + 2768*(4 - 2*ep)^2 - 336*
                (4 - 2*ep)^3)*s12^2*s23^4)) + 
         mmw^2*(mmt^7*((960 - 968*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s12 + (-1344 + 1432*(4 - 2*ep) - 508*
                (4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s23) + 
           mmt^6*((-3840 + 3872*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 144*
                (4 - 2*ep)^3)*s12^2 + (3264 - 3368*(4 - 2*ep) + 1156*
                (4 - 2*ep)^2 - 132*(4 - 2*ep)^3)*s12*s23 + 
             (-6720 + 7160*(4 - 2*ep) - 2540*(4 - 2*ep)^2 + 300*(4 - 2*ep)^3)*
              s23^2) + mmt^5*((5760 - 5808*(4 - 2*ep) + 1944*(4 - 2*ep)^2 - 
               216*(4 - 2*ep)^3)*s12^3 + (-3072 + 2560*(4 - 2*ep) - 656*
                (4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^2*s23 + 
             (15936 - 18296*(4 - 2*ep) + 6956*(4 - 2*ep)^2 - 876*
                (4 - 2*ep)^3)*s12*s23^2 + (22464 - 24264*(4 - 2*ep) + 8724*
                (4 - 2*ep)^2 - 1044*(4 - 2*ep)^3)*s23^3) + 
           mmt^4*((-3840 + 3872*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 144*
                (4 - 2*ep)^3)*s12^4 + (7488 - 6168*(4 - 2*ep) + 1548*
                (4 - 2*ep)^2 - 108*(4 - 2*ep)^3)*s12^3*s23 + 
             (-4224 + 9328*(4 - 2*ep) - 5016*(4 - 2*ep)^2 + 792*(4 - 2*ep)^3)*
              s12^2*s23^2 + (-52032 + 58072*(4 - 2*ep) - 21532*(4 - 2*ep)^2 + 
               2652*(4 - 2*ep)^3)*s12*s23^3 + (-11136 + 12304*(4 - 2*ep) - 
               4520*(4 - 2*ep)^2 + 552*(4 - 2*ep)^3)*s23^4) + 
           mmt^3*((960 - 968*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
              s12^5 + (-16512 + 15344*(4 - 2*ep) - 4648*(4 - 2*ep)^2 + 456*
                (4 - 2*ep)^3)*s12^4*s23 + (-19584 + 14064*(4 - 2*ep) - 2584*
                (4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12^3*s23^2 + 
             (35136 - 43032*(4 - 2*ep) + 17244*(4 - 2*ep)^2 - 2268*
                (4 - 2*ep)^3)*s12^2*s23^3 + (21504 - 24448*(4 - 2*ep) + 9216*
                (4 - 2*ep)^2 - 1152*(4 - 2*ep)^3)*s12*s23^4 + 
             (-1920 + 1936*(4 - 2*ep) - 648*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
              s23^5) + mmt^2*((14592 - 14176*(4 - 2*ep) + 4544*(4 - 2*ep)^2 - 
               480*(4 - 2*ep)^3)*s12^5*s23 + (21696 - 18728*(4 - 2*ep) + 5092*
                (4 - 2*ep)^2 - 420*(4 - 2*ep)^3)*s12^4*s23^2 + 
             (-4032 + 8904*(4 - 2*ep) - 4788*(4 - 2*ep)^2 + 756*(4 - 2*ep)^3)*
              s12^3*s23^3 + (-9600 + 11984*(4 - 2*ep) - 4872*(4 - 2*ep)^2 + 
               648*(4 - 2*ep)^3)*s12^2*s23^4 + (3840 - 3872*(4 - 2*ep) + 1296*
                (4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12*s23^5) + 
           mmt*((-4416 + 4376*(4 - 2*ep) - 1436*(4 - 2*ep)^2 + 156*
                (4 - 2*ep)^3)*s12^6*s23 + (-7104 + 6472*(4 - 2*ep) - 1908*
                (4 - 2*ep)^2 + 180*(4 - 2*ep)^3)*s12^5*s23^2 + 
             (-1536 + 320*(4 - 2*ep) + 352*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*
              s12^4*s23^3 + (-768 + 160*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 48*
                (4 - 2*ep)^3)*s12^3*s23^4 + (-1920 + 1936*(4 - 2*ep) - 648*
                (4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12^2*s23^5)) + 
         mmw*(mmt^7*((-2880 + 2904*(4 - 2*ep) - 972*(4 - 2*ep)^2 + 108*
                (4 - 2*ep)^3)*s12*s23 + (4032 - 4296*(4 - 2*ep) + 1524*
                (4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s23^2) + 
           mmt^6*((14400 - 14520*(4 - 2*ep) + 4860*(4 - 2*ep)^2 - 540*
                (4 - 2*ep)^3)*s12^2*s23 + (-4992 + 6032*(4 - 2*ep) - 2392*
                (4 - 2*ep)^2 + 312*(4 - 2*ep)^3)*s12*s23^2 + 
             (-10176 + 10952*(4 - 2*ep) - 3924*(4 - 2*ep)^2 + 468*
                (4 - 2*ep)^3)*s23^3) + mmt^5*((-30720 + 30976*(4 - 2*ep) - 
               10368*(4 - 2*ep)^2 + 1152*(4 - 2*ep)^3)*s12^3*s23 + 
             (-25728 + 24176*(4 - 2*ep) - 7432*(4 - 2*ep)^2 + 744*
                (4 - 2*ep)^3)*s12^2*s23^2 + (25344 - 28320*(4 - 2*ep) + 10512*
                (4 - 2*ep)^2 - 1296*(4 - 2*ep)^3)*s12*s23^3 + 
             (4224 - 4720*(4 - 2*ep) + 1752*(4 - 2*ep)^2 - 216*(4 - 2*ep)^3)*
              s23^4) + mmt^4*((36480 - 36784*(4 - 2*ep) + 12312*(4 - 2*ep)^
                 2 - 1368*(4 - 2*ep)^3)*s12^4*s23 + 
             (73152 - 72072*(4 - 2*ep) + 23492*(4 - 2*ep)^2 - 2532*
                (4 - 2*ep)^3)*s12^3*s23^2 + (-4224 + 8560*(4 - 2*ep) - 4472*
                (4 - 2*ep)^2 + 696*(4 - 2*ep)^3)*s12^2*s23^3 + 
             (-9024 + 10712*(4 - 2*ep) - 4188*(4 - 2*ep)^2 + 540*
                (4 - 2*ep)^3)*s12*s23^4 + (1920 - 1936*(4 - 2*ep) + 648*
                (4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*s23^5) + 
           mmt^3*((-25920 + 26136*(4 - 2*ep) - 8748*(4 - 2*ep)^2 + 972*
                (4 - 2*ep)^3)*s12^5*s23 + (-75648 + 75280*(4 - 2*ep) - 24824*
                (4 - 2*ep)^2 + 2712*(4 - 2*ep)^3)*s12^4*s23^2 + 
             (-35712 + 32784*(4 - 2*ep) - 9768*(4 - 2*ep)^2 + 936*
                (4 - 2*ep)^3)*s12^3*s23^3 + (-960 - 952*(4 - 2*ep) + 1036*
                (4 - 2*ep)^2 - 204*(4 - 2*ep)^3)*s12^2*s23^4 + 
             (-5760 + 5808*(4 - 2*ep) - 1944*(4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*
              s12*s23^5) + mmt^2*((10560 - 10648*(4 - 2*ep) + 3564*
                (4 - 2*ep)^2 - 396*(4 - 2*ep)^3)*s12^6*s23 + 
             (35520 - 35432*(4 - 2*ep) + 11716*(4 - 2*ep)^2 - 1284*
                (4 - 2*ep)^3)*s12^5*s23^2 + (33600 - 32728*(4 - 2*ep) + 10524*
                (4 - 2*ep)^2 - 1116*(4 - 2*ep)^3)*s12^4*s23^3 + 
             (12096 - 11352*(4 - 2*ep) + 3484*(4 - 2*ep)^2 - 348*
                (4 - 2*ep)^3)*s12^3*s23^4 + (5760 - 5808*(4 - 2*ep) + 1944*
                (4 - 2*ep)^2 - 216*(4 - 2*ep)^3)*s12^2*s23^5) + 
           mmt*((-1920 + 1936*(4 - 2*ep) - 648*(4 - 2*ep)^2 + 72*
                (4 - 2*ep)^3)*s12^7*s23 + (-6336 + 6312*(4 - 2*ep) - 2084*
                (4 - 2*ep)^2 + 228*(4 - 2*ep)^3)*s12^6*s23^2 + 
             (-8832 + 8752*(4 - 2*ep) - 2872*(4 - 2*ep)^2 + 312*(4 - 2*ep)^3)*
              s12^5*s23^3 + (-6336 + 6312*(4 - 2*ep) - 2084*(4 - 2*ep)^2 + 
               228*(4 - 2*ep)^3)*s12^4*s23^4 + (-1920 + 1936*(4 - 2*ep) - 648*
                (4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12^3*s23^5)))*
        NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^7*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^5*s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^4*s23^2 + 
          mmt^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
             s12^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^5 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^4*s23 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^2)) + 
        mmw^6*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
           s12^6*s23 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^5*s23^2 + 
          mmt^3*((512 - 448*(4 - 2*ep) + 128*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
             s12^4 + (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
              20*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^2*((-1184 + 1024*(4 - 2*ep) - 290*(4 - 2*ep)^2 + 
              27*(4 - 2*ep)^3)*s12^5 + (-2080 + 1792*(4 - 2*ep) - 
              506*(4 - 2*ep)^2 + 47*(4 - 2*ep)^3)*s12^4*s23 + 
            (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
             s12^3*s23^2) + mmt*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
              15*(4 - 2*ep)^3)*s12^6 + (832 - 704*(4 - 2*ep) + 
              196*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^5*s23 + 
            (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^4*
             s23^2)) + mmw^5*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^7*s23 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^6*s23^2 + 
          (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^5*
           s23^3 + (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
            10*(4 - 2*ep)^3)*s12^4*s23^4 + 
          mmt^4*((-192 + 192*(4 - 2*ep) - 60*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4 + (-1344 + 1152*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 
              30*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^3*((1056 - 960*(4 - 2*ep) + 282*(4 - 2*ep)^2 - 27*(4 - 2*ep)^3)*
             s12^5 + (3104 - 2688*(4 - 2*ep) + 762*(4 - 2*ep)^2 - 
              71*(4 - 2*ep)^3)*s12^4*s23 + (896 - 768*(4 - 2*ep) + 
              216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^2*((-1536 + 1344*(4 - 2*ep) - 384*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^6 + (-2464 + 2112*(4 - 2*ep) - 
              594*(4 - 2*ep)^2 + 55*(4 - 2*ep)^3)*s12^5*s23 + 
            (1120 - 960*(4 - 2*ep) + 270*(4 - 2*ep)^2 - 25*(4 - 2*ep)^3)*
             s12^4*s23^2 + (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
              20*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
             s12^7 + (32 - 6*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^6*s23 + 
            (-2240 + 1920*(4 - 2*ep) - 540*(4 - 2*ep)^2 + 50*(4 - 2*ep)^3)*
             s12^5*s23^2 + (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 
              20*(4 - 2*ep)^3)*s12^4*s23^3 + (-448 + 384*(4 - 2*ep) - 
              108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^3*s23^4)) + 
        mmw^4*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^8*s23 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^7*s23^2 + (-1792 + 1536*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^6*s23^3 + 
          (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^5*
           s23^4 + mmt^5*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^4 + (896 - 768*(4 - 2*ep) + 
              216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^4*((544 - 384*(4 - 2*ep) + 90*(4 - 2*ep)^2 - 7*(4 - 2*ep)^3)*
             s12^5 + (-2080 + 1792*(4 - 2*ep) - 506*(4 - 2*ep)^2 + 
              47*(4 - 2*ep)^3)*s12^4*s23 + (448 - 384*(4 - 2*ep) + 
              108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^3*((-96 + 18*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12^6 + 
            (1280 - 1088*(4 - 2*ep) + 304*(4 - 2*ep)^2 - 28*(4 - 2*ep)^3)*
             s12^5*s23 + (-3616 + 3136*(4 - 2*ep) - 890*(4 - 2*ep)^2 + 
              83*(4 - 2*ep)^3)*s12^4*s23^2 + (-2688 + 2304*(4 - 2*ep) - 
              648*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt^2*((-416 + 384*(4 - 2*ep) - 114*(4 - 2*ep)^2 + 11*(4 - 2*ep)^3)*
             s12^7 + (320 - 320*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^6*s23 + (6176 - 5312*(4 - 2*ep) + 
              1498*(4 - 2*ep)^2 - 139*(4 - 2*ep)^3)*s12^5*s23^2 + 
            (3712 - 3200*(4 - 2*ep) + 904*(4 - 2*ep)^2 - 84*(4 - 2*ep)^3)*
             s12^4*s23^3 + (1344 - 1152*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 
              30*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^8 + (-640 + 576*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^7*s23 + (-2336 + 1984*(4 - 2*ep) - 
              554*(4 - 2*ep)^2 + 51*(4 - 2*ep)^3)*s12^6*s23^2 + 
            (128 - 128*(4 - 2*ep) + 40*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^5*
             s23^3 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^4*s23^4)) + 
        mmw^3*((-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
           s12^8*s23^2 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^7*s23^3 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^6*s23^4 + 
          (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^5*
           s23^5 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^4*s23^6 + mmt^6*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^4 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^5*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^5 + (928 - 768*(4 - 2*ep) + 210*(4 - 2*ep)^2 - 
              19*(4 - 2*ep)^3)*s12^4*s23 + (-1120 + 960*(4 - 2*ep) - 
              270*(4 - 2*ep)^2 + 25*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^4*((960 - 768*(4 - 2*ep) + 204*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
             s12^6 + (-1152 + 896*(4 - 2*ep) - 232*(4 - 2*ep)^2 + 
              20*(4 - 2*ep)^3)*s12^5*s23 + (3424 - 3008*(4 - 2*ep) + 
              862*(4 - 2*ep)^2 - 81*(4 - 2*ep)^3)*s12^4*s23^2 + 
            (2464 - 2112*(4 - 2*ep) + 594*(4 - 2*ep)^2 - 55*(4 - 2*ep)^3)*
             s12^3*s23^3) + mmt^3*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^
                2 + 12*(4 - 2*ep)^3)*s12^7 + (128 - 24*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^6*s23 + (-5024 + 4416*(4 - 2*ep) - 
              1266*(4 - 2*ep)^2 + 119*(4 - 2*ep)^3)*s12^5*s23^2 + 
            (-3392 + 2944*(4 - 2*ep) - 836*(4 - 2*ep)^2 + 78*(4 - 2*ep)^3)*
             s12^4*s23^3 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
              15*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^8 + (608 - 576*(4 - 2*ep) + 174*(4 - 2*ep)^2 - 
              17*(4 - 2*ep)^3)*s12^7*s23 + (3808 - 3264*(4 - 2*ep) + 
              918*(4 - 2*ep)^2 - 85*(4 - 2*ep)^3)*s12^6*s23^2 + 
            (-1344 + 1152*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
             s12^4*s23^4 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
              15*(4 - 2*ep)^3)*s12^3*s23^5) + 
          mmt*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*
             s12^8*s23 + (-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^7*s23^2 + (1600 - 1408*(4 - 2*ep) + 
              404*(4 - 2*ep)^2 - 38*(4 - 2*ep)^3)*s12^6*s23^3 + 
            (1792 - 1536*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
             s12^5*s23^4 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^4*s23^5 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^6)) + 
        mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^8*s23^3 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^7*s23^4 + (672 - 576*(4 - 2*ep) + 
            162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^6*s23^5 + 
          (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^5*
           s23^6 + mmt^6*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^4*s23 + (448 - 384*(4 - 2*ep) + 
              108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^5*((1280 - 1024*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^5*s23 + (-1088 + 960*(4 - 2*ep) - 
              276*(4 - 2*ep)^2 + 26*(4 - 2*ep)^3)*s12^4*s23^2 + 
            (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
             s12^3*s23^3) + mmt^4*((-1920 + 1536*(4 - 2*ep) - 
              408*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12^6*s23 + 
            (672 - 640*(4 - 2*ep) + 194*(4 - 2*ep)^2 - 19*(4 - 2*ep)^3)*s12^5*
             s23^2 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^4*s23^3 + (-896 + 768*(4 - 2*ep) - 
              216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt^3*((1280 - 1024*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^7*s23 + (32 - 6*(4 - 2*ep)^2 + 
              (4 - 2*ep)^3)*s12^6*s23^2 + (1984 - 1728*(4 - 2*ep) + 
              492*(4 - 2*ep)^2 - 46*(4 - 2*ep)^3)*s12^5*s23^3 + 
            (2656 - 2304*(4 - 2*ep) + 654*(4 - 2*ep)^2 - 61*(4 - 2*ep)^3)*
             s12^4*s23^4 + (1344 - 1152*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 
              30*(4 - 2*ep)^3)*s12^3*s23^5) + 
          mmt^2*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^8*s23 + (32 - 6*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^7*s23^2 + 
            (-2432 + 2112*(4 - 2*ep) - 600*(4 - 2*ep)^2 + 56*(4 - 2*ep)^3)*
             s12^6*s23^3 + (-2752 + 2368*(4 - 2*ep) - 668*(4 - 2*ep)^2 + 
              62*(4 - 2*ep)^3)*s12^5*s23^4 + (-1184 + 1024*(4 - 2*ep) - 
              290*(4 - 2*ep)^2 + 27*(4 - 2*ep)^3)*s12^4*s23^5 + 
            (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
             s12^3*s23^6) + mmt*((-96 + 64*(4 - 2*ep) - 14*(4 - 2*ep)^2 + 
              (4 - 2*ep)^3)*s12^8*s23^2 + (512 - 448*(4 - 2*ep) + 
              128*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^7*s23^3 + 
            (320 - 256*(4 - 2*ep) + 68*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^6*
             s23^4 + (-512 + 448*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^5*s23^5 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^4*s23^6)) + 
        mmw*(mmt^6*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^4*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt^5*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^5*s23^2 + (416 - 384*(4 - 2*ep) + 114*(4 - 2*ep)^2 - 
              11*(4 - 2*ep)^3)*s12^4*s23^3 + (672 - 576*(4 - 2*ep) + 
              162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt^4*((960 - 768*(4 - 2*ep) + 204*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
             s12^6*s23^2 + (-64 + 128*(4 - 2*ep) - 52*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^5*s23^3 + (-1312 + 1152*(4 - 2*ep) - 
              330*(4 - 2*ep)^2 + 31*(4 - 2*ep)^3)*s12^4*s23^4 + 
            (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
             s12^3*s23^5) + mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^8*s23^2 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^7*s23^3 + 
            (-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^6*
             s23^4 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^5*s23^5) + 
          mmt^3*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^7*s23^2 + (-64 + 12*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^6*
             s23^3 + (704 - 640*(4 - 2*ep) + 188*(4 - 2*ep)^2 - 
              18*(4 - 2*ep)^3)*s12^5*s23^4 + (736 - 640*(4 - 2*ep) + 
              182*(4 - 2*ep)^2 - 17*(4 - 2*ep)^3)*s12^4*s23^5 + 
            (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*
             s23^6) + mmt*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^8*s23^3 + (96 - 64*(4 - 2*ep) + 
              14*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^7*s23^4 + 
            (-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^6*
             s23^5 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^5*s23^6))) + 
      ((mmw*((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^3*s23 + 
           (-360 + 228*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (-360 + 228*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s12*s23^3 + 
           (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23^4) + 
         mmt*((120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12*s23^3 + 
           (120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23^4))*
        NPL1[-1, 1, 1, 0, 0, 0, 1, 1, 1])/
       (mmw^3*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3*s23) + 
        mmt*((40 - 22*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^3*s23^3) + 
        mmw^2*((-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^4*s23 + 
          (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^3*s23^2 + 
          mmt*((40 - 22*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^4 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^3*s23)) + 
        mmw*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3*s23^3 + 
          mmt*((-80 + 44*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23 + 
            (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^3*s23^2))) + 
      (((120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^3 + 
         (-240 + 152*(4 - 2*ep) - 24*(4 - 2*ep)^2)*mmt^2*s12 + 
         (120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt*s12^2)*
        NPL1[-1, 1, 1, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmw^2*s12^3 + (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12^3*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3*s23^2) + 
      ((mmt^5*((-800 + 880*(4 - 2*ep) - 312*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s12*s23 + (1120 - 1296*(4 - 2*ep) + 488*(4 - 2*ep)^2 - 
             60*(4 - 2*ep)^3)*s23^2) + 
         mmt^4*((1600 - 1760*(4 - 2*ep) + 624*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
            s12^2*s23 + (-1040 + 1272*(4 - 2*ep) - 508*(4 - 2*ep)^2 + 
             66*(4 - 2*ep)^3)*s12*s23^2 + (-1680 + 1944*(4 - 2*ep) - 
             732*(4 - 2*ep)^2 + 90*(4 - 2*ep)^3)*s23^3) + 
         mmt^3*((-800 + 880*(4 - 2*ep) - 312*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s12^3*s23 + (-480 + 464*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12^2*s23^2 + (1840 - 2152*(4 - 2*ep) + 
             820*(4 - 2*ep)^2 - 102*(4 - 2*ep)^3)*s12*s23^3 + 
           (560 - 648*(4 - 2*ep) + 244*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
            s23^4) + mmt^2*((400 - 440*(4 - 2*ep) + 156*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s12^3*s23^2 + (-40 + 72*(4 - 2*ep) - 
             38*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (-728 + 848*(4 - 2*ep) - 322*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12*
            s23^4) + mmw^4*((240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s12^3 + (760 - 868*(4 - 2*ep) + 
             322*(4 - 2*ep)^2 - 39*(4 - 2*ep)^3)*s12^2*s23 + 
           (800 - 920*(4 - 2*ep) + 344*(4 - 2*ep)^2 - 42*(4 - 2*ep)^3)*s12*
            s23^2 + (280 - 324*(4 - 2*ep) + 122*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*s23^3 + mmt^2*((280 - 324*(4 - 2*ep) + 122*
                (4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12 + 
             (280 - 324*(4 - 2*ep) + 122*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
              s23) + mmt*((-196 + 224*(4 - 2*ep) - 83*(4 - 2*ep)^2 + 10*
                (4 - 2*ep)^3)*s12^2 + (-756 + 872*(4 - 2*ep) - 327*
                (4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12*s23 + 
             (-560 + 648*(4 - 2*ep) - 244*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
              s23^2)) + mmw^3*((-1560 + 1648*(4 - 2*ep) - 574*(4 - 2*ep)^2 + 
             66*(4 - 2*ep)^3)*s12^3*s23 + (-4800 + 5100*(4 - 2*ep) - 
             1788*(4 - 2*ep)^2 + 207*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-4920 + 5256*(4 - 2*ep) - 1854*(4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*
            s12*s23^3 + (-1680 + 1804*(4 - 2*ep) - 640*(4 - 2*ep)^2 + 
             75*(4 - 2*ep)^3)*s23^4 + mmt^3*((1600 - 1560*(4 - 2*ep) + 504*
                (4 - 2*ep)^2 - 54*(4 - 2*ep)^3)*s12 + 
             (1120 - 1016*(4 - 2*ep) + 304*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
              s23) + mmt^2*((-3220 + 3156*(4 - 2*ep) - 1027*(4 - 2*ep)^2 + 
               111*(4 - 2*ep)^3)*s12^2 + (-6924 + 6872*(4 - 2*ep) - 2265*
                (4 - 2*ep)^2 + 248*(4 - 2*ep)^3)*s12*s23 + 
             (-3080 + 3004*(4 - 2*ep) - 974*(4 - 2*ep)^2 + 105*(4 - 2*ep)^3)*
              s23^2) + mmt*((1440 - 1392*(4 - 2*ep) + 448*(4 - 2*ep)^2 - 48*
                (4 - 2*ep)^3)*s12^3 + (4840 - 4688*(4 - 2*ep) + 1508*
                (4 - 2*ep)^2 - 161*(4 - 2*ep)^3)*s12^2*s23 + 
             (7040 - 7088*(4 - 2*ep) + 2370*(4 - 2*ep)^2 - 263*(4 - 2*ep)^3)*
              s12*s23^2 + (3640 - 3792*(4 - 2*ep) + 1310*(4 - 2*ep)^2 - 150*
                (4 - 2*ep)^3)*s23^3)) + 
         mmw^2*((-80 + 104*(4 - 2*ep) - 44*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12^3*s23^2 + (-160 + 208*(4 - 2*ep) - 88*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12^2*s23^3 + (-80 + 104*(4 - 2*ep) - 
             44*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12*s23^4 + 
           mmt^4*((-680 + 764*(4 - 2*ep) - 278*(4 - 2*ep)^2 + 33*
                (4 - 2*ep)^3)*s12 + (-3080 + 3004*(4 - 2*ep) - 974*
                (4 - 2*ep)^2 + 105*(4 - 2*ep)^3)*s23) + 
           mmt^3*((1160 - 1308*(4 - 2*ep) + 478*(4 - 2*ep)^2 - 57*
                (4 - 2*ep)^3)*s12^2 + (9160 - 9468*(4 - 2*ep) + 3246*
                (4 - 2*ep)^2 - 369*(4 - 2*ep)^3)*s12*s23 + 
             (8960 - 9248*(4 - 2*ep) + 3168*(4 - 2*ep)^2 - 360*(4 - 2*ep)^3)*
              s23^2) + mmt^2*((-480 + 544*(4 - 2*ep) - 200*(4 - 2*ep)^2 + 24*
                (4 - 2*ep)^3)*s12^3 + (-7360 + 7888*(4 - 2*ep) - 2794*
                (4 - 2*ep)^2 + 327*(4 - 2*ep)^3)*s12^2*s23 + 
             (-13800 + 14676*(4 - 2*ep) - 5168*(4 - 2*ep)^2 + 602*
                (4 - 2*ep)^3)*s12*s23^2 + (-9800 + 10500*(4 - 2*ep) - 3718*
                (4 - 2*ep)^2 + 435*(4 - 2*ep)^3)*s23^3) + 
           mmt*((2080 - 2384*(4 - 2*ep) + 888*(4 - 2*ep)^2 - 108*
                (4 - 2*ep)^3)*s12^3*s23 + (10668 - 11680*(4 - 2*ep) + 4207*
                (4 - 2*ep)^2 - 499*(4 - 2*ep)^3)*s12^2*s23^2 + 
             (12508 - 13552*(4 - 2*ep) + 4843*(4 - 2*ep)^2 - 571*
                (4 - 2*ep)^3)*s12*s23^3 + (3920 - 4256*(4 - 2*ep) + 1524*
                (4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s23^4)) + 
         mmw*(mmt^5*((-1200 + 1120*(4 - 2*ep) - 348*(4 - 2*ep)^2 + 36*
                (4 - 2*ep)^3)*s12 + (1680 - 1664*(4 - 2*ep) + 548*
                (4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s23) + 
           mmt^4*((2400 - 2240*(4 - 2*ep) + 696*(4 - 2*ep)^2 - 72*
                (4 - 2*ep)^3)*s12^2 + (-680 + 844*(4 - 2*ep) - 342*
                (4 - 2*ep)^2 + 45*(4 - 2*ep)^3)*s12*s23 + 
             (-6440 + 6892*(4 - 2*ep) - 2438*(4 - 2*ep)^2 + 285*(4 - 2*ep)^3)*
              s23^2) + mmt^3*((-1200 + 1120*(4 - 2*ep) - 348*(4 - 2*ep)^2 + 
               36*(4 - 2*ep)^3)*s12^3 + (-1280 + 964*(4 - 2*ep) - 204*
                (4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*s12^2*s23 + 
             (7000 - 7940*(4 - 2*ep) + 2962*(4 - 2*ep)^2 - 363*(4 - 2*ep)^3)*
              s12*s23^2 + (7560 - 8328*(4 - 2*ep) + 3018*(4 - 2*ep)^2 - 360*
                (4 - 2*ep)^3)*s23^3) + mmt^2*((280 - 144*(4 - 2*ep) - 2*
                (4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3*s23 + 
             (-4380 + 5084*(4 - 2*ep) - 1931*(4 - 2*ep)^2 + 240*(4 - 2*ep)^3)*
              s12^2*s23^2 + (-9428 + 10448*(4 - 2*ep) - 3809*(4 - 2*ep)^2 + 
               457*(4 - 2*ep)^3)*s12*s23^3 + (-2800 + 3100*(4 - 2*ep) - 1128*
                (4 - 2*ep)^2 + 135*(4 - 2*ep)^3)*s23^4) + 
           mmt*((-320 + 336*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
              s12^3*s23^2 + (488 - 616*(4 - 2*ep) + 254*(4 - 2*ep)^2 - 34*
                (4 - 2*ep)^3)*s12^2*s23^3 + (808 - 952*(4 - 2*ep) + 366*
                (4 - 2*ep)^2 - 46*(4 - 2*ep)^3)*s12*s23^4)))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^6*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^3*s23) + mmt^2*mmw*((-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 
            3*(4 - 2*ep)^3)*s12^4*s23^3 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^4) + 
        mmw^5*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
           s12^4*s23 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^3*s23^2 + 
          mmt*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^4 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^3*s23)) + 
        mmw^4*((-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
           s12^4*s23^2 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^3*s23^3 + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt*((-192 + 192*(4 - 2*ep) - 60*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4*s23 + (-1344 + 1152*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 
              30*(4 - 2*ep)^3)*s12^3*s23^2)) + 
        mmw^3*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^4*s23^3 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^3*s23^4 + 
          mmt^2*((-480 + 384*(4 - 2*ep) - 102*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*
             s12^4*s23 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
              15*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt*((192 - 192*(4 - 2*ep) + 60*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^4*s23^2 + (1344 - 1152*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 
              30*(4 - 2*ep)^3)*s12^3*s23^3)) + 
        mmw^2*(mmt^2*((480 - 384*(4 - 2*ep) + 102*(4 - 2*ep)^2 - 
              9*(4 - 2*ep)^3)*s12^4*s23^2 + (-672 + 576*(4 - 2*ep) - 
              162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt*((-64 + 64*(4 - 2*ep) - 20*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^4*
             s23^3 + (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
              10*(4 - 2*ep)^3)*s12^3*s23^4))) + 
      ((mmt^6*((-360 + 348*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12^2*s23^2 + (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 
             20*(4 - 2*ep)^3)*s12*s23^3) + 
         mmt^5*((1500 - 1460*(4 - 2*ep) + 473*(4 - 2*ep)^2 - 51*(4 - 2*ep)^3)*
            s12^3*s23^2 + (-1380 + 1468*(4 - 2*ep) - 519*(4 - 2*ep)^2 + 
             61*(4 - 2*ep)^3)*s12^2*s23^3 + (-1008 + 1032*(4 - 2*ep) - 
             352*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12*s23^4) + 
         mmt^4*((-2340 + 2292*(4 - 2*ep) - 747*(4 - 2*ep)^2 + 
             81*(4 - 2*ep)^3)*s12^4*s23^2 + (876 - 1036*(4 - 2*ep) + 
             401*(4 - 2*ep)^2 - 51*(4 - 2*ep)^3)*s12^3*s23^3 + 
           (3000 - 3148*(4 - 2*ep) + 1100*(4 - 2*ep)^2 - 128*(4 - 2*ep)^3)*
            s12^2*s23^4 + (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 
             20*(4 - 2*ep)^3)*s12*s23^5) + 
         mmt^3*((1620 - 1596*(4 - 2*ep) + 523*(4 - 2*ep)^2 - 57*(4 - 2*ep)^3)*
            s12^5*s23^2 + (432 - 336*(4 - 2*ep) + 76*(4 - 2*ep)^2 - 
             4*(4 - 2*ep)^3)*s12^4*s23^3 + (-2880 + 3096*(4 - 2*ep) - 
             1108*(4 - 2*ep)^2 + 132*(4 - 2*ep)^3)*s12^3*s23^4 + 
           (-1260 + 1332*(4 - 2*ep) - 469*(4 - 2*ep)^2 + 55*(4 - 2*ep)^3)*
            s12^2*s23^5) + mmt^2*((-420 + 416*(4 - 2*ep) - 137*(4 - 2*ep)^2 + 
             15*(4 - 2*ep)^3)*s12^6*s23^2 + (-492 + 488*(4 - 2*ep) - 
             159*(4 - 2*ep)^2 + 17*(4 - 2*ep)^3)*s12^5*s23^3 + 
           (912 - 1012*(4 - 2*ep) + 374*(4 - 2*ep)^2 - 46*(4 - 2*ep)^3)*s12^4*
            s23^4 + (840 - 916*(4 - 2*ep) + 332*(4 - 2*ep)^2 - 
             40*(4 - 2*ep)^3)*s12^3*s23^5) + 
         mmt*((60 - 68*(4 - 2*ep) + 25*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12^6*
            s23^3 + (-24 + 32*(4 - 2*ep) - 14*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
            s12^5*s23^4 + (-84 + 100*(4 - 2*ep) - 39*(4 - 2*ep)^2 + 
             5*(4 - 2*ep)^3)*s12^4*s23^5) + 
         mmw^5*((240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
            s12^4*s23 + (648 - 744*(4 - 2*ep) + 278*(4 - 2*ep)^2 - 
             34*(4 - 2*ep)^3)*s12^3*s23^2 + (688 - 796*(4 - 2*ep) + 
             300*(4 - 2*ep)^2 - 37*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (280 - 324*(4 - 2*ep) + 122*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12*
            s23^4 + mmt^4*((-280 + 324*(4 - 2*ep) - 122*(4 - 2*ep)^2 + 15*
                (4 - 2*ep)^3)*s12 + (-280 + 324*(4 - 2*ep) - 122*
                (4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s23) + 
           mmt^3*((364 - 424*(4 - 2*ep) + 161*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
              s12^2 + (1204 - 1396*(4 - 2*ep) + 527*(4 - 2*ep)^2 - 65*
                (4 - 2*ep)^3)*s12*s23 + (840 - 972*(4 - 2*ep) + 366*
                (4 - 2*ep)^2 - 45*(4 - 2*ep)^3)*s23^2) + 
           mmt^2*((-324 + 372*(4 - 2*ep) - 139*(4 - 2*ep)^2 + 17*
                (4 - 2*ep)^3)*s12^3 + (-1096 + 1268*(4 - 2*ep) - 478*
                (4 - 2*ep)^2 + 59*(4 - 2*ep)^3)*s12^2*s23 + 
             (-1612 + 1868*(4 - 2*ep) - 705*(4 - 2*ep)^2 + 87*(4 - 2*ep)^3)*
              s12*s23^2 + (-840 + 972*(4 - 2*ep) - 366*(4 - 2*ep)^2 + 45*
                (4 - 2*ep)^3)*s23^3) + mmt*((240 - 272*(4 - 2*ep) + 100*
                (4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^4 + 
             (804 - 916*(4 - 2*ep) + 339*(4 - 2*ep)^2 - 41*(4 - 2*ep)^3)*
              s12^3*s23 + (692 - 792*(4 - 2*ep) + 295*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s12^2*s23^2 + (408 - 472*(4 - 2*ep) + 178*
                (4 - 2*ep)^2 - 22*(4 - 2*ep)^3)*s12*s23^3 + 
             (280 - 324*(4 - 2*ep) + 122*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
              s23^4)) + mmw^4*((720 - 816*(4 - 2*ep) + 300*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s12^5*s23 + (2340 - 2676*(4 - 2*ep) + 
             995*(4 - 2*ep)^2 - 121*(4 - 2*ep)^3)*s12^4*s23^2 + 
           (2380 - 2728*(4 - 2*ep) + 1017*(4 - 2*ep)^2 - 124*(4 - 2*ep)^3)*
            s12^3*s23^3 + (200 - 220*(4 - 2*ep) + 78*(4 - 2*ep)^2 - 
             9*(4 - 2*ep)^3)*s12^2*s23^4 + (-560 + 648*(4 - 2*ep) - 
             244*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s12*s23^5 + 
           mmt^5*((584 - 620*(4 - 2*ep) + 220*(4 - 2*ep)^2 - 26*(4 - 2*ep)^3)*
              s12 + (1064 - 1164*(4 - 2*ep) + 420*(4 - 2*ep)^2 - 50*
                (4 - 2*ep)^3)*s23) + mmt^4*((-1980 + 2108*(4 - 2*ep) - 747*
                (4 - 2*ep)^2 + 88*(4 - 2*ep)^3)*s12^2 + 
             (-3796 + 4032*(4 - 2*ep) - 1427*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*
              s12*s23 + (-2632 + 2844*(4 - 2*ep) - 1016*(4 - 2*ep)^2 + 120*
                (4 - 2*ep)^3)*s23^2) + mmt^3*((2788 - 3020*(4 - 2*ep) + 1081*
                (4 - 2*ep)^2 - 128*(4 - 2*ep)^3)*s12^3 + 
             (8728 - 9364*(4 - 2*ep) + 3328*(4 - 2*ep)^2 - 392*(4 - 2*ep)^3)*
              s12^2*s23 + (6996 - 7320*(4 - 2*ep) + 2551*(4 - 2*ep)^2 - 296*
                (4 - 2*ep)^3)*s12*s23^2 + (1728 - 1728*(4 - 2*ep) + 576*
                (4 - 2*ep)^2 - 64*(4 - 2*ep)^3)*s23^3) + 
           mmt^2*((-2112 + 2348*(4 - 2*ep) - 854*(4 - 2*ep)^2 + 102*
                (4 - 2*ep)^3)*s12^4 + (-9736 + 10652*(4 - 2*ep) - 3834*
                (4 - 2*ep)^2 + 455*(4 - 2*ep)^3)*s12^3*s23 + 
             (-13608 + 14652*(4 - 2*ep) - 5208*(4 - 2*ep)^2 + 612*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-4768 + 4828*(4 - 2*ep) - 1628*
                (4 - 2*ep)^2 + 183*(4 - 2*ep)^3)*s12*s23^3 + 
             (400 - 600*(4 - 2*ep) + 264*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
              s23^4) + mmt*((720 - 816*(4 - 2*ep) + 300*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s12^5 + (3300 - 3644*(4 - 2*ep) + 1319*
                (4 - 2*ep)^2 - 157*(4 - 2*ep)^3)*s12^4*s23 + 
             (5480 - 5892*(4 - 2*ep) + 2090*(4 - 2*ep)^2 - 245*(4 - 2*ep)^3)*
              s12^3*s23^2 + (5052 - 5380*(4 - 2*ep) + 1889*(4 - 2*ep)^2 - 219*
                (4 - 2*ep)^3)*s12^2*s23^3 + (1400 - 1460*(4 - 2*ep) + 502*
                (4 - 2*ep)^2 - 57*(4 - 2*ep)^3)*s12*s23^4 + 
             (-560 + 648*(4 - 2*ep) - 244*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
              s23^5)) + mmw^3*((720 - 816*(4 - 2*ep) + 300*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s12^6*s23 + (2904 - 3320*(4 - 2*ep) + 
             1234*(4 - 2*ep)^2 - 150*(4 - 2*ep)^3)*s12^5*s23^2 + 
           (4560 - 5264*(4 - 2*ep) + 1980*(4 - 2*ep)^2 - 244*(4 - 2*ep)^3)*
            s12^4*s23^3 + (3232 - 3784*(4 - 2*ep) + 1448*(4 - 2*ep)^2 - 
             182*(4 - 2*ep)^3)*s12^3*s23^4 + (1136 - 1348*(4 - 2*ep) + 
             524*(4 - 2*ep)^2 - 67*(4 - 2*ep)^3)*s12^2*s23^5 + 
           (280 - 324*(4 - 2*ep) + 122*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12*
            s23^6 + mmt^6*((56 - 52*(4 - 2*ep) + 14*(4 - 2*ep)^2 - (4 - 2*ep)^
                3)*s12 + (-1288 + 1356*(4 - 2*ep) - 474*(4 - 2*ep)^2 + 55*
                (4 - 2*ep)^3)*s23) + mmt^5*((500 - 544*(4 - 2*ep) + 201*
                (4 - 2*ep)^2 - 25*(4 - 2*ep)^3)*s12^2 + 
             (1996 - 2132*(4 - 2*ep) + 759*(4 - 2*ep)^2 - 90*(4 - 2*ep)^3)*
              s12*s23 + (728 - 708*(4 - 2*ep) + 230*(4 - 2*ep)^2 - 25*
                (4 - 2*ep)^3)*s23^2) + mmt^4*((-2476 + 2676*(4 - 2*ep) - 959*
                (4 - 2*ep)^2 + 114*(4 - 2*ep)^3)*s12^3 + 
             (-4604 + 4988*(4 - 2*ep) - 1787*(4 - 2*ep)^2 + 212*(4 - 2*ep)^3)*
              s12^2*s23 + (640 - 672*(4 - 2*ep) + 244*(4 - 2*ep)^2 - 30*
                (4 - 2*ep)^3)*s12*s23^2 + (6128 - 6696*(4 - 2*ep) + 2416*
                (4 - 2*ep)^2 - 288*(4 - 2*ep)^3)*s23^3) + 
           mmt^3*((3948 - 4328*(4 - 2*ep) + 1559*(4 - 2*ep)^2 - 185*
                (4 - 2*ep)^3)*s12^4 + (14468 - 15632*(4 - 2*ep) + 5559*
                (4 - 2*ep)^2 - 652*(4 - 2*ep)^3)*s12^3*s23 + 
             (6880 - 7408*(4 - 2*ep) + 2592*(4 - 2*ep)^2 - 296*(4 - 2*ep)^3)*
              s12^2*s23^2 + (-10872 + 11656*(4 - 2*ep) - 4176*(4 - 2*ep)^2 + 
               499*(4 - 2*ep)^3)*s12*s23^3 + (-8720 + 9432*(4 - 2*ep) - 3376*
                (4 - 2*ep)^2 + 400*(4 - 2*ep)^3)*s23^4) + 
           mmt^2*((-2748 + 3064*(4 - 2*ep) - 1115*(4 - 2*ep)^2 + 133*
                (4 - 2*ep)^3)*s12^5 + (-15768 + 17028*(4 - 2*ep) - 6048*
                (4 - 2*ep)^2 + 708*(4 - 2*ep)^3)*s12^4*s23 + 
             (-17868 + 18896*(4 - 2*ep) - 6557*(4 - 2*ep)^2 + 748*
                (4 - 2*ep)^3)*s12^3*s23^2 + (4732 - 5524*(4 - 2*ep) + 2177*
                (4 - 2*ep)^2 - 287*(4 - 2*ep)^3)*s12^2*s23^3 + 
             (10052 - 10796*(4 - 2*ep) + 3883*(4 - 2*ep)^2 - 467*
                (4 - 2*ep)^3)*s12*s23^4 + (2872 - 3060*(4 - 2*ep) + 1082*
                (4 - 2*ep)^2 - 127*(4 - 2*ep)^3)*s23^5) + 
           mmt*((720 - 816*(4 - 2*ep) + 300*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
              s12^6 + (4476 - 4792*(4 - 2*ep) + 1691*(4 - 2*ep)^2 - 197*
                (4 - 2*ep)^3)*s12^5*s23 + (6036 - 6044*(4 - 2*ep) + 1995*
                (4 - 2*ep)^2 - 217*(4 - 2*ep)^3)*s12^4*s23^2 + 
             (-1748 + 2668*(4 - 2*ep) - 1241*(4 - 2*ep)^2 + 182*(4 - 2*ep)^3)*
              s12^3*s23^3 + (-7372 + 8380*(4 - 2*ep) - 3165*(4 - 2*ep)^2 + 
               397*(4 - 2*ep)^3)*s12^2*s23^4 + (-2344 + 2528*(4 - 2*ep) - 918*
                (4 - 2*ep)^2 + 112*(4 - 2*ep)^3)*s12*s23^5 + 
             (280 - 324*(4 - 2*ep) + 122*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
              s23^6)) + mmw^2*((240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s12^7*s23 + (1212 - 1388*(4 - 2*ep) + 
             517*(4 - 2*ep)^2 - 63*(4 - 2*ep)^3)*s12^6*s23^2 + 
           (2784 - 3232*(4 - 2*ep) + 1224*(4 - 2*ep)^2 - 152*(4 - 2*ep)^3)*
            s12^5*s23^3 + (3144 - 3688*(4 - 2*ep) + 1414*(4 - 2*ep)^2 - 
             178*(4 - 2*ep)^3)*s12^4*s23^4 + (1612 - 1896*(4 - 2*ep) + 
             729*(4 - 2*ep)^2 - 92*(4 - 2*ep)^3)*s12^3*s23^5 + 
           (280 - 324*(4 - 2*ep) + 122*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^2*
            s23^6 + mmt^7*((-360 + 348*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 12*
                (4 - 2*ep)^3)*s12 + (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^
                 2 - 20*(4 - 2*ep)^3)*s23) + 
           mmt^6*((1500 - 1460*(4 - 2*ep) + 473*(4 - 2*ep)^2 - 51*
                (4 - 2*ep)^3)*s12^2 + (-1348 + 1404*(4 - 2*ep) - 483*
                (4 - 2*ep)^2 + 55*(4 - 2*ep)^3)*s12*s23 + 
             (2576 - 2712*(4 - 2*ep) + 948*(4 - 2*ep)^2 - 110*(4 - 2*ep)^3)*
              s23^2) + mmt^5*((-2100 + 2020*(4 - 2*ep) - 647*(4 - 2*ep)^2 + 
               69*(4 - 2*ep)^3)*s12^3 + (2720 - 2852*(4 - 2*ep) + 978*
                (4 - 2*ep)^2 - 110*(4 - 2*ep)^3)*s12^2*s23 + 
             (-3164 + 3584*(4 - 2*ep) - 1351*(4 - 2*ep)^2 + 169*(4 - 2*ep)^3)*
              s12*s23^2 + (-12064 + 12624*(4 - 2*ep) - 4392*(4 - 2*ep)^2 + 
               508*(4 - 2*ep)^3)*s23^3) + mmt^4*
            ((660 - 508*(4 - 2*ep) + 123*(4 - 2*ep)^2 - 9*(4 - 2*ep)^3)*
              s12^4 + (-9112 + 9512*(4 - 2*ep) - 3262*(4 - 2*ep)^2 + 368*
                (4 - 2*ep)^3)*s12^3*s23 + (-12212 + 11888*(4 - 2*ep) - 3775*
                (4 - 2*ep)^2 + 390*(4 - 2*ep)^3)*s12^2*s23^2 + 
             (19472 - 21144*(4 - 2*ep) + 7642*(4 - 2*ep)^2 - 919*
                (4 - 2*ep)^3)*s12*s23^3 + (12600 - 13188*(4 - 2*ep) + 4592*
                (4 - 2*ep)^2 - 532*(4 - 2*ep)^3)*s23^4) + 
           mmt^3*((1020 - 1216*(4 - 2*ep) + 463*(4 - 2*ep)^2 - 57*
                (4 - 2*ep)^3)*s12^5 + (16356 - 17080*(4 - 2*ep) + 5877*
                (4 - 2*ep)^2 - 667*(4 - 2*ep)^3)*s12^4*s23 + 
             (32120 - 32256*(4 - 2*ep) + 10660*(4 - 2*ep)^2 - 1159*
                (4 - 2*ep)^3)*s12^3*s23^2 + (4584 - 2716*(4 - 2*ep) + 144*
                (4 - 2*ep)^2 + 84*(4 - 2*ep)^3)*s12^2*s23^3 + 
             (-17080 + 18916*(4 - 2*ep) - 6966*(4 - 2*ep)^2 + 853*
                (4 - 2*ep)^3)*s12*s23^4 + (-2336 + 2448*(4 - 2*ep) - 856*
                (4 - 2*ep)^2 + 100*(4 - 2*ep)^3)*s23^5) + 
           mmt^2*((-960 + 1088*(4 - 2*ep) - 400*(4 - 2*ep)^2 + 48*
                (4 - 2*ep)^3)*s12^6 + (-12300 + 12836*(4 - 2*ep) - 4421*
                (4 - 2*ep)^2 + 503*(4 - 2*ep)^3)*s12^5*s23 + 
             (-26436 + 26500*(4 - 2*ep) - 8755*(4 - 2*ep)^2 + 953*
                (4 - 2*ep)^3)*s12^4*s23^2 + (-16212 + 14508*(4 - 2*ep) - 4121*
                (4 - 2*ep)^2 + 362*(4 - 2*ep)^3)*s12^3*s23^3 + 
             (1148 - 3096*(4 - 2*ep) + 1795*(4 - 2*ep)^2 - 297*(4 - 2*ep)^3)*
              s12^2*s23^4 + (1896 - 2508*(4 - 2*ep) + 1066*(4 - 2*ep)^2 - 147*
                (4 - 2*ep)^3)*s12*s23^5 + (-1280 + 1344*(4 - 2*ep) - 468*
                (4 - 2*ep)^2 + 54*(4 - 2*ep)^3)*s23^6) + 
           mmt*((240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
              s12^7 + (2940 - 3032*(4 - 2*ep) + 1035*(4 - 2*ep)^2 - 117*
                (4 - 2*ep)^3)*s12^6*s23 + (5904 - 5616*(4 - 2*ep) + 1756*
                (4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^5*s23^2 + 
             (1956 - 616*(4 - 2*ep) - 291*(4 - 2*ep)^2 + 93*(4 - 2*ep)^3)*
              s12^4*s23^3 + (-2228 + 3800*(4 - 2*ep) - 1847*(4 - 2*ep)^2 + 
               276*(4 - 2*ep)^3)*s12^3*s23^4 + (516 + 20*(4 - 2*ep) - 217*
                (4 - 2*ep)^2 + 51*(4 - 2*ep)^3)*s12^2*s23^5 + 
             (920 - 916*(4 - 2*ep) + 302*(4 - 2*ep)^2 - 33*(4 - 2*ep)^3)*s12*
              s23^6)) + mmw*((84 - 100*(4 - 2*ep) + 39*(4 - 2*ep)^2 - 
             5*(4 - 2*ep)^3)*s12^6*s23^3 + (168 - 200*(4 - 2*ep) + 
             78*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^5*s23^4 + 
           (84 - 100*(4 - 2*ep) + 39*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^4*
            s23^5 + mmt^7*((1080 - 1044*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s12*s23 + (-1512 + 1548*(4 - 2*ep) - 528*
                (4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s23^2) + 
           mmt^6*((-5940 + 5832*(4 - 2*ep) - 1905*(4 - 2*ep)^2 + 207*
                (4 - 2*ep)^3)*s12^2*s23 + (596 - 916*(4 - 2*ep) + 413*
                (4 - 2*ep)^2 - 58*(4 - 2*ep)^3)*s12*s23^2 + 
             (5048 - 5172*(4 - 2*ep) + 1766*(4 - 2*ep)^2 - 201*(4 - 2*ep)^3)*
              s23^3) + mmt^5*((13800 - 13720*(4 - 2*ep) + 4534*(4 - 2*ep)^2 - 
               498*(4 - 2*ep)^3)*s12^3*s23 + (17840 - 17232*(4 - 2*ep) + 5520*
                (4 - 2*ep)^2 - 586*(4 - 2*ep)^3)*s12^2*s23^2 + 
             (-9064 + 9968*(4 - 2*ep) - 3632*(4 - 2*ep)^2 + 439*(4 - 2*ep)^3)*
              s12*s23^3 + (-4560 + 4680*(4 - 2*ep) - 1602*(4 - 2*ep)^2 + 183*
                (4 - 2*ep)^3)*s23^4) + mmt^4*((-17520 + 17576*(4 - 2*ep) - 
               5856*(4 - 2*ep)^2 + 648*(4 - 2*ep)^3)*s12^4*s23 + 
             (-45688 + 45376*(4 - 2*ep) - 14960*(4 - 2*ep)^2 + 1637*
                (4 - 2*ep)^3)*s12^3*s23^2 + (-14924 + 13412*(4 - 2*ep) - 3911*
                (4 - 2*ep)^2 + 366*(4 - 2*ep)^3)*s12^2*s23^3 + 
             (8084 - 9096*(4 - 2*ep) + 3387*(4 - 2*ep)^2 - 418*(4 - 2*ep)^3)*
              s12*s23^4 + (24 - 36*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 3*
                (4 - 2*ep)^3)*s23^5) + mmt^3*((12960 - 13068*(4 - 2*ep) + 
               4374*(4 - 2*ep)^2 - 486*(4 - 2*ep)^3)*s12^5*s23 + 
             (47184 - 47288*(4 - 2*ep) + 15728*(4 - 2*ep)^2 - 1736*
                (4 - 2*ep)^3)*s12^4*s23^2 + (44224 - 43340*(4 - 2*ep) + 14048*
                (4 - 2*ep)^2 - 1505*(4 - 2*ep)^3)*s12^3*s23^3 + 
             (7488 - 5900*(4 - 2*ep) + 1372*(4 - 2*ep)^2 - 79*(4 - 2*ep)^3)*
              s12^2*s23^4 + (1224 - 848*(4 - 2*ep) + 144*(4 - 2*ep)^2 + 
               (4 - 2*ep)^3)*s12*s23^5 + (1000 - 1020*(4 - 2*ep) + 346*
                (4 - 2*ep)^2 - 39*(4 - 2*ep)^3)*s23^6) + 
           mmt^2*((-5340 + 5392*(4 - 2*ep) - 1807*(4 - 2*ep)^2 + 201*
                (4 - 2*ep)^3)*s12^6*s23 + (-22572 + 22668*(4 - 2*ep) - 7553*
                (4 - 2*ep)^2 + 835*(4 - 2*ep)^3)*s12^5*s23^2 + 
             (-32916 + 32704*(4 - 2*ep) - 10757*(4 - 2*ep)^2 + 1171*
                (4 - 2*ep)^3)*s12^4*s23^3 + (-18236 + 17368*(4 - 2*ep) - 5425*
                (4 - 2*ep)^2 + 554*(4 - 2*ep)^3)*s12^3*s23^4 + 
             (-4712 + 4172*(4 - 2*ep) - 1182*(4 - 2*ep)^2 + 105*(4 - 2*ep)^3)*
              s12^2*s23^5 + (-1920 + 1936*(4 - 2*ep) - 648*(4 - 2*ep)^2 + 72*
                (4 - 2*ep)^3)*s12*s23^6) + 
           mmt*((960 - 968*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
              s12^7*s23 + (4152 - 4156*(4 - 2*ep) + 1380*(4 - 2*ep)^2 - 152*
                (4 - 2*ep)^3)*s12^6*s23^2 + (7548 - 7472*(4 - 2*ep) + 2447*
                (4 - 2*ep)^2 - 265*(4 - 2*ep)^3)*s12^5*s23^3 + 
             (6936 - 6716*(4 - 2*ep) + 2140*(4 - 2*ep)^2 - 224*(4 - 2*ep)^3)*
              s12^4*s23^4 + (3548 - 3388*(4 - 2*ep) + 1059*(4 - 2*ep)^2 - 108*
                (4 - 2*ep)^3)*s12^3*s23^5 + (920 - 916*(4 - 2*ep) + 302*
                (4 - 2*ep)^2 - 33*(4 - 2*ep)^3)*s12^2*s23^6)))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^7*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^5*s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^4*s23^2 + 
          mmt^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
             s12^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^5 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^4*s23 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^2)) + 
        mmw^6*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
           s12^6*s23 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^5*s23^2 + 
          mmt^3*((512 - 448*(4 - 2*ep) + 128*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
             s12^4 + (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
              20*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^2*((-1184 + 1024*(4 - 2*ep) - 290*(4 - 2*ep)^2 + 
              27*(4 - 2*ep)^3)*s12^5 + (-2080 + 1792*(4 - 2*ep) - 
              506*(4 - 2*ep)^2 + 47*(4 - 2*ep)^3)*s12^4*s23 + 
            (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
             s12^3*s23^2) + mmt*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
              15*(4 - 2*ep)^3)*s12^6 + (832 - 704*(4 - 2*ep) + 
              196*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^5*s23 + 
            (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^4*
             s23^2)) + mmw^5*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^7*s23 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^6*s23^2 + 
          (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^5*
           s23^3 + (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
            10*(4 - 2*ep)^3)*s12^4*s23^4 + 
          mmt^4*((-192 + 192*(4 - 2*ep) - 60*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4 + (-1344 + 1152*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 
              30*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^3*((1056 - 960*(4 - 2*ep) + 282*(4 - 2*ep)^2 - 27*(4 - 2*ep)^3)*
             s12^5 + (3104 - 2688*(4 - 2*ep) + 762*(4 - 2*ep)^2 - 
              71*(4 - 2*ep)^3)*s12^4*s23 + (896 - 768*(4 - 2*ep) + 
              216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^2*((-1536 + 1344*(4 - 2*ep) - 384*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^6 + (-2464 + 2112*(4 - 2*ep) - 
              594*(4 - 2*ep)^2 + 55*(4 - 2*ep)^3)*s12^5*s23 + 
            (1120 - 960*(4 - 2*ep) + 270*(4 - 2*ep)^2 - 25*(4 - 2*ep)^3)*
             s12^4*s23^2 + (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
              20*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
             s12^7 + (32 - 6*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^6*s23 + 
            (-2240 + 1920*(4 - 2*ep) - 540*(4 - 2*ep)^2 + 50*(4 - 2*ep)^3)*
             s12^5*s23^2 + (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 
              20*(4 - 2*ep)^3)*s12^4*s23^3 + (-448 + 384*(4 - 2*ep) - 
              108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^3*s23^4)) + 
        mmw^4*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^8*s23 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^7*s23^2 + (-1792 + 1536*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^6*s23^3 + 
          (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^5*
           s23^4 + mmt^5*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^4 + (896 - 768*(4 - 2*ep) + 
              216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^4*((544 - 384*(4 - 2*ep) + 90*(4 - 2*ep)^2 - 7*(4 - 2*ep)^3)*
             s12^5 + (-2080 + 1792*(4 - 2*ep) - 506*(4 - 2*ep)^2 + 
              47*(4 - 2*ep)^3)*s12^4*s23 + (448 - 384*(4 - 2*ep) + 
              108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^3*((-96 + 18*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12^6 + 
            (1280 - 1088*(4 - 2*ep) + 304*(4 - 2*ep)^2 - 28*(4 - 2*ep)^3)*
             s12^5*s23 + (-3616 + 3136*(4 - 2*ep) - 890*(4 - 2*ep)^2 + 
              83*(4 - 2*ep)^3)*s12^4*s23^2 + (-2688 + 2304*(4 - 2*ep) - 
              648*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt^2*((-416 + 384*(4 - 2*ep) - 114*(4 - 2*ep)^2 + 11*(4 - 2*ep)^3)*
             s12^7 + (320 - 320*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^6*s23 + (6176 - 5312*(4 - 2*ep) + 
              1498*(4 - 2*ep)^2 - 139*(4 - 2*ep)^3)*s12^5*s23^2 + 
            (3712 - 3200*(4 - 2*ep) + 904*(4 - 2*ep)^2 - 84*(4 - 2*ep)^3)*
             s12^4*s23^3 + (1344 - 1152*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 
              30*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^8 + (-640 + 576*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^7*s23 + (-2336 + 1984*(4 - 2*ep) - 
              554*(4 - 2*ep)^2 + 51*(4 - 2*ep)^3)*s12^6*s23^2 + 
            (128 - 128*(4 - 2*ep) + 40*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^5*
             s23^3 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^4*s23^4)) + 
        mmw^3*((-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
           s12^8*s23^2 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^7*s23^3 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^6*s23^4 + 
          (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^5*
           s23^5 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^4*s23^6 + mmt^6*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^4 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^5*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^5 + (928 - 768*(4 - 2*ep) + 210*(4 - 2*ep)^2 - 
              19*(4 - 2*ep)^3)*s12^4*s23 + (-1120 + 960*(4 - 2*ep) - 
              270*(4 - 2*ep)^2 + 25*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^4*((960 - 768*(4 - 2*ep) + 204*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
             s12^6 + (-1152 + 896*(4 - 2*ep) - 232*(4 - 2*ep)^2 + 
              20*(4 - 2*ep)^3)*s12^5*s23 + (3424 - 3008*(4 - 2*ep) + 
              862*(4 - 2*ep)^2 - 81*(4 - 2*ep)^3)*s12^4*s23^2 + 
            (2464 - 2112*(4 - 2*ep) + 594*(4 - 2*ep)^2 - 55*(4 - 2*ep)^3)*
             s12^3*s23^3) + mmt^3*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^
                2 + 12*(4 - 2*ep)^3)*s12^7 + (128 - 24*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^6*s23 + (-5024 + 4416*(4 - 2*ep) - 
              1266*(4 - 2*ep)^2 + 119*(4 - 2*ep)^3)*s12^5*s23^2 + 
            (-3392 + 2944*(4 - 2*ep) - 836*(4 - 2*ep)^2 + 78*(4 - 2*ep)^3)*
             s12^4*s23^3 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
              15*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^8 + (608 - 576*(4 - 2*ep) + 174*(4 - 2*ep)^2 - 
              17*(4 - 2*ep)^3)*s12^7*s23 + (3808 - 3264*(4 - 2*ep) + 
              918*(4 - 2*ep)^2 - 85*(4 - 2*ep)^3)*s12^6*s23^2 + 
            (-1344 + 1152*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
             s12^4*s23^4 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
              15*(4 - 2*ep)^3)*s12^3*s23^5) + 
          mmt*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*
             s12^8*s23 + (-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^7*s23^2 + (1600 - 1408*(4 - 2*ep) + 
              404*(4 - 2*ep)^2 - 38*(4 - 2*ep)^3)*s12^6*s23^3 + 
            (1792 - 1536*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
             s12^5*s23^4 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^4*s23^5 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^6)) + 
        mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^8*s23^3 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^7*s23^4 + (672 - 576*(4 - 2*ep) + 
            162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^6*s23^5 + 
          (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^5*
           s23^6 + mmt^6*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^4*s23 + (448 - 384*(4 - 2*ep) + 
              108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^5*((1280 - 1024*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^5*s23 + (-1088 + 960*(4 - 2*ep) - 
              276*(4 - 2*ep)^2 + 26*(4 - 2*ep)^3)*s12^4*s23^2 + 
            (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
             s12^3*s23^3) + mmt^4*((-1920 + 1536*(4 - 2*ep) - 
              408*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12^6*s23 + 
            (672 - 640*(4 - 2*ep) + 194*(4 - 2*ep)^2 - 19*(4 - 2*ep)^3)*s12^5*
             s23^2 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^4*s23^3 + (-896 + 768*(4 - 2*ep) - 
              216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt^3*((1280 - 1024*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^7*s23 + (32 - 6*(4 - 2*ep)^2 + 
              (4 - 2*ep)^3)*s12^6*s23^2 + (1984 - 1728*(4 - 2*ep) + 
              492*(4 - 2*ep)^2 - 46*(4 - 2*ep)^3)*s12^5*s23^3 + 
            (2656 - 2304*(4 - 2*ep) + 654*(4 - 2*ep)^2 - 61*(4 - 2*ep)^3)*
             s12^4*s23^4 + (1344 - 1152*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 
              30*(4 - 2*ep)^3)*s12^3*s23^5) + 
          mmt^2*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^8*s23 + (32 - 6*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^7*s23^2 + 
            (-2432 + 2112*(4 - 2*ep) - 600*(4 - 2*ep)^2 + 56*(4 - 2*ep)^3)*
             s12^6*s23^3 + (-2752 + 2368*(4 - 2*ep) - 668*(4 - 2*ep)^2 + 
              62*(4 - 2*ep)^3)*s12^5*s23^4 + (-1184 + 1024*(4 - 2*ep) - 
              290*(4 - 2*ep)^2 + 27*(4 - 2*ep)^3)*s12^4*s23^5 + 
            (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
             s12^3*s23^6) + mmt*((-96 + 64*(4 - 2*ep) - 14*(4 - 2*ep)^2 + 
              (4 - 2*ep)^3)*s12^8*s23^2 + (512 - 448*(4 - 2*ep) + 
              128*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^7*s23^3 + 
            (320 - 256*(4 - 2*ep) + 68*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^6*
             s23^4 + (-512 + 448*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^5*s23^5 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^4*s23^6)) + 
        mmw*(mmt^6*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^4*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt^5*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^5*s23^2 + (416 - 384*(4 - 2*ep) + 114*(4 - 2*ep)^2 - 
              11*(4 - 2*ep)^3)*s12^4*s23^3 + (672 - 576*(4 - 2*ep) + 
              162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt^4*((960 - 768*(4 - 2*ep) + 204*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
             s12^6*s23^2 + (-64 + 128*(4 - 2*ep) - 52*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^5*s23^3 + (-1312 + 1152*(4 - 2*ep) - 
              330*(4 - 2*ep)^2 + 31*(4 - 2*ep)^3)*s12^4*s23^4 + 
            (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
             s12^3*s23^5) + mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^8*s23^2 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^7*s23^3 + 
            (-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^6*
             s23^4 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^5*s23^5) + 
          mmt^3*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^7*s23^2 + (-64 + 12*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^6*
             s23^3 + (704 - 640*(4 - 2*ep) + 188*(4 - 2*ep)^2 - 
              18*(4 - 2*ep)^3)*s12^5*s23^4 + (736 - 640*(4 - 2*ep) + 
              182*(4 - 2*ep)^2 - 17*(4 - 2*ep)^3)*s12^4*s23^5 + 
            (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*
             s23^6) + mmt*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^8*s23^3 + (96 - 64*(4 - 2*ep) + 
              14*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^7*s23^4 + 
            (-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^6*
             s23^5 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^5*s23^6))) + 
      ((mmt^6*((-1920 + 2416*(4 - 2*ep) - 1132*(4 - 2*ep)^2 + 
             234*(4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12^2*s23^2 + 
           (2688 - 3536*(4 - 2*ep) + 1732*(4 - 2*ep)^2 - 374*(4 - 2*ep)^3 + 
             30*(4 - 2*ep)^4)*s12*s23^3) + 
         mmt^5*((7680 - 9664*(4 - 2*ep) + 4528*(4 - 2*ep)^2 - 
             936*(4 - 2*ep)^3 + 72*(4 - 2*ep)^4)*s12^3*s23^2 + 
           (-6912 + 9312*(4 - 2*ep) - 4664*(4 - 2*ep)^2 + 1028*(4 - 2*ep)^3 - 
             84*(4 - 2*ep)^4)*s12^2*s23^3 + (-5376 + 7072*(4 - 2*ep) - 
             3464*(4 - 2*ep)^2 + 748*(4 - 2*ep)^3 - 60*(4 - 2*ep)^4)*s12*
            s23^4) + mmt^4*((-11520 + 14496*(4 - 2*ep) - 6792*(4 - 2*ep)^2 + 
             1404*(4 - 2*ep)^3 - 108*(4 - 2*ep)^4)*s12^4*s23^2 + 
           (4608 - 6720*(4 - 2*ep) + 3600*(4 - 2*ep)^2 - 840*(4 - 2*ep)^3 + 
             72*(4 - 2*ep)^4)*s12^3*s23^3 + (14208 - 18800*(4 - 2*ep) + 
             9260*(4 - 2*ep)^2 - 2010*(4 - 2*ep)^3 + 162*(4 - 2*ep)^4)*s12^2*
            s23^4 + (2688 - 3536*(4 - 2*ep) + 1732*(4 - 2*ep)^2 - 
             374*(4 - 2*ep)^3 + 30*(4 - 2*ep)^4)*s12*s23^5) + 
         mmt^3*((7680 - 9664*(4 - 2*ep) + 4528*(4 - 2*ep)^2 - 
             936*(4 - 2*ep)^3 + 72*(4 - 2*ep)^4)*s12^5*s23^2 + 
           (768 - 352*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 92*(4 - 2*ep)^3 - 
             12*(4 - 2*ep)^4)*s12^4*s23^3 + (-12288 + 16384*(4 - 2*ep) - 
             8128*(4 - 2*ep)^2 + 1776*(4 - 2*ep)^3 - 144*(4 - 2*ep)^4)*s12^3*
            s23^4 + (-5376 + 7072*(4 - 2*ep) - 3464*(4 - 2*ep)^2 + 
             748*(4 - 2*ep)^3 - 60*(4 - 2*ep)^4)*s12^2*s23^5) + 
         mmt^2*((-1920 + 2416*(4 - 2*ep) - 1132*(4 - 2*ep)^2 + 
             234*(4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12^6*s23^2 + 
           (-1152 + 1296*(4 - 2*ep) - 532*(4 - 2*ep)^2 + 94*(4 - 2*ep)^3 - 
             6*(4 - 2*ep)^4)*s12^5*s23^3 + (3456 - 4656*(4 - 2*ep) + 
             2332*(4 - 2*ep)^2 - 514*(4 - 2*ep)^3 + 42*(4 - 2*ep)^4)*s12^4*
            s23^4 + (2688 - 3536*(4 - 2*ep) + 1732*(4 - 2*ep)^2 - 
             374*(4 - 2*ep)^3 + 30*(4 - 2*ep)^4)*s12^3*s23^5) + 
         mmw^6*((-3360 + 4588*(4 - 2*ep) - 2344*(4 - 2*ep)^2 + 
             531*(4 - 2*ep)^3 - 45*(4 - 2*ep)^4)*s12^3*s23 + 
           (-3360 + 4588*(4 - 2*ep) - 2344*(4 - 2*ep)^2 + 531*(4 - 2*ep)^3 - 
             45*(4 - 2*ep)^4)*s12^2*s23^2 + 
           mmt^2*((3360 - 4588*(4 - 2*ep) + 2344*(4 - 2*ep)^2 - 531*
                (4 - 2*ep)^3 + 45*(4 - 2*ep)^4)*s12^2 + 
             (3360 - 4588*(4 - 2*ep) + 2344*(4 - 2*ep)^2 - 531*(4 - 2*ep)^3 + 
               45*(4 - 2*ep)^4)*s12*s23) + 
           mmt*((-3360 + 4588*(4 - 2*ep) - 2344*(4 - 2*ep)^2 + 531*
                (4 - 2*ep)^3 - 45*(4 - 2*ep)^4)*s12^3 + 
             (-6720 + 9176*(4 - 2*ep) - 4688*(4 - 2*ep)^2 + 1062*
                (4 - 2*ep)^3 - 90*(4 - 2*ep)^4)*s12^2*s23 + 
             (-3360 + 4588*(4 - 2*ep) - 2344*(4 - 2*ep)^2 + 531*(4 - 2*ep)^
                 3 - 45*(4 - 2*ep)^4)*s12*s23^2)) + 
         mmw^5*((-9408 + 12712*(4 - 2*ep) - 6420*(4 - 2*ep)^2 + 
             1436*(4 - 2*ep)^3 - 120*(4 - 2*ep)^4)*s12^4*s23 + 
           (-15264 + 20028*(4 - 2*ep) - 9804*(4 - 2*ep)^2 + 
             2121*(4 - 2*ep)^3 - 171*(4 - 2*ep)^4)*s12^3*s23^2 + 
           (-5216 + 6404*(4 - 2*ep) - 2908*(4 - 2*ep)^2 + 577*(4 - 2*ep)^3 - 
             42*(4 - 2*ep)^4)*s12^2*s23^3 + (640 - 912*(4 - 2*ep) + 
             476*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3 + 9*(4 - 2*ep)^4)*s12*
            s23^4 + mmt^4*((-10976 + 13972*(4 - 2*ep) - 6600*(4 - 2*ep)^2 + 
               1369*(4 - 2*ep)^3 - 105*(4 - 2*ep)^4)*s12 + 
             (-10976 + 13972*(4 - 2*ep) - 6600*(4 - 2*ep)^2 + 1369*
                (4 - 2*ep)^3 - 105*(4 - 2*ep)^4)*s23) + 
           mmt^3*((10464 - 12628*(4 - 2*ep) + 5576*(4 - 2*ep)^2 - 1059*
                (4 - 2*ep)^3 + 72*(4 - 2*ep)^4)*s12^2 + 
             (37632 - 46816*(4 - 2*ep) + 21496*(4 - 2*ep)^2 - 4302*
                (4 - 2*ep)^3 + 315*(4 - 2*ep)^4)*s12*s23 + 
             (32928 - 41916*(4 - 2*ep) + 19800*(4 - 2*ep)^2 - 4107*
                (4 - 2*ep)^3 + 315*(4 - 2*ep)^4)*s23^2) + 
           mmt^2*((9920 - 14056*(4 - 2*ep) + 7444*(4 - 2*ep)^2 - 1746*
                (4 - 2*ep)^3 + 153*(4 - 2*ep)^4)*s12^3 + 
             (11072 - 16472*(4 - 2*ep) + 9132*(4 - 2*ep)^2 - 2236*
                (4 - 2*ep)^3 + 204*(4 - 2*ep)^4)*s12^2*s23 + 
             (-21440 + 26440*(4 - 2*ep) - 11988*(4 - 2*ep)^2 + 2356*
                (4 - 2*ep)^3 - 168*(4 - 2*ep)^4)*s12*s23^2 + 
             (-22592 + 28856*(4 - 2*ep) - 13676*(4 - 2*ep)^2 + 2846*
                (4 - 2*ep)^3 - 219*(4 - 2*ep)^4)*s23^3) + 
           mmt*((-9408 + 12712*(4 - 2*ep) - 6420*(4 - 2*ep)^2 + 1436*
                (4 - 2*ep)^3 - 120*(4 - 2*ep)^4)*s12^4 + 
             (-24160 + 31396*(4 - 2*ep) - 15200*(4 - 2*ep)^2 + 3247*
                (4 - 2*ep)^3 - 258*(4 - 2*ep)^4)*s12^3*s23 + 
             (-36160 + 45304*(4 - 2*ep) - 21008*(4 - 2*ep)^2 + 4262*
                (4 - 2*ep)^3 - 318*(4 - 2*ep)^4)*s12^2*s23^2 + 
             (-26528 + 33436*(4 - 2*ep) - 15632*(4 - 2*ep)^2 + 3207*
                (4 - 2*ep)^3 - 243*(4 - 2*ep)^4)*s12*s23^3 + 
             (640 - 912*(4 - 2*ep) + 476*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3 + 9*
                (4 - 2*ep)^4)*s23^4)) + 
         mmw^4*((-6048 + 8124*(4 - 2*ep) - 4076*(4 - 2*ep)^2 + 
             905*(4 - 2*ep)^3 - 75*(4 - 2*ep)^4)*s12^5*s23 + 
           (4160 - 6168*(4 - 2*ep) + 3376*(4 - 2*ep)^2 - 810*(4 - 2*ep)^3 + 
             72*(4 - 2*ep)^4)*s12^4*s23^2 + (36480 - 49072*(4 - 2*ep) + 
             24584*(4 - 2*ep)^2 - 5434*(4 - 2*ep)^3 + 447*(4 - 2*ep)^4)*s12^3*
            s23^3 + (27552 - 36604*(4 - 2*ep) + 18084*(4 - 2*ep)^2 - 
             3935*(4 - 2*ep)^3 + 318*(4 - 2*ep)^4)*s12^2*s23^4 + 
           (1280 - 1824*(4 - 2*ep) + 952*(4 - 2*ep)^2 - 216*(4 - 2*ep)^3 + 
             18*(4 - 2*ep)^4)*s12*s23^5 + mmt^5*
            ((14112 - 18412*(4 - 2*ep) + 8896*(4 - 2*ep)^2 - 1883*
                (4 - 2*ep)^3 + 147*(4 - 2*ep)^4)*s12 + 
             (32928 - 41916*(4 - 2*ep) + 19800*(4 - 2*ep)^2 - 4107*
                (4 - 2*ep)^3 + 315*(4 - 2*ep)^4)*s23) + 
           mmt^4*((-49568 + 63516*(4 - 2*ep) - 30168*(4 - 2*ep)^2 + 6283*
                (4 - 2*ep)^3 - 483*(4 - 2*ep)^4)*s12^2 + 
             (-105728 + 134688*(4 - 2*ep) - 63512*(4 - 2*ep)^2 + 13108*
                (4 - 2*ep)^3 - 996*(4 - 2*ep)^4)*s12*s23 + 
             (-98784 + 125748*(4 - 2*ep) - 59400*(4 - 2*ep)^2 + 12321*
                (4 - 2*ep)^3 - 945*(4 - 2*ep)^4)*s23^2) + 
           mmt^3*((47552 - 59752*(4 - 2*ep) + 27784*(4 - 2*ep)^2 - 5652*
                (4 - 2*ep)^3 + 423*(4 - 2*ep)^4)*s12^3 + 
             (147040 - 186020*(4 - 2*ep) + 87136*(4 - 2*ep)^2 - 17871*
                (4 - 2*ep)^3 + 1350*(4 - 2*ep)^4)*s12^2*s23 + 
             (154080 - 197812*(4 - 2*ep) + 94200*(4 - 2*ep)^2 - 19689*
                (4 - 2*ep)^3 + 1521*(4 - 2*ep)^4)*s12*s23^2 + 
             (68416 - 87480*(4 - 2*ep) + 41504*(4 - 2*ep)^2 - 8646*
                (4 - 2*ep)^3 + 666*(4 - 2*ep)^4)*s23^3) + 
           mmt^2*((-6048 + 6524*(4 - 2*ep) - 2436*(4 - 2*ep)^2 + 347*
                (4 - 2*ep)^3 - 12*(4 - 2*ep)^4)*s12^4 + 
             (-54336 + 69048*(4 - 2*ep) - 32556*(4 - 2*ep)^2 + 6740*
                (4 - 2*ep)^3 - 516*(4 - 2*ep)^4)*s12^3*s23 + 
             (-120320 + 157952*(4 - 2*ep) - 77288*(4 - 2*ep)^2 + 16700*
                (4 - 2*ep)^3 - 1344*(4 - 2*ep)^4)*s12^2*s23^2 + 
             (-33248 + 46324*(4 - 2*ep) - 23968*(4 - 2*ep)^2 + 5459*
                (4 - 2*ep)^3 - 462*(4 - 2*ep)^4)*s12*s23^3 + 
             (-3840 + 5472*(4 - 2*ep) - 2856*(4 - 2*ep)^2 + 648*(4 - 2*ep)^
                 3 - 54*(4 - 2*ep)^4)*s23^4) + 
           mmt*((-6048 + 8124*(4 - 2*ep) - 4076*(4 - 2*ep)^2 + 905*
                (4 - 2*ep)^3 - 75*(4 - 2*ep)^4)*s12^5 + 
             (-7456 + 8236*(4 - 2*ep) - 3216*(4 - 2*ep)^2 + 505*(4 - 2*ep)^
                 3 - 24*(4 - 2*ep)^4)*s12^4*s23 + (-256 - 3744*(4 - 2*ep) + 
               4000*(4 - 2*ep)^2 - 1376*(4 - 2*ep)^3 + 156*(4 - 2*ep)^4)*
              s12^3*s23^2 + (28832 - 38908*(4 - 2*ep) + 19600*(4 - 2*ep)^2 - 
               4367*(4 - 2*ep)^3 + 363*(4 - 2*ep)^4)*s12^2*s23^3 + 
             (33952 - 44444*(4 - 2*ep) + 21660*(4 - 2*ep)^2 - 4655*
                (4 - 2*ep)^3 + 372*(4 - 2*ep)^4)*s12*s23^4 + 
             (1280 - 1824*(4 - 2*ep) + 952*(4 - 2*ep)^2 - 216*(4 - 2*ep)^3 + 
               18*(4 - 2*ep)^4)*s23^5)) + 
         mmw^3*((14016 - 18984*(4 - 2*ep) + 9580*(4 - 2*ep)^2 - 
             2134*(4 - 2*ep)^3 + 177*(4 - 2*ep)^4)*s12^5*s23^2 + 
           (30144 - 40392*(4 - 2*ep) + 20124*(4 - 2*ep)^2 - 
             4416*(4 - 2*ep)^3 + 360*(4 - 2*ep)^4)*s12^4*s23^3 + 
           (6112 - 8564*(4 - 2*ep) + 4376*(4 - 2*ep)^2 - 967*(4 - 2*ep)^3 + 
             78*(4 - 2*ep)^4)*s12^3*s23^4 + (-9376 + 11932*(4 - 2*ep) - 
             5692*(4 - 2*ep)^2 + 1207*(4 - 2*ep)^3 - 96*(4 - 2*ep)^4)*s12^2*
            s23^5 + (640 - 912*(4 - 2*ep) + 476*(4 - 2*ep)^2 - 
             108*(4 - 2*ep)^3 + 9*(4 - 2*ep)^4)*s12*s23^6 + 
           mmt^6*((224 + 652*(4 - 2*ep) - 732*(4 - 2*ep)^2 + 235*
                (4 - 2*ep)^3 - 24*(4 - 2*ep)^4)*s12 + 
             (-37408 + 47660*(4 - 2*ep) - 22540*(4 - 2*ep)^2 + 4683*
                (4 - 2*ep)^3 - 360*(4 - 2*ep)^4)*s23) + 
           mmt^5*((22304 - 31148*(4 - 2*ep) + 15992*(4 - 2*ep)^2 - 3577*
                (4 - 2*ep)^3 + 294*(4 - 2*ep)^4)*s12^2 + 
             (123424 - 159788*(4 - 2*ep) + 76700*(4 - 2*ep)^2 - 16153*
                (4 - 2*ep)^3 + 1257*(4 - 2*ep)^4)*s12*s23 + 
             (119168 - 151984*(4 - 2*ep) + 71980*(4 - 2*ep)^2 - 14984*
                (4 - 2*ep)^3 + 1155*(4 - 2*ep)^4)*s23^2) + 
           mmt^4*((-65056 + 85612*(4 - 2*ep) - 41796*(4 - 2*ep)^2 + 8961*
                (4 - 2*ep)^3 - 711*(4 - 2*ep)^4)*s12^3 + 
             (-215744 + 280200*(4 - 2*ep) - 134976*(4 - 2*ep)^2 + 28542*
                (4 - 2*ep)^3 - 2232*(4 - 2*ep)^4)*s12^2*s23 + 
             (-319712 + 413172*(4 - 2*ep) - 198468*(4 - 2*ep)^2 + 41959*
                (4 - 2*ep)^3 - 3291*(4 - 2*ep)^4)*s12*s23^2 + 
             (-106432 + 136808*(4 - 2*ep) - 65376*(4 - 2*ep)^2 + 13754*
                (4 - 2*ep)^3 - 1074*(4 - 2*ep)^4)*s23^3) + 
           mmt^3*((62304 - 80388*(4 - 2*ep) + 38544*(4 - 2*ep)^2 - 8131*
                (4 - 2*ep)^3 + 636*(4 - 2*ep)^4)*s12^4 + 
             (216608 - 279884*(4 - 2*ep) + 134376*(4 - 2*ep)^2 - 28383*
                (4 - 2*ep)^3 + 2223*(4 - 2*ep)^4)*s12^3*s23 + 
             (310048 - 405164*(4 - 2*ep) + 197048*(4 - 2*ep)^2 - 42251*
                (4 - 2*ep)^3 + 3369*(4 - 2*ep)^4)*s12^2*s23^2 + 
             (195072 - 256000*(4 - 2*ep) + 125128*(4 - 2*ep)^2 - 26994*
                (4 - 2*ep)^3 + 2169*(4 - 2*ep)^4)*s12*s23^3 + 
             (42400 - 55964*(4 - 2*ep) + 27512*(4 - 2*ep)^2 - 5971*
                (4 - 2*ep)^3 + 483*(4 - 2*ep)^4)*s23^4) + 
           mmt^2*((-19776 + 25272*(4 - 2*ep) - 12008*(4 - 2*ep)^2 + 2512*
                (4 - 2*ep)^3 - 195*(4 - 2*ep)^4)*s12^5 + 
             (-92640 + 120020*(4 - 2*ep) - 57924*(4 - 2*ep)^2 + 12337*
                (4 - 2*ep)^3 - 978*(4 - 2*ep)^4)*s12^4*s23 + 
             (-124416 + 162464*(4 - 2*ep) - 79220*(4 - 2*ep)^2 + 17102*
                (4 - 2*ep)^3 - 1380*(4 - 2*ep)^4)*s12^3*s23^2 + 
             (40288 - 51172*(4 - 2*ep) + 24156*(4 - 2*ep)^2 - 5003*
                (4 - 2*ep)^3 + 381*(4 - 2*ep)^4)*s12^2*s23^3 + 
             (-17536 + 22384*(4 - 2*ep) - 10584*(4 - 2*ep)^2 + 2202*
                (4 - 2*ep)^3 - 171*(4 - 2*ep)^4)*s12*s23^4 + 
             (-18368 + 24392*(4 - 2*ep) - 12052*(4 - 2*ep)^2 + 2626*
                (4 - 2*ep)^3 - 213*(4 - 2*ep)^4)*s23^5) + 
           mmt*((5760 - 8208*(4 - 2*ep) + 4364*(4 - 2*ep)^2 - 1026*
                (4 - 2*ep)^3 + 90*(4 - 2*ep)^4)*s12^5*s23 + 
             (-11904 + 16176*(4 - 2*ep) - 8072*(4 - 2*ep)^2 + 1748*
                (4 - 2*ep)^3 - 138*(4 - 2*ep)^4)*s12^4*s23^2 + 
             (-86432 + 119324*(4 - 2*ep) - 61160*(4 - 2*ep)^2 + 13785*
                (4 - 2*ep)^3 - 1152*(4 - 2*ep)^4)*s12^3*s23^3 + 
             (-138496 + 185312*(4 - 2*ep) - 92320*(4 - 2*ep)^2 + 20280*
                (4 - 2*ep)^3 - 1656*(4 - 2*ep)^4)*s12^2*s23^4 + 
             (-54112 + 71748*(4 - 2*ep) - 35448*(4 - 2*ep)^2 + 7729*
                (4 - 2*ep)^3 - 627*(4 - 2*ep)^4)*s12*s23^5 + 
             (640 - 912*(4 - 2*ep) + 476*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3 + 9*
                (4 - 2*ep)^4)*s23^6)) + 
         mmw^2*((640 - 912*(4 - 2*ep) + 476*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3 + 
             9*(4 - 2*ep)^4)*s12^6*s23^2 + (-3488 + 4476*(4 - 2*ep) - 
             2172*(4 - 2*ep)^2 + 473*(4 - 2*ep)^3 - 39*(4 - 2*ep)^4)*s12^5*
            s23^3 + (-12736 + 16520*(4 - 2*ep) - 8036*(4 - 2*ep)^2 + 
             1738*(4 - 2*ep)^3 - 141*(4 - 2*ep)^4)*s12^4*s23^4 + 
           (-7968 + 10220*(4 - 2*ep) - 4912*(4 - 2*ep)^2 + 
             1049*(4 - 2*ep)^3 - 84*(4 - 2*ep)^4)*s12^3*s23^5 + 
           (640 - 912*(4 - 2*ep) + 476*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3 + 
             9*(4 - 2*ep)^4)*s12^2*s23^6 + 
           mmt^7*((-6560 + 7708*(4 - 2*ep) - 3352*(4 - 2*ep)^2 + 639*
                (4 - 2*ep)^3 - 45*(4 - 2*ep)^4)*s12 + 
             (19936 - 25460*(4 - 2*ep) + 12080*(4 - 2*ep)^2 - 2521*
                (4 - 2*ep)^3 + 195*(4 - 2*ep)^4)*s23) + 
           mmt^6*((21760 - 25088*(4 - 2*ep) + 10668*(4 - 2*ep)^2 - 1980*
                (4 - 2*ep)^3 + 135*(4 - 2*ep)^4)*s12^2 + 
             (-66528 + 87316*(4 - 2*ep) - 42516*(4 - 2*ep)^2 + 9093*
                (4 - 2*ep)^3 - 720*(4 - 2*ep)^4)*s12*s23 + 
             (-73696 + 94388*(4 - 2*ep) - 44960*(4 - 2*ep)^2 + 9433*
                (4 - 2*ep)^3 - 735*(4 - 2*ep)^4)*s23^2) + 
           mmt^5*((-21440 + 23272*(4 - 2*ep) - 9152*(4 - 2*ep)^2 + 1530*
                (4 - 2*ep)^3 - 90*(4 - 2*ep)^4)*s12^3 + 
             (96224 - 130036*(4 - 2*ep) + 65000*(4 - 2*ep)^2 - 14235*
                (4 - 2*ep)^3 + 1152*(4 - 2*ep)^4)*s12^2*s23 + 
             (239840 - 311444*(4 - 2*ep) + 150432*(4 - 2*ep)^2 - 32015*
                (4 - 2*ep)^3 + 2532*(4 - 2*ep)^4)*s12*s23^2 + 
             (97984 - 126600*(4 - 2*ep) + 60944*(4 - 2*ep)^2 - 12954*
                (4 - 2*ep)^3 + 1026*(4 - 2*ep)^4)*s23^3) + 
           mmt^4*((-640 + 3632*(4 - 2*ep) - 3032*(4 - 2*ep)^2 + 900*
                (4 - 2*ep)^3 - 90*(4 - 2*ep)^4)*s12^4 + 
             (-100256 + 134780*(4 - 2*ep) - 67076*(4 - 2*ep)^2 + 14639*
                (4 - 2*ep)^3 - 1182*(4 - 2*ep)^4)*s12^3*s23 + 
             (-303168 + 396216*(4 - 2*ep) - 192668*(4 - 2*ep)^2 + 41304*
                (4 - 2*ep)^3 - 3294*(4 - 2*ep)^4)*s12^2*s23^2 + 
             (-172256 + 225172*(4 - 2*ep) - 109632*(4 - 2*ep)^2 + 23571*
                (4 - 2*ep)^3 - 1890*(4 - 2*ep)^4)*s12*s23^3 + 
             (-75840 + 99160*(4 - 2*ep) - 48360*(4 - 2*ep)^2 + 10430*
                (4 - 2*ep)^3 - 840*(4 - 2*ep)^4)*s23^4) + 
           mmt^3*((11360 - 15268*(4 - 2*ep) + 7608*(4 - 2*ep)^2 - 1665*
                (4 - 2*ep)^3 + 135*(4 - 2*ep)^4)*s12^5 + 
             (83264 - 107544*(4 - 2*ep) + 51612*(4 - 2*ep)^2 - 10902*
                (4 - 2*ep)^3 + 855*(4 - 2*ep)^4)*s12^4*s23 + 
             (200544 - 256420*(4 - 2*ep) + 122108*(4 - 2*ep)^2 - 25675*
                (4 - 2*ep)^3 + 2013*(4 - 2*ep)^4)*s12^3*s23^2 + 
             (52288 - 62776*(4 - 2*ep) + 27900*(4 - 2*ep)^2 - 5464*
                (4 - 2*ep)^3 + 402*(4 - 2*ep)^4)*s12^2*s23^3 + 
             (-42304 + 56280*(4 - 2*ep) - 27940*(4 - 2*ep)^2 + 6114*
                (4 - 2*ep)^3 - 495*(4 - 2*ep)^4)*s12*s23^4 + 
             (32896 - 43312*(4 - 2*ep) + 21248*(4 - 2*ep)^2 - 4604*
                (4 - 2*ep)^3 + 372*(4 - 2*ep)^4)*s23^5) + 
           mmt^2*((-4480 + 5744*(4 - 2*ep) - 2740*(4 - 2*ep)^2 + 576*
                (4 - 2*ep)^3 - 45*(4 - 2*ep)^4)*s12^6 + 
             (-37632 + 47072*(4 - 2*ep) - 21896*(4 - 2*ep)^2 + 4488*
                (4 - 2*ep)^3 - 342*(4 - 2*ep)^4)*s12^5*s23 + 
             (-72224 + 85356*(4 - 2*ep) - 37300*(4 - 2*ep)^2 + 7145*
                (4 - 2*ep)^3 - 507*(4 - 2*ep)^4)*s12^4*s23^2 + 
             (61408 - 95060*(4 - 2*ep) + 53372*(4 - 2*ep)^2 - 12941*
                (4 - 2*ep)^3 + 1146*(4 - 2*ep)^4)*s12^3*s23^3 + 
             (113280 - 158928*(4 - 2*ep) + 82644*(4 - 2*ep)^2 - 18864*
                (4 - 2*ep)^3 + 1593*(4 - 2*ep)^4)*s12^2*s23^4 + 
             (77952 - 103664*(4 - 2*ep) + 51384*(4 - 2*ep)^2 - 11242*
                (4 - 2*ep)^3 + 915*(4 - 2*ep)^4)*s12*s23^5 + 
             (-1280 + 1824*(4 - 2*ep) - 952*(4 - 2*ep)^2 + 216*(4 - 2*ep)^3 - 
               18*(4 - 2*ep)^4)*s23^6) + mmt*((4992 - 6128*(4 - 2*ep) + 2796*
                (4 - 2*ep)^2 - 562*(4 - 2*ep)^3 + 42*(4 - 2*ep)^4)*s12^6*
              s23 + (8064 - 7184*(4 - 2*ep) + 1912*(4 - 2*ep)^2 - 84*
                (4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12^5*s23^2 + 
             (-29536 + 46948*(4 - 2*ep) - 26836*(4 - 2*ep)^2 + 6595*
                (4 - 2*ep)^3 - 591*(4 - 2*ep)^4)*s12^4*s23^3 + 
             (-54400 + 77648*(4 - 2*ep) - 40892*(4 - 2*ep)^2 + 9420*
                (4 - 2*ep)^3 - 801*(4 - 2*ep)^4)*s12^3*s23^4 + 
             (7136 - 6324*(4 - 2*ep) + 1680*(4 - 2*ep)^2 - 77*(4 - 2*ep)^3 - 
               15*(4 - 2*ep)^4)*s12^2*s23^5 + (7040 - 8752*(4 - 2*ep) + 4052*
                (4 - 2*ep)^2 - 828*(4 - 2*ep)^3 + 63*(4 - 2*ep)^4)*s12*
              s23^6)) + mmw*(mmt^8*((3200 - 3920*(4 - 2*ep) + 1788*
                (4 - 2*ep)^2 - 360*(4 - 2*ep)^3 + 27*(4 - 2*ep)^4)*s12 + 
             (-4480 + 5744*(4 - 2*ep) - 2740*(4 - 2*ep)^2 + 576*(4 - 2*ep)^
                 3 - 45*(4 - 2*ep)^4)*s23) + 
           mmt^7*((-16000 + 19600*(4 - 2*ep) - 8940*(4 - 2*ep)^2 + 1800*
                (4 - 2*ep)^3 - 135*(4 - 2*ep)^4)*s12^2 + 
             (7840 - 10812*(4 - 2*ep) + 5488*(4 - 2*ep)^2 - 1215*
                (4 - 2*ep)^3 + 99*(4 - 2*ep)^4)*s12*s23 + 
             (20384 - 26236*(4 - 2*ep) + 12580*(4 - 2*ep)^2 - 2663*
                (4 - 2*ep)^3 + 210*(4 - 2*ep)^4)*s23^2) + 
           mmt^6*((32000 - 39200*(4 - 2*ep) + 17880*(4 - 2*ep)^2 - 3600*
                (4 - 2*ep)^3 + 270*(4 - 2*ep)^4)*s12^3 + 
             (7680 - 6944*(4 - 2*ep) + 2052*(4 - 2*ep)^2 - 198*(4 - 2*ep)^3)*
              s12^2*s23 + (-49408 + 65056*(4 - 2*ep) - 31832*(4 - 2*ep)^2 + 
               6858*(4 - 2*ep)^3 - 549*(4 - 2*ep)^4)*s12*s23^2 + 
             (-37376 + 48416*(4 - 2*ep) - 23396*(4 - 2*ep)^2 + 5000*
                (4 - 2*ep)^3 - 399*(4 - 2*ep)^4)*s23^3) + 
           mmt^5*((-32000 + 39200*(4 - 2*ep) - 17880*(4 - 2*ep)^2 + 3600*
                (4 - 2*ep)^3 - 270*(4 - 2*ep)^4)*s12^4 + 
             (-15680 + 16184*(4 - 2*ep) - 6024*(4 - 2*ep)^2 + 954*
                (4 - 2*ep)^3 - 54*(4 - 2*ep)^4)*s12^3*s23 + 
             (68864 - 91616*(4 - 2*ep) + 45184*(4 - 2*ep)^2 - 9788*
                (4 - 2*ep)^3 + 786*(4 - 2*ep)^4)*s12^2*s23^2 + 
             (34272 - 45396*(4 - 2*ep) + 22372*(4 - 2*ep)^2 - 4869*
                (4 - 2*ep)^3 + 396*(4 - 2*ep)^4)*s12*s23^3 + 
             (36640 - 47756*(4 - 2*ep) + 23228*(4 - 2*ep)^2 - 4999*
                (4 - 2*ep)^3 + 402*(4 - 2*ep)^4)*s23^4) + 
           mmt^4*((16000 - 19600*(4 - 2*ep) + 8940*(4 - 2*ep)^2 - 1800*
                (4 - 2*ep)^3 + 135*(4 - 2*ep)^4)*s12^5 + 
             (-14080 + 19904*(4 - 2*ep) - 10284*(4 - 2*ep)^2 + 2304*
                (4 - 2*ep)^3 - 189*(4 - 2*ep)^4)*s12^4*s23 + 
             (-130496 + 167496*(4 - 2*ep) - 79948*(4 - 2*ep)^2 + 16812*
                (4 - 2*ep)^3 - 1314*(4 - 2*ep)^4)*s12^3*s23^2 + 
             (-12896 + 13764*(4 - 2*ep) - 5132*(4 - 2*ep)^2 + 765*
                (4 - 2*ep)^3 - 36*(4 - 2*ep)^4)*s12^2*s23^3 + 
             (30624 - 40380*(4 - 2*ep) + 19852*(4 - 2*ep)^2 - 4301*
                (4 - 2*ep)^3 + 345*(4 - 2*ep)^4)*s12*s23^4 + 
             (-15808 + 20744*(4 - 2*ep) - 10148*(4 - 2*ep)^2 + 2194*
                (4 - 2*ep)^3 - 177*(4 - 2*ep)^4)*s23^5) + 
           mmt^3*((-3200 + 3920*(4 - 2*ep) - 1788*(4 - 2*ep)^2 + 360*
                (4 - 2*ep)^3 - 27*(4 - 2*ep)^4)*s12^6 + 
             (36000 - 45820*(4 - 2*ep) + 21696*(4 - 2*ep)^2 - 4527*
                (4 - 2*ep)^3 + 351*(4 - 2*ep)^4)*s12^5*s23 + 
             (169824 - 213732*(4 - 2*ep) + 100148*(4 - 2*ep)^2 - 20703*
                (4 - 2*ep)^3 + 1593*(4 - 2*ep)^4)*s12^4*s23^2 + 
             (104896 - 125000*(4 - 2*ep) + 55084*(4 - 2*ep)^2 - 10634*
                (4 - 2*ep)^3 + 759*(4 - 2*ep)^4)*s12^3*s23^3 + 
             (-58784 + 83132*(4 - 2*ep) - 43540*(4 - 2*ep)^2 + 10001*
                (4 - 2*ep)^3 - 849*(4 - 2*ep)^4)*s12^2*s23^4 + 
             (-27808 + 37276*(4 - 2*ep) - 18620*(4 - 2*ep)^2 + 4103*
                (4 - 2*ep)^3 - 336*(4 - 2*ep)^4)*s12*s23^5 + 
             (640 - 912*(4 - 2*ep) + 476*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3 + 9*
                (4 - 2*ep)^4)*s23^6) + mmt^2*((-21120 + 26576*(4 - 2*ep) - 
               12452*(4 - 2*ep)^2 + 2574*(4 - 2*ep)^3 - 198*(4 - 2*ep)^4)*
              s12^6*s23 + (-98880 + 123576*(4 - 2*ep) - 57508*(4 - 2*ep)^2 + 
               11810*(4 - 2*ep)^3 - 903*(4 - 2*ep)^4)*s12^5*s23^2 + 
             (-127712 + 156052*(4 - 2*ep) - 70856*(4 - 2*ep)^2 + 14169*
                (4 - 2*ep)^3 - 1053*(4 - 2*ep)^4)*s12^4*s23^3 + 
             (-56544 + 64884*(4 - 2*ep) - 27332*(4 - 2*ep)^2 + 4995*
                (4 - 2*ep)^3 - 333*(4 - 2*ep)^4)*s12^3*s23^4 + 
             (3776 - 7848*(4 - 2*ep) + 5212*(4 - 2*ep)^2 - 1410*(4 - 2*ep)^
                 3 + 135*(4 - 2*ep)^4)*s12^2*s23^5 + 
             (-7680 + 9664*(4 - 2*ep) - 4528*(4 - 2*ep)^2 + 936*(4 - 2*ep)^
                 3 - 72*(4 - 2*ep)^4)*s12*s23^6) + 
           mmt*((3840 - 4832*(4 - 2*ep) + 2264*(4 - 2*ep)^2 - 468*
                (4 - 2*ep)^3 + 36*(4 - 2*ep)^4)*s12^7*s23 + 
             (19712 - 24544*(4 - 2*ep) + 11376*(4 - 2*ep)^2 - 2326*
                (4 - 2*ep)^3 + 177*(4 - 2*ep)^4)*s12^6*s23^2 + 
             (38816 - 47836*(4 - 2*ep) + 21928*(4 - 2*ep)^2 - 4431*
                (4 - 2*ep)^3 + 333*(4 - 2*ep)^4)*s12^5*s23^3 + 
             (48064 - 59880*(4 - 2*ep) + 27792*(4 - 2*ep)^2 - 5696*
                (4 - 2*ep)^3 + 435*(4 - 2*ep)^4)*s12^4*s23^4 + 
             (39840 - 50172*(4 - 2*ep) + 23556*(4 - 2*ep)^2 - 4887*
                (4 - 2*ep)^3 + 378*(4 - 2*ep)^4)*s12^3*s23^5 + 
             (7040 - 8752*(4 - 2*ep) + 4052*(4 - 2*ep)^2 - 828*(4 - 2*ep)^3 + 
               63*(4 - 2*ep)^4)*s12^2*s23^6)))*NPL1[0, 1, 1, 0, 0, 0, 0, 1, 
         0])/(mmw^7*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 
            74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^5*s23 + 
          (-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
            5*(4 - 2*ep)^4)*s12^4*s23^2 + 
          mmt^2*((896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
              5*(4 - 2*ep)^4)*s12^4 + (896 - 992*(4 - 2*ep) + 
              408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^3*
             s23) + mmt*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 
              74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^5 + 
            (-1792 + 1984*(4 - 2*ep) - 816*(4 - 2*ep)^2 + 148*(4 - 2*ep)^3 - 
              10*(4 - 2*ep)^4)*s12^4*s23 + (-896 + 992*(4 - 2*ep) - 
              408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^3*
             s23^2)) + mmw^6*((-2688 + 2976*(4 - 2*ep) - 1224*(4 - 2*ep)^2 + 
            222*(4 - 2*ep)^3 - 15*(4 - 2*ep)^4)*s12^6*s23 + 
          (-2688 + 2976*(4 - 2*ep) - 1224*(4 - 2*ep)^2 + 222*(4 - 2*ep)^3 - 
            15*(4 - 2*ep)^4)*s12^5*s23^2 + 
          mmt^3*((-2048 + 2304*(4 - 2*ep) - 960*(4 - 2*ep)^2 + 
              176*(4 - 2*ep)^3 - 12*(4 - 2*ep)^4)*s12^4 + 
            (-3584 + 3968*(4 - 2*ep) - 1632*(4 - 2*ep)^2 + 296*(4 - 2*ep)^3 - 
              20*(4 - 2*ep)^4)*s12^3*s23) + 
          mmt^2*((4736 - 5280*(4 - 2*ep) + 2184*(4 - 2*ep)^2 - 
              398*(4 - 2*ep)^3 + 27*(4 - 2*ep)^4)*s12^5 + 
            (8320 - 9248*(4 - 2*ep) + 3816*(4 - 2*ep)^2 - 694*(4 - 2*ep)^3 + 
              47*(4 - 2*ep)^4)*s12^4*s23 + (3584 - 3968*(4 - 2*ep) + 
              1632*(4 - 2*ep)^2 - 296*(4 - 2*ep)^3 + 20*(4 - 2*ep)^4)*s12^3*
             s23^2) + mmt*((-2688 + 2976*(4 - 2*ep) - 1224*(4 - 2*ep)^2 + 
              222*(4 - 2*ep)^3 - 15*(4 - 2*ep)^4)*s12^6 + 
            (-3328 + 3648*(4 - 2*ep) - 1488*(4 - 2*ep)^2 + 268*(4 - 2*ep)^3 - 
              18*(4 - 2*ep)^4)*s12^5*s23 + (896 - 992*(4 - 2*ep) + 
              408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^4*
             s23^2)) + mmw^5*((-2688 + 2976*(4 - 2*ep) - 1224*(4 - 2*ep)^2 + 
            222*(4 - 2*ep)^3 - 15*(4 - 2*ep)^4)*s12^7*s23 + 
          (-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
            5*(4 - 2*ep)^4)*s12^6*s23^2 + (3584 - 3968*(4 - 2*ep) + 
            1632*(4 - 2*ep)^2 - 296*(4 - 2*ep)^3 + 20*(4 - 2*ep)^4)*s12^5*
           s23^3 + (1792 - 1984*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 
            148*(4 - 2*ep)^3 + 10*(4 - 2*ep)^4)*s12^4*s23^4 + 
          mmt^4*((768 - 960*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 84*(4 - 2*ep)^3 + 
              6*(4 - 2*ep)^4)*s12^4 + (5376 - 5952*(4 - 2*ep) + 
              2448*(4 - 2*ep)^2 - 444*(4 - 2*ep)^3 + 30*(4 - 2*ep)^4)*s12^3*
             s23) + mmt^3*((-4224 + 4896*(4 - 2*ep) - 2088*(4 - 2*ep)^2 + 
              390*(4 - 2*ep)^3 - 27*(4 - 2*ep)^4)*s12^5 + 
            (-12416 + 13856*(4 - 2*ep) - 5736*(4 - 2*ep)^2 + 1046*(4 - 2*ep)^
                3 - 71*(4 - 2*ep)^4)*s12^4*s23 + (-3584 + 3968*(4 - 2*ep) - 
              1632*(4 - 2*ep)^2 + 296*(4 - 2*ep)^3 - 20*(4 - 2*ep)^4)*s12^3*
             s23^2) + mmt^2*((6144 - 6912*(4 - 2*ep) + 2880*(4 - 2*ep)^2 - 
              528*(4 - 2*ep)^3 + 36*(4 - 2*ep)^4)*s12^6 + 
            (9856 - 10912*(4 - 2*ep) + 4488*(4 - 2*ep)^2 - 814*(4 - 2*ep)^3 + 
              55*(4 - 2*ep)^4)*s12^5*s23 + (-4480 + 4960*(4 - 2*ep) - 
              2040*(4 - 2*ep)^2 + 370*(4 - 2*ep)^3 - 25*(4 - 2*ep)^4)*s12^4*
             s23^2 + (-3584 + 3968*(4 - 2*ep) - 1632*(4 - 2*ep)^2 + 
              296*(4 - 2*ep)^3 - 20*(4 - 2*ep)^4)*s12^3*s23^3) + 
          mmt*((-2688 + 2976*(4 - 2*ep) - 1224*(4 - 2*ep)^2 + 
              222*(4 - 2*ep)^3 - 15*(4 - 2*ep)^4)*s12^7 + 
            (-128 + 32*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3 + 
              (4 - 2*ep)^4)*s12^6*s23 + (8960 - 9920*(4 - 2*ep) + 
              4080*(4 - 2*ep)^2 - 740*(4 - 2*ep)^3 + 50*(4 - 2*ep)^4)*s12^5*
             s23^2 + (3584 - 3968*(4 - 2*ep) + 1632*(4 - 2*ep)^2 - 
              296*(4 - 2*ep)^3 + 20*(4 - 2*ep)^4)*s12^4*s23^3 + 
            (1792 - 1984*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 148*(4 - 2*ep)^3 + 
              10*(4 - 2*ep)^4)*s12^3*s23^4)) + 
        mmw^4*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
            5*(4 - 2*ep)^4)*s12^8*s23 + (2688 - 2976*(4 - 2*ep) + 
            1224*(4 - 2*ep)^2 - 222*(4 - 2*ep)^3 + 15*(4 - 2*ep)^4)*s12^7*
           s23^2 + (7168 - 7936*(4 - 2*ep) + 3264*(4 - 2*ep)^2 - 
            592*(4 - 2*ep)^3 + 40*(4 - 2*ep)^4)*s12^6*s23^3 + 
          (3584 - 3968*(4 - 2*ep) + 1632*(4 - 2*ep)^2 - 296*(4 - 2*ep)^3 + 
            20*(4 - 2*ep)^4)*s12^5*s23^4 + 
          mmt^5*((1024 - 1024*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
              64*(4 - 2*ep)^3 + 4*(4 - 2*ep)^4)*s12^4 + 
            (-3584 + 3968*(4 - 2*ep) - 1632*(4 - 2*ep)^2 + 296*(4 - 2*ep)^3 - 
              20*(4 - 2*ep)^4)*s12^3*s23) + 
          mmt^4*((-2176 + 2080*(4 - 2*ep) - 744*(4 - 2*ep)^2 + 
              118*(4 - 2*ep)^3 - 7*(4 - 2*ep)^4)*s12^5 + 
            (8320 - 9248*(4 - 2*ep) + 3816*(4 - 2*ep)^2 - 694*(4 - 2*ep)^3 + 
              47*(4 - 2*ep)^4)*s12^4*s23 + (-1792 + 1984*(4 - 2*ep) - 
              816*(4 - 2*ep)^2 + 148*(4 - 2*ep)^3 - 10*(4 - 2*ep)^4)*s12^3*
             s23^2) + mmt^3*((384 - 96*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
              30*(4 - 2*ep)^3 - 3*(4 - 2*ep)^4)*s12^6 + 
            (-5120 + 5632*(4 - 2*ep) - 2304*(4 - 2*ep)^2 + 416*(4 - 2*ep)^3 - 
              28*(4 - 2*ep)^4)*s12^5*s23 + (14464 - 16160*(4 - 2*ep) + 
              6696*(4 - 2*ep)^2 - 1222*(4 - 2*ep)^3 + 83*(4 - 2*ep)^4)*s12^4*
             s23^2 + (10752 - 11904*(4 - 2*ep) + 4896*(4 - 2*ep)^2 - 
              888*(4 - 2*ep)^3 + 60*(4 - 2*ep)^4)*s12^3*s23^3) + 
          mmt^2*((1664 - 1952*(4 - 2*ep) + 840*(4 - 2*ep)^2 - 
              158*(4 - 2*ep)^3 + 11*(4 - 2*ep)^4)*s12^7 + 
            (-1280 + 1600*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 140*(4 - 2*ep)^3 - 
              10*(4 - 2*ep)^4)*s12^6*s23 + (-24704 + 27424*(4 - 2*ep) - 
              11304*(4 - 2*ep)^2 + 2054*(4 - 2*ep)^3 - 139*(4 - 2*ep)^4)*
             s12^5*s23^2 + (-14848 + 16512*(4 - 2*ep) - 6816*(4 - 2*ep)^2 + 
              1240*(4 - 2*ep)^3 - 84*(4 - 2*ep)^4)*s12^4*s23^3 + 
            (-5376 + 5952*(4 - 2*ep) - 2448*(4 - 2*ep)^2 + 444*(4 - 2*ep)^3 - 
              30*(4 - 2*ep)^4)*s12^3*s23^4) + 
          mmt*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
              5*(4 - 2*ep)^4)*s12^8 + (2560 - 2944*(4 - 2*ep) + 
              1248*(4 - 2*ep)^2 - 232*(4 - 2*ep)^3 + 16*(4 - 2*ep)^4)*s12^7*
             s23 + (9344 - 10272*(4 - 2*ep) + 4200*(4 - 2*ep)^2 - 
              758*(4 - 2*ep)^3 + 51*(4 - 2*ep)^4)*s12^6*s23^2 + 
            (-512 + 640*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 56*(4 - 2*ep)^3 - 
              4*(4 - 2*ep)^4)*s12^5*s23^3 + (-1792 + 1984*(4 - 2*ep) - 
              816*(4 - 2*ep)^2 + 148*(4 - 2*ep)^3 - 10*(4 - 2*ep)^4)*s12^4*
             s23^4)) + mmw^3*((1792 - 1984*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 
            148*(4 - 2*ep)^3 + 10*(4 - 2*ep)^4)*s12^8*s23^2 + 
          (2688 - 2976*(4 - 2*ep) + 1224*(4 - 2*ep)^2 - 222*(4 - 2*ep)^3 + 
            15*(4 - 2*ep)^4)*s12^7*s23^3 + (-896 + 992*(4 - 2*ep) - 
            408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^6*
           s23^4 + (-2688 + 2976*(4 - 2*ep) - 1224*(4 - 2*ep)^2 + 
            222*(4 - 2*ep)^3 - 15*(4 - 2*ep)^4)*s12^5*s23^5 + 
          (-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
            5*(4 - 2*ep)^4)*s12^4*s23^6 + 
          mmt^6*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^
                3 - 3*(4 - 2*ep)^4)*s12^4 + (896 - 992*(4 - 2*ep) + 
              408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^3*
             s23) + mmt^5*((2560 - 2688*(4 - 2*ep) + 1056*(4 - 2*ep)^2 - 
              184*(4 - 2*ep)^3 + 12*(4 - 2*ep)^4)*s12^5 + 
            (-3712 + 4000*(4 - 2*ep) - 1608*(4 - 2*ep)^2 + 286*(4 - 2*ep)^3 - 
              19*(4 - 2*ep)^4)*s12^4*s23 + (4480 - 4960*(4 - 2*ep) + 
              2040*(4 - 2*ep)^2 - 370*(4 - 2*ep)^3 + 25*(4 - 2*ep)^4)*s12^3*
             s23^2) + mmt^4*((-3840 + 4032*(4 - 2*ep) - 1584*(4 - 2*ep)^2 + 
              276*(4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12^6 + 
            (4608 - 4736*(4 - 2*ep) + 1824*(4 - 2*ep)^2 - 312*(4 - 2*ep)^3 + 
              20*(4 - 2*ep)^4)*s12^5*s23 + (-13696 + 15456*(4 - 2*ep) - 
              6456*(4 - 2*ep)^2 + 1186*(4 - 2*ep)^3 - 81*(4 - 2*ep)^4)*s12^4*
             s23^2 + (-9856 + 10912*(4 - 2*ep) - 4488*(4 - 2*ep)^2 + 
              814*(4 - 2*ep)^3 - 55*(4 - 2*ep)^4)*s12^3*s23^3) + 
          mmt^3*((2560 - 2688*(4 - 2*ep) + 1056*(4 - 2*ep)^2 - 
              184*(4 - 2*ep)^3 + 12*(4 - 2*ep)^4)*s12^7 + 
            (-512 + 128*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3 + 
              4*(4 - 2*ep)^4)*s12^6*s23 + (20096 - 22688*(4 - 2*ep) + 
              9480*(4 - 2*ep)^2 - 1742*(4 - 2*ep)^3 + 119*(4 - 2*ep)^4)*s12^5*
             s23^2 + (13568 - 15168*(4 - 2*ep) + 6288*(4 - 2*ep)^2 - 
              1148*(4 - 2*ep)^3 + 78*(4 - 2*ep)^4)*s12^4*s23^3 + 
            (2688 - 2976*(4 - 2*ep) + 1224*(4 - 2*ep)^2 - 222*(4 - 2*ep)^3 + 
              15*(4 - 2*ep)^4)*s12^3*s23^4) + 
          mmt^2*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^
                3 - 3*(4 - 2*ep)^4)*s12^8 + (-2432 + 2912*(4 - 2*ep) - 
              1272*(4 - 2*ep)^2 + 242*(4 - 2*ep)^3 - 17*(4 - 2*ep)^4)*s12^7*
             s23 + (-15232 + 16864*(4 - 2*ep) - 6936*(4 - 2*ep)^2 + 
              1258*(4 - 2*ep)^3 - 85*(4 - 2*ep)^4)*s12^6*s23^2 + 
            (5376 - 5952*(4 - 2*ep) + 2448*(4 - 2*ep)^2 - 444*(4 - 2*ep)^3 + 
              30*(4 - 2*ep)^4)*s12^4*s23^4 + (2688 - 2976*(4 - 2*ep) + 
              1224*(4 - 2*ep)^2 - 222*(4 - 2*ep)^3 + 15*(4 - 2*ep)^4)*s12^3*
             s23^5) + mmt*((1152 - 1312*(4 - 2*ep) + 552*(4 - 2*ep)^2 - 
              102*(4 - 2*ep)^3 + 7*(4 - 2*ep)^4)*s12^8*s23 + 
            (2560 - 2688*(4 - 2*ep) + 1056*(4 - 2*ep)^2 - 184*(4 - 2*ep)^3 + 
              12*(4 - 2*ep)^4)*s12^7*s23^2 + (-6400 + 7232*(4 - 2*ep) - 
              3024*(4 - 2*ep)^2 + 556*(4 - 2*ep)^3 - 38*(4 - 2*ep)^4)*s12^6*
             s23^3 + (-7168 + 7936*(4 - 2*ep) - 3264*(4 - 2*ep)^2 + 
              592*(4 - 2*ep)^3 - 40*(4 - 2*ep)^4)*s12^5*s23^4 + 
            (-1792 + 1984*(4 - 2*ep) - 816*(4 - 2*ep)^2 + 148*(4 - 2*ep)^3 - 
              10*(4 - 2*ep)^4)*s12^4*s23^5 + (-896 + 992*(4 - 2*ep) - 
              408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^3*
             s23^6)) + mmw^2*((-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 
            74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^8*s23^3 + 
          (-2688 + 2976*(4 - 2*ep) - 1224*(4 - 2*ep)^2 + 222*(4 - 2*ep)^3 - 
            15*(4 - 2*ep)^4)*s12^7*s23^4 + (-2688 + 2976*(4 - 2*ep) - 
            1224*(4 - 2*ep)^2 + 222*(4 - 2*ep)^3 - 15*(4 - 2*ep)^4)*s12^6*
           s23^5 + (-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 
            74*(4 - 2*ep)^3 - 5*(4 - 2*ep)^4)*s12^5*s23^6 + 
          mmt^6*((1280 - 1344*(4 - 2*ep) + 528*(4 - 2*ep)^2 - 
              92*(4 - 2*ep)^3 + 6*(4 - 2*ep)^4)*s12^4*s23 + 
            (-1792 + 1984*(4 - 2*ep) - 816*(4 - 2*ep)^2 + 148*(4 - 2*ep)^3 - 
              10*(4 - 2*ep)^4)*s12^3*s23^2) + 
          mmt^5*((-5120 + 5376*(4 - 2*ep) - 2112*(4 - 2*ep)^2 + 
              368*(4 - 2*ep)^3 - 24*(4 - 2*ep)^4)*s12^5*s23 + 
            (4352 - 4928*(4 - 2*ep) + 2064*(4 - 2*ep)^2 - 380*(4 - 2*ep)^3 + 
              26*(4 - 2*ep)^4)*s12^4*s23^2 + (1792 - 1984*(4 - 2*ep) + 
              816*(4 - 2*ep)^2 - 148*(4 - 2*ep)^3 + 10*(4 - 2*ep)^4)*s12^3*
             s23^3) + mmt^4*((7680 - 8064*(4 - 2*ep) + 3168*(4 - 2*ep)^2 - 
              552*(4 - 2*ep)^3 + 36*(4 - 2*ep)^4)*s12^6*s23 + 
            (-2688 + 3232*(4 - 2*ep) - 1416*(4 - 2*ep)^2 + 270*(4 - 2*ep)^3 - 
              19*(4 - 2*ep)^4)*s12^5*s23^2 + (-640 + 672*(4 - 2*ep) - 
              264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^3 - 3*(4 - 2*ep)^4)*s12^4*
             s23^3 + (3584 - 3968*(4 - 2*ep) + 1632*(4 - 2*ep)^2 - 
              296*(4 - 2*ep)^3 + 20*(4 - 2*ep)^4)*s12^3*s23^4) + 
          mmt^3*((-5120 + 5376*(4 - 2*ep) - 2112*(4 - 2*ep)^2 + 
              368*(4 - 2*ep)^3 - 24*(4 - 2*ep)^4)*s12^7*s23 + 
            (-128 + 32*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3 + 
              (4 - 2*ep)^4)*s12^6*s23^2 + (-7936 + 8896*(4 - 2*ep) - 
              3696*(4 - 2*ep)^2 + 676*(4 - 2*ep)^3 - 46*(4 - 2*ep)^4)*s12^5*
             s23^3 + (-10624 + 11872*(4 - 2*ep) - 4920*(4 - 2*ep)^2 + 
              898*(4 - 2*ep)^3 - 61*(4 - 2*ep)^4)*s12^4*s23^4 + 
            (-5376 + 5952*(4 - 2*ep) - 2448*(4 - 2*ep)^2 + 444*(4 - 2*ep)^3 - 
              30*(4 - 2*ep)^4)*s12^3*s23^5) + 
          mmt^2*((1280 - 1344*(4 - 2*ep) + 528*(4 - 2*ep)^2 - 
              92*(4 - 2*ep)^3 + 6*(4 - 2*ep)^4)*s12^8*s23 + 
            (-128 + 32*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3 + 
              (4 - 2*ep)^4)*s12^7*s23^2 + (9728 - 10880*(4 - 2*ep) + 
              4512*(4 - 2*ep)^2 - 824*(4 - 2*ep)^3 + 56*(4 - 2*ep)^4)*s12^6*
             s23^3 + (11008 - 12224*(4 - 2*ep) + 5040*(4 - 2*ep)^2 - 
              916*(4 - 2*ep)^3 + 62*(4 - 2*ep)^4)*s12^5*s23^4 + 
            (4736 - 5280*(4 - 2*ep) + 2184*(4 - 2*ep)^2 - 398*(4 - 2*ep)^3 + 
              27*(4 - 2*ep)^4)*s12^4*s23^5 + (1792 - 1984*(4 - 2*ep) + 
              816*(4 - 2*ep)^2 - 148*(4 - 2*ep)^3 + 10*(4 - 2*ep)^4)*s12^3*
             s23^6) + mmt*((384 - 352*(4 - 2*ep) + 120*(4 - 2*ep)^2 - 
              18*(4 - 2*ep)^3 + (4 - 2*ep)^4)*s12^8*s23^2 + 
            (-2048 + 2304*(4 - 2*ep) - 960*(4 - 2*ep)^2 + 176*(4 - 2*ep)^3 - 
              12*(4 - 2*ep)^4)*s12^7*s23^3 + (-1280 + 1344*(4 - 2*ep) - 
              528*(4 - 2*ep)^2 + 92*(4 - 2*ep)^3 - 6*(4 - 2*ep)^4)*s12^6*
             s23^4 + (2048 - 2304*(4 - 2*ep) + 960*(4 - 2*ep)^2 - 
              176*(4 - 2*ep)^3 + 12*(4 - 2*ep)^4)*s12^5*s23^5 + 
            (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
              5*(4 - 2*ep)^4)*s12^4*s23^6)) + 
        mmw*(mmt^6*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 
              46*(4 - 2*ep)^3 - 3*(4 - 2*ep)^4)*s12^4*s23^2 + 
            (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
              5*(4 - 2*ep)^4)*s12^3*s23^3) + 
          mmt^5*((2560 - 2688*(4 - 2*ep) + 1056*(4 - 2*ep)^2 - 
              184*(4 - 2*ep)^3 + 12*(4 - 2*ep)^4)*s12^5*s23^2 + 
            (-1664 + 1952*(4 - 2*ep) - 840*(4 - 2*ep)^2 + 158*(4 - 2*ep)^3 - 
              11*(4 - 2*ep)^4)*s12^4*s23^3 + (-2688 + 2976*(4 - 2*ep) - 
              1224*(4 - 2*ep)^2 + 222*(4 - 2*ep)^3 - 15*(4 - 2*ep)^4)*s12^3*
             s23^4) + mmt^4*((-3840 + 4032*(4 - 2*ep) - 1584*(4 - 2*ep)^2 + 
              276*(4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12^6*s23^2 + 
            (256 - 576*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 76*(4 - 2*ep)^3 + 
              6*(4 - 2*ep)^4)*s12^5*s23^3 + (5248 - 5920*(4 - 2*ep) + 
              2472*(4 - 2*ep)^2 - 454*(4 - 2*ep)^3 + 31*(4 - 2*ep)^4)*s12^4*
             s23^4 + (2688 - 2976*(4 - 2*ep) + 1224*(4 - 2*ep)^2 - 
              222*(4 - 2*ep)^3 + 15*(4 - 2*ep)^4)*s12^3*s23^5) + 
          mmt^2*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^
                3 - 3*(4 - 2*ep)^4)*s12^8*s23^2 + (896 - 992*(4 - 2*ep) + 
              408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 5*(4 - 2*ep)^4)*s12^7*
             s23^3 + (640 - 672*(4 - 2*ep) + 264*(4 - 2*ep)^2 - 
              46*(4 - 2*ep)^3 + 3*(4 - 2*ep)^4)*s12^6*s23^4 + 
            (-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
              5*(4 - 2*ep)^4)*s12^5*s23^5) + 
          mmt^3*((2560 - 2688*(4 - 2*ep) + 1056*(4 - 2*ep)^2 - 
              184*(4 - 2*ep)^3 + 12*(4 - 2*ep)^4)*s12^7*s23^2 + 
            (256 - 64*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3 - 
              2*(4 - 2*ep)^4)*s12^6*s23^3 + (-2816 + 3264*(4 - 2*ep) - 
              1392*(4 - 2*ep)^2 + 260*(4 - 2*ep)^3 - 18*(4 - 2*ep)^4)*s12^5*
             s23^4 + (-2944 + 3296*(4 - 2*ep) - 1368*(4 - 2*ep)^2 + 
              250*(4 - 2*ep)^3 - 17*(4 - 2*ep)^4)*s12^4*s23^5 + 
            (-896 + 992*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 74*(4 - 2*ep)^3 - 
              5*(4 - 2*ep)^4)*s12^3*s23^6) + 
          mmt*((-640 + 672*(4 - 2*ep) - 264*(4 - 2*ep)^2 + 46*(4 - 2*ep)^3 - 
              3*(4 - 2*ep)^4)*s12^8*s23^3 + (-384 + 352*(4 - 2*ep) - 
              120*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3 - (4 - 2*ep)^4)*s12^7*
             s23^4 + (1152 - 1312*(4 - 2*ep) + 552*(4 - 2*ep)^2 - 
              102*(4 - 2*ep)^3 + 7*(4 - 2*ep)^4)*s12^6*s23^5 + 
            (896 - 992*(4 - 2*ep) + 408*(4 - 2*ep)^2 - 74*(4 - 2*ep)^3 + 
              5*(4 - 2*ep)^4)*s12^5*s23^6))) + 
      ((mmt^5*((600 - 560*(4 - 2*ep) + 174*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
            s12 + (-840 + 832*(4 - 2*ep) - 274*(4 - 2*ep)^2 + 
             30*(4 - 2*ep)^3)*s23) + 
         mmt^4*((-600 + 560*(4 - 2*ep) - 174*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12^2 + (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s12*s23 + (840 - 832*(4 - 2*ep) + 
             274*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*s23^2) + 
         mmt^3*((-300 + 280*(4 - 2*ep) - 87*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*
            s12^2*s23 + (-2220 + 2096*(4 - 2*ep) - 659*(4 - 2*ep)^2 + 
             69*(4 - 2*ep)^3)*s12*s23^2 + (240 - 272*(4 - 2*ep) + 
             100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s23^3) + 
         mmt^2*((900 - 840*(4 - 2*ep) + 261*(4 - 2*ep)^2 - 27*(4 - 2*ep)^3)*
            s12^2*s23^2 + (1380 - 1264*(4 - 2*ep) + 385*(4 - 2*ep)^2 - 
             39*(4 - 2*ep)^3)*s12*s23^3 + (-240 + 272*(4 - 2*ep) - 
             100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23^4) + 
         mmw^2*((-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12^2*s23^2 + (-480 + 544*(4 - 2*ep) - 200*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s12*s23^3 + (-240 + 272*(4 - 2*ep) - 
             100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23^4 + 
           mmt^3*((-840 + 832*(4 - 2*ep) - 274*(4 - 2*ep)^2 + 30*
                (4 - 2*ep)^3)*s12 + (-840 + 832*(4 - 2*ep) - 274*
                (4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s23) + 
           mmt^2*((420 - 416*(4 - 2*ep) + 137*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
              s12^2 + (1260 - 1248*(4 - 2*ep) + 411*(4 - 2*ep)^2 - 45*
                (4 - 2*ep)^3)*s12*s23 + (840 - 832*(4 - 2*ep) + 274*
                (4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*s23^2) + 
           mmt*((-180 + 144*(4 - 2*ep) - 37*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
              s12^2*s23 + (60 - 128*(4 - 2*ep) + 63*(4 - 2*ep)^2 - 9*
                (4 - 2*ep)^3)*s12*s23^2 + (240 - 272*(4 - 2*ep) + 100*
                (4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s23^3)) + 
         mmw*(mmt^4*((240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*
                (4 - 2*ep)^3)*s12 + (1680 - 1664*(4 - 2*ep) + 548*
                (4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s23) + 
           mmt^3*((-540 + 552*(4 - 2*ep) - 187*(4 - 2*ep)^2 + 21*
                (4 - 2*ep)^3)*s12^2 + (-1500 + 1520*(4 - 2*ep) - 511*
                (4 - 2*ep)^2 + 57*(4 - 2*ep)^3)*s12*s23 + 
             (-1680 + 1664*(4 - 2*ep) - 548*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*
              s23^2) + mmt^2*((1920 - 1816*(4 - 2*ep) + 572*(4 - 2*ep)^2 - 60*
                (4 - 2*ep)^3)*s12^2*s23 + (2160 - 1968*(4 - 2*ep) + 596*
                (4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s12*s23^2 + 
             (-480 + 544*(4 - 2*ep) - 200*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
              s23^3) + mmt*((-1380 + 1264*(4 - 2*ep) - 385*(4 - 2*ep)^2 + 39*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-900 + 720*(4 - 2*ep) - 185*
                (4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12*s23^3 + 
             (480 - 544*(4 - 2*ep) + 200*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
              s23^4)))*NPL1[0, 1, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^4*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^3*s23) + mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
            3*(4 - 2*ep)^3)*s12^4*s23^2 + (-224 + 192*(4 - 2*ep) - 
            54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*s23^3) + 
        mmw^3*((448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
           s12^4*s23 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
            10*(4 - 2*ep)^3)*s12^3*s23^2 + 
          mmt*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*
             s12^4 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^3*s23)) + 
        mmw^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
           s12^4*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
            5*(4 - 2*ep)^3)*s12^3*s23^3 + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt*((-128 + 128*(4 - 2*ep) - 40*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
             s12^4*s23 + (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 
              20*(4 - 2*ep)^3)*s12^3*s23^2)) + 
        mmw*(mmt^2*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^4*s23 + (448 - 384*(4 - 2*ep) + 
              108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt*((64 - 64*(4 - 2*ep) + 20*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^4*
             s23^2 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^3*s23^3))) + 
      ((mmt^7*((-360 + 348*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
            s12^2*s23^2 + (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 
             20*(4 - 2*ep)^3)*s12*s23^3) + 
         mmt^6*((1920 - 1876*(4 - 2*ep) + 610*(4 - 2*ep)^2 - 66*(4 - 2*ep)^3)*
            s12^3*s23^2 + (-1968 + 2084*(4 - 2*ep) - 734*(4 - 2*ep)^2 + 
             86*(4 - 2*ep)^3)*s12^2*s23^3 + (-1008 + 1032*(4 - 2*ep) - 
             352*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12*s23^4) + 
         mmt^5*((-4080 + 4024*(4 - 2*ep) - 1320*(4 - 2*ep)^2 + 
             144*(4 - 2*ep)^3)*s12^4*s23^2 + (2952 - 3252*(4 - 2*ep) + 
             1188*(4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12^3*s23^3 + 
           (3504 - 3664*(4 - 2*ep) + 1276*(4 - 2*ep)^2 - 148*(4 - 2*ep)^3)*
            s12^2*s23^4 + (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 
             20*(4 - 2*ep)^3)*s12*s23^5) + 
         mmt^4*((4320 - 4296*(4 - 2*ep) + 1420*(4 - 2*ep)^2 - 
             156*(4 - 2*ep)^3)*s12^5*s23^2 + (-2088 + 2412*(4 - 2*ep) - 
             920*(4 - 2*ep)^2 + 116*(4 - 2*ep)^3)*s12^4*s23^3 + 
           (-4704 + 5012*(4 - 2*ep) - 1778*(4 - 2*ep)^2 + 210*(4 - 2*ep)^3)*
            s12^3*s23^4 + (-1176 + 1232*(4 - 2*ep) - 430*(4 - 2*ep)^2 + 
             50*(4 - 2*ep)^3)*s12^2*s23^5) + 
         mmt^3*((-2280 + 2284*(4 - 2*ep) - 760*(4 - 2*ep)^2 + 
             84*(4 - 2*ep)^3)*s12^6*s23^2 + (672 - 824*(4 - 2*ep) + 
             332*(4 - 2*ep)^2 - 44*(4 - 2*ep)^3)*s12^5*s23^3 + 
           (2928 - 3160*(4 - 2*ep) + 1136*(4 - 2*ep)^2 - 136*(4 - 2*ep)^3)*
            s12^4*s23^4 + (840 - 916*(4 - 2*ep) + 332*(4 - 2*ep)^2 - 
             40*(4 - 2*ep)^3)*s12^3*s23^5) + 
         mmt^2*((480 - 484*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
            s12^7*s23^2 + (-72 + 96*(4 - 2*ep) - 42*(4 - 2*ep)^2 + 
             6*(4 - 2*ep)^3)*s12^6*s23^3 + (-720 + 780*(4 - 2*ep) - 
             282*(4 - 2*ep)^2 + 34*(4 - 2*ep)^3)*s12^5*s23^4 + 
           (-168 + 200*(4 - 2*ep) - 78*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^4*
            s23^5) + mmw^5*((720 - 696*(4 - 2*ep) + 224*(4 - 2*ep)^2 - 
             24*(4 - 2*ep)^3)*s12^4*s23^2 + (360 - 288*(4 - 2*ep) + 
             74*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^3*s23^3 + 
           (-600 + 680*(4 - 2*ep) - 250*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s12^2*
            s23^4 + (-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 
             12*(4 - 2*ep)^3)*s12*s23^5 + mmt^5*
            ((336 - 316*(4 - 2*ep) + 98*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12 + 
             (336 - 316*(4 - 2*ep) + 98*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
              s23) + mmt^4*((-504 + 432*(4 - 2*ep) - 118*(4 - 2*ep)^2 + 10*
                (4 - 2*ep)^3)*s12^2 + (-1512 + 1380*(4 - 2*ep) - 412*
                (4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12*s23 + 
             (-1008 + 948*(4 - 2*ep) - 294*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
              s23^2) + mmt^3*((84*(4 - 2*ep) - 58*(4 - 2*ep)^2 + 10*
                (4 - 2*ep)^3)*s12^3 + (216 + 72*(4 - 2*ep) - 126*
                (4 - 2*ep)^2 + 26*(4 - 2*ep)^3)*s12^2*s23 + 
             (768 - 508*(4 - 2*ep) + 78*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12*
              s23^2 + (552 - 496*(4 - 2*ep) + 146*(4 - 2*ep)^2 - 14*
                (4 - 2*ep)^3)*s23^3) + mmt^2*((168 - 200*(4 - 2*ep) + 78*
                (4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^4 + 
             (1704 - 1924*(4 - 2*ep) + 716*(4 - 2*ep)^2 - 88*(4 - 2*ep)^3)*
              s12^3*s23 + (4608 - 5004*(4 - 2*ep) + 1798*(4 - 2*ep)^2 - 214*
                (4 - 2*ep)^3)*s12^2*s23^2 + (3432 - 3688*(4 - 2*ep) + 1310*
                (4 - 2*ep)^2 - 154*(4 - 2*ep)^3)*s12*s23^3 + 
             (360 - 408*(4 - 2*ep) + 150*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
              s23^4) + mmt*((-744 + 788*(4 - 2*ep) - 276*(4 - 2*ep)^2 + 32*
                (4 - 2*ep)^3)*s12^4*s23 + (-4992 + 5132*(4 - 2*ep) - 1750*
                (4 - 2*ep)^2 + 198*(4 - 2*ep)^3)*s12^3*s23^2 + 
             (-6648 + 6824*(4 - 2*ep) - 2322*(4 - 2*ep)^2 + 262*(4 - 2*ep)^3)*
              s12^2*s23^3 + (-2640 + 2752*(4 - 2*ep) - 948*(4 - 2*ep)^2 + 108*
                (4 - 2*ep)^3)*s12*s23^4 + (-240 + 272*(4 - 2*ep) - 100*
                (4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23^5)) + 
         mmw^4*((1656 - 1572*(4 - 2*ep) + 496*(4 - 2*ep)^2 - 52*(4 - 2*ep)^3)*
            s12^5*s23^2 + (-336 + 724*(4 - 2*ep) - 366*(4 - 2*ep)^2 + 
             54*(4 - 2*ep)^3)*s12^4*s23^3 + (-4104 + 4728*(4 - 2*ep) - 
             1774*(4 - 2*ep)^2 + 218*(4 - 2*ep)^3)*s12^3*s23^4 + 
           (-2592 + 2976*(4 - 2*ep) - 1112*(4 - 2*ep)^2 + 136*(4 - 2*ep)^3)*
            s12^2*s23^5 + (-480 + 544*(4 - 2*ep) - 200*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s12*s23^6 + mmt^6*
            ((408 - 412*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*
              s12 + (-168 + 116*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s23) + 
           mmt^5*((-1704 + 1804*(4 - 2*ep) - 640*(4 - 2*ep)^2 + 76*
                (4 - 2*ep)^3)*s12^2 + (-1728 + 1920*(4 - 2*ep) - 712*
                (4 - 2*ep)^2 + 88*(4 - 2*ep)^3)*s12*s23 + 
             (840 - 748*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
              s23^2) + mmt^4*((3024 - 3288*(4 - 2*ep) + 1192*(4 - 2*ep)^2 - 
               144*(4 - 2*ep)^3)*s12^3 + (3408 - 3920*(4 - 2*ep) + 1492*
                (4 - 2*ep)^2 - 188*(4 - 2*ep)^3)*s12^2*s23 + 
             (-240 - 16*(4 - 2*ep) + 92*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12*
              s23^2 + (-1200 + 1288*(4 - 2*ep) - 464*(4 - 2*ep)^2 + 56*
                (4 - 2*ep)^3)*s23^3) + mmt^3*((-2568 + 2812*(4 - 2*ep) - 1024*
                (4 - 2*ep)^2 + 124*(4 - 2*ep)^3)*s12^4 + 
             (-4416 + 5108*(4 - 2*ep) - 1938*(4 - 2*ep)^2 + 242*(4 - 2*ep)^3)*
              s12^3*s23 + (4200 - 3860*(4 - 2*ep) + 1204*(4 - 2*ep)^2 - 128*
                (4 - 2*ep)^3)*s12^2*s23^2 + (3744 - 3996*(4 - 2*ep) + 1462*
                (4 - 2*ep)^2 - 182*(4 - 2*ep)^3)*s12*s23^3 + 
             (-96*(4 - 2*ep) + 80*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s23^4) + 
           mmt^2*((840 - 916*(4 - 2*ep) + 332*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
              s12^5 + (4920 - 5324*(4 - 2*ep) + 1900*(4 - 2*ep)^2 - 224*
                (4 - 2*ep)^3)*s12^4*s23 + (5688 - 5892*(4 - 2*ep) + 1968*
                (4 - 2*ep)^2 - 212*(4 - 2*ep)^3)*s12^3*s23^2 + 
             (-3408 + 4100*(4 - 2*ep) - 1702*(4 - 2*ep)^2 + 238*(4 - 2*ep)^3)*
              s12^2*s23^3 + (-6312 + 6736*(4 - 2*ep) - 2450*(4 - 2*ep)^2 + 
               302*(4 - 2*ep)^3)*s12*s23^4 + (1008 - 1104*(4 - 2*ep) + 388*
                (4 - 2*ep)^2 - 44*(4 - 2*ep)^3)*s23^5) + 
           mmt*((-2016 + 2100*(4 - 2*ep) - 722*(4 - 2*ep)^2 + 82*
                (4 - 2*ep)^3)*s12^5*s23 + (-10704 + 10696*(4 - 2*ep) - 3528*
                (4 - 2*ep)^2 + 384*(4 - 2*ep)^3)*s12^4*s23^2 + 
             (-8208 + 7404*(4 - 2*ep) - 2138*(4 - 2*ep)^2 + 194*(4 - 2*ep)^3)*
              s12^3*s23^3 + (6768 - 7752*(4 - 2*ep) + 2960*(4 - 2*ep)^2 - 376*
                (4 - 2*ep)^3)*s12^2*s23^4 + (4368 - 4624*(4 - 2*ep) + 1644*
                (4 - 2*ep)^2 - 196*(4 - 2*ep)^3)*s12*s23^5 + 
             (-480 + 544*(4 - 2*ep) - 200*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
              s23^6)) + mmw^3*((1656 - 1572*(4 - 2*ep) + 496*(4 - 2*ep)^2 - 
             52*(4 - 2*ep)^3)*s12^6*s23^2 + (1944 - 1500*(4 - 2*ep) + 
             356*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^5*s23^3 + 
           (-144 + 960*(4 - 2*ep) - 580*(4 - 2*ep)^2 + 92*(4 - 2*ep)^3)*s12^4*
            s23^4 + (-1752 + 2384*(4 - 2*ep) - 990*(4 - 2*ep)^2 + 
             130*(4 - 2*ep)^3)*s12^3*s23^5 + (-1560 + 1768*(4 - 2*ep) - 
             650*(4 - 2*ep)^2 + 78*(4 - 2*ep)^3)*s12^2*s23^6 + 
           (-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*
            s23^7 + mmt^7*((-384 + 380*(4 - 2*ep) - 126*(4 - 2*ep)^2 + 14*
                (4 - 2*ep)^3)*s12 + (-672 + 716*(4 - 2*ep) - 254*
                (4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s23) + 
           mmt^6*((1728 - 1752*(4 - 2*ep) + 596*(4 - 2*ep)^2 - 68*
                (4 - 2*ep)^3)*s12^2 + (3576 - 3760*(4 - 2*ep) + 1318*
                (4 - 2*ep)^2 - 154*(4 - 2*ep)^3)*s12*s23 + 
             (-168 + 200*(4 - 2*ep) - 78*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
              s23^2) + mmt^5*((-3552 + 3692*(4 - 2*ep) - 1286*(4 - 2*ep)^2 + 
               150*(4 - 2*ep)^3)*s12^3 + (-3480 + 3656*(4 - 2*ep) - 1282*
                (4 - 2*ep)^2 + 150*(4 - 2*ep)^3)*s12^2*s23 + 
             (10776 - 11020*(4 - 2*ep) + 3772*(4 - 2*ep)^2 - 432*
                (4 - 2*ep)^3)*s12*s23^2 + (6672 - 7144*(4 - 2*ep) + 2552*
                (4 - 2*ep)^2 - 304*(4 - 2*ep)^3)*s23^3) + 
           mmt^4*((4128 - 4364*(4 - 2*ep) + 1542*(4 - 2*ep)^2 - 182*
                (4 - 2*ep)^3)*s12^4 + (-576 + 660*(4 - 2*ep) - 258*
                (4 - 2*ep)^2 + 34*(4 - 2*ep)^3)*s12^3*s23 + 
             (-35592 + 36812*(4 - 2*ep) - 12768*(4 - 2*ep)^2 + 1484*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-46416 + 48280*(4 - 2*ep) - 
               16816*(4 - 2*ep)^2 + 1960*(4 - 2*ep)^3)*s12*s23^3 + 
             (-8040 + 8476*(4 - 2*ep) - 3000*(4 - 2*ep)^2 + 356*(4 - 2*ep)^3)*
              s23^4) + mmt^3*((-2592 + 2760*(4 - 2*ep) - 980*(4 - 2*ep)^2 + 
               116*(4 - 2*ep)^3)*s12^5 + (-2112 + 1976*(4 - 2*ep) - 580*
                (4 - 2*ep)^2 + 52*(4 - 2*ep)^3)*s12^4*s23 + 
             (32904 - 34896*(4 - 2*ep) + 12482*(4 - 2*ep)^2 - 1502*
                (4 - 2*ep)^3)*s12^3*s23^2 + (58632 - 62180*(4 - 2*ep) + 22180*
                (4 - 2*ep)^2 - 2656*(4 - 2*ep)^3)*s12^2*s23^3 + 
             (40968 - 42564*(4 - 2*ep) + 14868*(4 - 2*ep)^2 - 1744*
                (4 - 2*ep)^3)*s12*s23^4 + (648 - 480*(4 - 2*ep) + 130*
                (4 - 2*ep)^2 - 14*(4 - 2*ep)^3)*s23^5) + 
           mmt^2*((672 - 716*(4 - 2*ep) + 254*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
              s12^6 + (6024 - 6052*(4 - 2*ep) + 1996*(4 - 2*ep)^2 - 216*
                (4 - 2*ep)^3)*s12^5*s23 + (1800 - 528*(4 - 2*ep) - 414*
                (4 - 2*ep)^2 + 130*(4 - 2*ep)^3)*s12^4*s23^2 + 
             (-9000 + 12588*(4 - 2*ep) - 5680*(4 - 2*ep)^2 + 828*
                (4 - 2*ep)^3)*s12^3*s23^3 + (-20904 + 23588*(4 - 2*ep) - 8972*
                (4 - 2*ep)^2 + 1144*(4 - 2*ep)^3)*s12^2*s23^4 + 
             (-7032 + 7192*(4 - 2*ep) - 2522*(4 - 2*ep)^2 + 302*(4 - 2*ep)^3)*
              s12*s23^5 + (1800 - 2040*(4 - 2*ep) + 750*(4 - 2*ep)^2 - 90*
                (4 - 2*ep)^3)*s23^6) + mmt*((-2760 + 2804*(4 - 2*ep) - 940*
                (4 - 2*ep)^2 + 104*(4 - 2*ep)^3)*s12^6*s23 + 
             (-11376 + 11004*(4 - 2*ep) - 3490*(4 - 2*ep)^2 + 362*
                (4 - 2*ep)^3)*s12^5*s23^2 + (-14712 + 12740*(4 - 2*ep) - 3488*
                (4 - 2*ep)^2 + 292*(4 - 2*ep)^3)*s12^4*s23^3 + 
             (-1032 - 1372*(4 - 2*ep) + 1340*(4 - 2*ep)^2 - 256*(4 - 2*ep)^3)*
              s12^3*s23^4 + (-312 - 664*(4 - 2*ep) + 574*(4 - 2*ep)^2 - 106*
                (4 - 2*ep)^3)*s12^2*s23^5 + (-2160 + 2208*(4 - 2*ep) - 748*
                (4 - 2*ep)^2 + 84*(4 - 2*ep)^3)*s12*s23^6 + 
             (-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
              s23^7)) + mmw^2*((720 - 696*(4 - 2*ep) + 224*(4 - 2*ep)^2 - 
             24*(4 - 2*ep)^3)*s12^7*s23^2 + (2136 - 1996*(4 - 2*ep) + 
             620*(4 - 2*ep)^2 - 64*(4 - 2*ep)^3)*s12^6*s23^3 + 
           (2352 - 2056*(4 - 2*ep) + 592*(4 - 2*ep)^2 - 56*(4 - 2*ep)^3)*
            s12^5*s23^4 + (96 + 196*(4 - 2*ep) - 154*(4 - 2*ep)^2 + 
             26*(4 - 2*ep)^3)*s12^4*s23^5 + (-1080 + 1224*(4 - 2*ep) - 
             450*(4 - 2*ep)^2 + 54*(4 - 2*ep)^3)*s12^3*s23^6 + 
           (-240 + 272*(4 - 2*ep) - 100*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12^2*
            s23^7 + mmt^8*((-360 + 348*(4 - 2*ep) - 112*(4 - 2*ep)^2 + 12*
                (4 - 2*ep)^3)*s12 + (504 - 516*(4 - 2*ep) + 176*(4 - 2*ep)^
                 2 - 20*(4 - 2*ep)^3)*s23) + 
           mmt^7*((1920 - 1876*(4 - 2*ep) + 610*(4 - 2*ep)^2 - 66*
                (4 - 2*ep)^3)*s12^2 + (-1416 + 1504*(4 - 2*ep) - 530*
                (4 - 2*ep)^2 + 62*(4 - 2*ep)^3)*s12*s23 + 
             (1848 - 1948*(4 - 2*ep) + 684*(4 - 2*ep)^2 - 80*(4 - 2*ep)^3)*
              s23^2) + mmt^6*((-4080 + 4024*(4 - 2*ep) - 1320*(4 - 2*ep)^2 + 
               144*(4 - 2*ep)^3)*s12^3 + (1224 - 1248*(4 - 2*ep) + 418*
                (4 - 2*ep)^2 - 46*(4 - 2*ep)^3)*s12^2*s23 + 
             (-16152 + 16784*(4 - 2*ep) - 5822*(4 - 2*ep)^2 + 674*
                (4 - 2*ep)^3)*s12*s23^2 + (-11952 + 12408*(4 - 2*ep) - 4296*
                (4 - 2*ep)^2 + 496*(4 - 2*ep)^3)*s23^3) + 
           mmt^5*((4320 - 4296*(4 - 2*ep) + 1420*(4 - 2*ep)^2 - 156*
                (4 - 2*ep)^3)*s12^4 + (-2184 + 1688*(4 - 2*ep) - 374*
                (4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s12^3*s23 + 
             (33552 - 35412*(4 - 2*ep) + 12510*(4 - 2*ep)^2 - 1478*
                (4 - 2*ep)^3)*s12^2*s23^2 + (63336 - 65644*(4 - 2*ep) + 22728*
                (4 - 2*ep)^2 - 2628*(4 - 2*ep)^3)*s12*s23^3 + 
             (14640 - 15032*(4 - 2*ep) + 5160*(4 - 2*ep)^2 - 592*
                (4 - 2*ep)^3)*s23^4) + mmt^4*((-2280 + 2284*(4 - 2*ep) - 760*
                (4 - 2*ep)^2 + 84*(4 - 2*ep)^3)*s12^5 + 
             (8256 - 7336*(4 - 2*ep) + 2092*(4 - 2*ep)^2 - 188*(4 - 2*ep)^3)*
              s12^4*s23 + (-18048 + 20908*(4 - 2*ep) - 8126*(4 - 2*ep)^2 + 
               1054*(4 - 2*ep)^3)*s12^3*s23^2 + (-87792 + 92252*(4 - 2*ep) - 
               32498*(4 - 2*ep)^2 + 3834*(4 - 2*ep)^3)*s12^2*s23^3 + 
             (-54792 + 56412*(4 - 2*ep) - 19472*(4 - 2*ep)^2 + 2252*
                (4 - 2*ep)^3)*s12*s23^4 + (-3360 + 3184*(4 - 2*ep) - 1024*
                (4 - 2*ep)^2 + 112*(4 - 2*ep)^3)*s23^5) + 
           mmt^3*((480 - 484*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
              s12^6 + (-13248 + 12636*(4 - 2*ep) - 3958*(4 - 2*ep)^2 + 406*
                (4 - 2*ep)^3)*s12^5*s23 + (-17328 + 15016*(4 - 2*ep) - 3992*
                (4 - 2*ep)^2 + 304*(4 - 2*ep)^3)*s12^4*s23^2 + 
             (18024 - 22496*(4 - 2*ep) + 9378*(4 - 2*ep)^2 - 1294*
                (4 - 2*ep)^3)*s12^3*s23^3 + (39144 - 41884*(4 - 2*ep) + 15144*
                (4 - 2*ep)^2 - 1844*(4 - 2*ep)^3)*s12^2*s23^4 + 
             (4992 - 4676*(4 - 2*ep) + 1538*(4 - 2*ep)^2 - 178*(4 - 2*ep)^3)*
              s12*s23^5 + (-2160 + 2448*(4 - 2*ep) - 900*(4 - 2*ep)^2 + 108*
                (4 - 2*ep)^3)*s23^6) + mmt^2*((9312 - 9188*(4 - 2*ep) + 2994*
                (4 - 2*ep)^2 - 322*(4 - 2*ep)^3)*s12^6*s23 + 
             (24984 - 24036*(4 - 2*ep) + 7552*(4 - 2*ep)^2 - 772*
                (4 - 2*ep)^3)*s12^5*s23^2 + (37320 - 34616*(4 - 2*ep) + 10374*
                (4 - 2*ep)^2 - 994*(4 - 2*ep)^3)*s12^4*s23^3 + 
             (20568 - 17884*(4 - 2*ep) + 4852*(4 - 2*ep)^2 - 392*
                (4 - 2*ep)^3)*s12^3*s23^4 + (7920 - 7380*(4 - 2*ep) + 2198*
                (4 - 2*ep)^2 - 206*(4 - 2*ep)^3)*s12^2*s23^5 + 
             (5160 - 5488*(4 - 2*ep) + 1922*(4 - 2*ep)^2 - 222*(4 - 2*ep)^3)*
              s12*s23^6 + (480 - 544*(4 - 2*ep) + 200*(4 - 2*ep)^2 - 24*
                (4 - 2*ep)^3)*s23^7) + mmt*((-2448 + 2460*(4 - 2*ep) - 818*
                (4 - 2*ep)^2 + 90*(4 - 2*ep)^3)*s12^7*s23 + 
             (-9576 + 9384*(4 - 2*ep) - 3030*(4 - 2*ep)^2 + 322*(4 - 2*ep)^3)*
              s12^6*s23^2 + (-21072 + 20092*(4 - 2*ep) - 6306*(4 - 2*ep)^2 + 
               650*(4 - 2*ep)^3)*s12^5*s23^3 + (-20472 + 19052*(4 - 2*ep) - 
               5828*(4 - 2*ep)^2 + 584*(4 - 2*ep)^3)*s12^4*s23^4 + 
             (-11184 + 10196*(4 - 2*ep) - 3062*(4 - 2*ep)^2 + 302*
                (4 - 2*ep)^3)*s12^3*s23^5 + (-960 + 728*(4 - 2*ep) - 172*
                (4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12^2*s23^6 + 
             (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*
              s23^7)) + mmw*(mmt^8*((1080 - 1044*(4 - 2*ep) + 336*
                (4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23 + 
             (-1512 + 1548*(4 - 2*ep) - 528*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*
              s23^2) + mmt^7*((-6840 + 6672*(4 - 2*ep) - 2166*(4 - 2*ep)^2 + 
               234*(4 - 2*ep)^3)*s12^2*s23 + (4848 - 5240*(4 - 2*ep) + 1880*
                (4 - 2*ep)^2 - 224*(4 - 2*ep)^3)*s12*s23^2 + 
             (5928 - 6056*(4 - 2*ep) + 2062*(4 - 2*ep)^2 - 234*(4 - 2*ep)^3)*
              s23^3) + mmt^6*((18720 - 18396*(4 - 2*ep) + 6014*(4 - 2*ep)^2 - 
               654*(4 - 2*ep)^3)*s12^3*s23 + (2232 - 1092*(4 - 2*ep) - 40*
                (4 - 2*ep)^2 + 52*(4 - 2*ep)^3)*s12^2*s23^2 + 
             (-24600 + 25564*(4 - 2*ep) - 8860*(4 - 2*ep)^2 + 1024*
                (4 - 2*ep)^3)*s12*s23^3 + (-6960 + 7060*(4 - 2*ep) - 2390*
                (4 - 2*ep)^2 + 270*(4 - 2*ep)^3)*s23^4) + 
           mmt^5*((-29040 + 28712*(4 - 2*ep) - 9440*(4 - 2*ep)^2 + 1032*
                (4 - 2*ep)^3)*s12^4*s23 + (-31296 + 29872*(4 - 2*ep) - 9408*
                (4 - 2*ep)^2 + 976*(4 - 2*ep)^3)*s12^3*s23^2 + 
             (31968 - 34200*(4 - 2*ep) + 12228*(4 - 2*ep)^2 - 1460*
                (4 - 2*ep)^3)*s12^2*s23^3 + (23784 - 24368*(4 - 2*ep) + 8354*
                (4 - 2*ep)^2 - 958*(4 - 2*ep)^3)*s12*s23^4 + 
             (1944 - 1872*(4 - 2*ep) + 606*(4 - 2*ep)^2 - 66*(4 - 2*ep)^3)*
              s23^5) + mmt^4*((27960 - 27788*(4 - 2*ep) + 9180*(4 - 2*ep)^2 - 
               1008*(4 - 2*ep)^3)*s12^5*s23 + (58104 - 57312*(4 - 2*ep) + 
               18726*(4 - 2*ep)^2 - 2026*(4 - 2*ep)^3)*s12^4*s23^2 + 
             (1344 + 956*(4 - 2*ep) - 1254*(4 - 2*ep)^2 + 262*(4 - 2*ep)^3)*
              s12^3*s23^3 + (-23304 + 24520*(4 - 2*ep) - 8686*(4 - 2*ep)^2 + 
               1034*(4 - 2*ep)^3)*s12^2*s23^4 + (-2592 + 2352*(4 - 2*ep) - 
               736*(4 - 2*ep)^2 + 80*(4 - 2*ep)^3)*s12*s23^5 + 
             (840 - 952*(4 - 2*ep) + 350*(4 - 2*ep)^2 - 42*(4 - 2*ep)^3)*
              s23^6) + mmt^2*((6000 - 6020*(4 - 2*ep) + 2006*(4 - 2*ep)^2 - 
               222*(4 - 2*ep)^3)*s12^7*s23 + (20856 - 20920*(4 - 2*ep) + 6954*
                (4 - 2*ep)^2 - 766*(4 - 2*ep)^3)*s12^6*s23^2 + 
             (28728 - 28440*(4 - 2*ep) + 9306*(4 - 2*ep)^2 - 1006*
                (4 - 2*ep)^3)*s12^5*s23^3 + (19800 - 19044*(4 - 2*ep) + 6032*
                (4 - 2*ep)^2 - 628*(4 - 2*ep)^3)*s12^4*s23^4 + 
             (9216 - 8760*(4 - 2*ep) + 2748*(4 - 2*ep)^2 - 284*(4 - 2*ep)^3)*
              s12^3*s23^5 + (1560 - 1528*(4 - 2*ep) + 498*(4 - 2*ep)^2 - 54*
                (4 - 2*ep)^3)*s12^2*s23^6) + 
           mmt^3*((-16920 + 16896*(4 - 2*ep) - 5606*(4 - 2*ep)^2 + 618*
                (4 - 2*ep)^3)*s12^6*s23 + (-49824 + 49716*(4 - 2*ep) - 16442*
                (4 - 2*ep)^2 + 1802*(4 - 2*ep)^3)*s12^5*s23^2 + 
             (-36600 + 35444*(4 - 2*ep) - 11264*(4 - 2*ep)^2 + 1172*
                (4 - 2*ep)^3)*s12^4*s23^3 + (-5832 + 4524*(4 - 2*ep) - 944*
                (4 - 2*ep)^2 + 28*(4 - 2*ep)^3)*s12^3*s23^4 + 
             (-3840 + 3836*(4 - 2*ep) - 1230*(4 - 2*ep)^2 + 126*(4 - 2*ep)^3)*
              s12^2*s23^5 + (-2520 + 2736*(4 - 2*ep) - 974*(4 - 2*ep)^2 + 114*
                (4 - 2*ep)^3)*s12*s23^6 + (-240 + 272*(4 - 2*ep) - 100*
                (4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23^7) + 
           mmt*((-960 + 968*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
              s12^8*s23 + (-3408 + 3428*(4 - 2*ep) - 1142*(4 - 2*ep)^2 + 126*
                (4 - 2*ep)^3)*s12^7*s23^2 + (-6768 + 6732*(4 - 2*ep) - 2218*
                (4 - 2*ep)^2 + 242*(4 - 2*ep)^3)*s12^6*s23^3 + 
             (-7488 + 7308*(4 - 2*ep) - 2366*(4 - 2*ep)^2 + 254*(4 - 2*ep)^3)*
              s12^5*s23^4 + (-4728 + 4444*(4 - 2*ep) - 1388*(4 - 2*ep)^2 + 
               144*(4 - 2*ep)^3)*s12^4*s23^5 + (120 - 256*(4 - 2*ep) + 126*
                (4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^3*s23^6 + 
             (240 - 272*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
              s12^2*s23^7)))*NPL1[0, 1, 1, 0, 0, 0, 1, 1, 0])/
       (mmw^7*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^5*s23 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
            5*(4 - 2*ep)^3)*s12^4*s23^2 + 
          mmt^2*((-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
             s12^4 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^5 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^4*s23 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^2)) + 
        mmw^6*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
           s12^6*s23 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^5*s23^2 + 
          mmt^3*((512 - 448*(4 - 2*ep) + 128*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
             s12^4 + (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
              20*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^2*((-1184 + 1024*(4 - 2*ep) - 290*(4 - 2*ep)^2 + 
              27*(4 - 2*ep)^3)*s12^5 + (-2080 + 1792*(4 - 2*ep) - 
              506*(4 - 2*ep)^2 + 47*(4 - 2*ep)^3)*s12^4*s23 + 
            (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
             s12^3*s23^2) + mmt*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
              15*(4 - 2*ep)^3)*s12^6 + (832 - 704*(4 - 2*ep) + 
              196*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12^5*s23 + 
            (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^4*
             s23^2)) + mmw^5*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^7*s23 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^6*s23^2 + 
          (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^5*
           s23^3 + (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 
            10*(4 - 2*ep)^3)*s12^4*s23^4 + 
          mmt^4*((-192 + 192*(4 - 2*ep) - 60*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4 + (-1344 + 1152*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 
              30*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^3*((1056 - 960*(4 - 2*ep) + 282*(4 - 2*ep)^2 - 27*(4 - 2*ep)^3)*
             s12^5 + (3104 - 2688*(4 - 2*ep) + 762*(4 - 2*ep)^2 - 
              71*(4 - 2*ep)^3)*s12^4*s23 + (896 - 768*(4 - 2*ep) + 
              216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^2*((-1536 + 1344*(4 - 2*ep) - 384*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^6 + (-2464 + 2112*(4 - 2*ep) - 
              594*(4 - 2*ep)^2 + 55*(4 - 2*ep)^3)*s12^5*s23 + 
            (1120 - 960*(4 - 2*ep) + 270*(4 - 2*ep)^2 - 25*(4 - 2*ep)^3)*
             s12^4*s23^2 + (896 - 768*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
              20*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt*((672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
             s12^7 + (32 - 6*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^6*s23 + 
            (-2240 + 1920*(4 - 2*ep) - 540*(4 - 2*ep)^2 + 50*(4 - 2*ep)^3)*
             s12^5*s23^2 + (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 
              20*(4 - 2*ep)^3)*s12^4*s23^3 + (-448 + 384*(4 - 2*ep) - 
              108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^3*s23^4)) + 
        mmw^4*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^8*s23 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^7*s23^2 + (-1792 + 1536*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^6*s23^3 + 
          (-896 + 768*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^5*
           s23^4 + mmt^5*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^4 + (896 - 768*(4 - 2*ep) + 
              216*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^4*((544 - 384*(4 - 2*ep) + 90*(4 - 2*ep)^2 - 7*(4 - 2*ep)^3)*
             s12^5 + (-2080 + 1792*(4 - 2*ep) - 506*(4 - 2*ep)^2 + 
              47*(4 - 2*ep)^3)*s12^4*s23 + (448 - 384*(4 - 2*ep) + 
              108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^3*((-96 + 18*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s12^6 + 
            (1280 - 1088*(4 - 2*ep) + 304*(4 - 2*ep)^2 - 28*(4 - 2*ep)^3)*
             s12^5*s23 + (-3616 + 3136*(4 - 2*ep) - 890*(4 - 2*ep)^2 + 
              83*(4 - 2*ep)^3)*s12^4*s23^2 + (-2688 + 2304*(4 - 2*ep) - 
              648*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt^2*((-416 + 384*(4 - 2*ep) - 114*(4 - 2*ep)^2 + 11*(4 - 2*ep)^3)*
             s12^7 + (320 - 320*(4 - 2*ep) + 100*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^6*s23 + (6176 - 5312*(4 - 2*ep) + 
              1498*(4 - 2*ep)^2 - 139*(4 - 2*ep)^3)*s12^5*s23^2 + 
            (3712 - 3200*(4 - 2*ep) + 904*(4 - 2*ep)^2 - 84*(4 - 2*ep)^3)*
             s12^4*s23^3 + (1344 - 1152*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 
              30*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
             s12^8 + (-640 + 576*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^7*s23 + (-2336 + 1984*(4 - 2*ep) - 
              554*(4 - 2*ep)^2 + 51*(4 - 2*ep)^3)*s12^6*s23^2 + 
            (128 - 128*(4 - 2*ep) + 40*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^5*
             s23^3 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^4*s23^4)) + 
        mmw^3*((-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
           s12^8*s23^2 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
            15*(4 - 2*ep)^3)*s12^7*s23^3 + (224 - 192*(4 - 2*ep) + 
            54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^6*s23^4 + 
          (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^5*
           s23^5 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^4*s23^6 + mmt^6*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^4 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^5*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^5 + (928 - 768*(4 - 2*ep) + 210*(4 - 2*ep)^2 - 
              19*(4 - 2*ep)^3)*s12^4*s23 + (-1120 + 960*(4 - 2*ep) - 
              270*(4 - 2*ep)^2 + 25*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^4*((960 - 768*(4 - 2*ep) + 204*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
             s12^6 + (-1152 + 896*(4 - 2*ep) - 232*(4 - 2*ep)^2 + 
              20*(4 - 2*ep)^3)*s12^5*s23 + (3424 - 3008*(4 - 2*ep) + 
              862*(4 - 2*ep)^2 - 81*(4 - 2*ep)^3)*s12^4*s23^2 + 
            (2464 - 2112*(4 - 2*ep) + 594*(4 - 2*ep)^2 - 55*(4 - 2*ep)^3)*
             s12^3*s23^3) + mmt^3*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^
                2 + 12*(4 - 2*ep)^3)*s12^7 + (128 - 24*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^6*s23 + (-5024 + 4416*(4 - 2*ep) - 
              1266*(4 - 2*ep)^2 + 119*(4 - 2*ep)^3)*s12^5*s23^2 + 
            (-3392 + 2944*(4 - 2*ep) - 836*(4 - 2*ep)^2 + 78*(4 - 2*ep)^3)*
             s12^4*s23^3 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
              15*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^8 + (608 - 576*(4 - 2*ep) + 174*(4 - 2*ep)^2 - 
              17*(4 - 2*ep)^3)*s12^7*s23 + (3808 - 3264*(4 - 2*ep) + 
              918*(4 - 2*ep)^2 - 85*(4 - 2*ep)^3)*s12^6*s23^2 + 
            (-1344 + 1152*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
             s12^4*s23^4 + (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
              15*(4 - 2*ep)^3)*s12^3*s23^5) + 
          mmt*((-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*
             s12^8*s23 + (-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^7*s23^2 + (1600 - 1408*(4 - 2*ep) + 
              404*(4 - 2*ep)^2 - 38*(4 - 2*ep)^3)*s12^6*s23^3 + 
            (1792 - 1536*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
             s12^5*s23^4 + (448 - 384*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 
              10*(4 - 2*ep)^3)*s12^4*s23^5 + (224 - 192*(4 - 2*ep) + 
              54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*s23^6)) + 
        mmw^2*((224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*
           s12^8*s23^3 + (672 - 576*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
            15*(4 - 2*ep)^3)*s12^7*s23^4 + (672 - 576*(4 - 2*ep) + 
            162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^6*s23^5 + 
          (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^5*
           s23^6 + mmt^6*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^4*s23 + (448 - 384*(4 - 2*ep) + 
              108*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^5*((1280 - 1024*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^5*s23 + (-1088 + 960*(4 - 2*ep) - 
              276*(4 - 2*ep)^2 + 26*(4 - 2*ep)^3)*s12^4*s23^2 + 
            (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
             s12^3*s23^3) + mmt^4*((-1920 + 1536*(4 - 2*ep) - 
              408*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12^6*s23 + 
            (672 - 640*(4 - 2*ep) + 194*(4 - 2*ep)^2 - 19*(4 - 2*ep)^3)*s12^5*
             s23^2 + (160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^4*s23^3 + (-896 + 768*(4 - 2*ep) - 
              216*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt^3*((1280 - 1024*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^7*s23 + (32 - 6*(4 - 2*ep)^2 + 
              (4 - 2*ep)^3)*s12^6*s23^2 + (1984 - 1728*(4 - 2*ep) + 
              492*(4 - 2*ep)^2 - 46*(4 - 2*ep)^3)*s12^5*s23^3 + 
            (2656 - 2304*(4 - 2*ep) + 654*(4 - 2*ep)^2 - 61*(4 - 2*ep)^3)*
             s12^4*s23^4 + (1344 - 1152*(4 - 2*ep) + 324*(4 - 2*ep)^2 - 
              30*(4 - 2*ep)^3)*s12^3*s23^5) + 
          mmt^2*((-320 + 256*(4 - 2*ep) - 68*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^8*s23 + (32 - 6*(4 - 2*ep)^2 + (4 - 2*ep)^3)*s12^7*s23^2 + 
            (-2432 + 2112*(4 - 2*ep) - 600*(4 - 2*ep)^2 + 56*(4 - 2*ep)^3)*
             s12^6*s23^3 + (-2752 + 2368*(4 - 2*ep) - 668*(4 - 2*ep)^2 + 
              62*(4 - 2*ep)^3)*s12^5*s23^4 + (-1184 + 1024*(4 - 2*ep) - 
              290*(4 - 2*ep)^2 + 27*(4 - 2*ep)^3)*s12^4*s23^5 + 
            (-448 + 384*(4 - 2*ep) - 108*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
             s12^3*s23^6) + mmt*((-96 + 64*(4 - 2*ep) - 14*(4 - 2*ep)^2 + 
              (4 - 2*ep)^3)*s12^8*s23^2 + (512 - 448*(4 - 2*ep) + 
              128*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^7*s23^3 + 
            (320 - 256*(4 - 2*ep) + 68*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^6*
             s23^4 + (-512 + 448*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12^5*s23^5 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^4*s23^6)) + 
        mmw*(mmt^6*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
             s12^4*s23^2 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt^5*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^5*s23^2 + (416 - 384*(4 - 2*ep) + 114*(4 - 2*ep)^2 - 
              11*(4 - 2*ep)^3)*s12^4*s23^3 + (672 - 576*(4 - 2*ep) + 
              162*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt^4*((960 - 768*(4 - 2*ep) + 204*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
             s12^6*s23^2 + (-64 + 128*(4 - 2*ep) - 52*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^5*s23^3 + (-1312 + 1152*(4 - 2*ep) - 
              330*(4 - 2*ep)^2 + 31*(4 - 2*ep)^3)*s12^4*s23^4 + 
            (-672 + 576*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
             s12^3*s23^5) + mmt^2*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^8*s23^2 + (-224 + 192*(4 - 2*ep) - 
              54*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*s12^7*s23^3 + 
            (-160 + 128*(4 - 2*ep) - 34*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^6*
             s23^4 + (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 
              5*(4 - 2*ep)^3)*s12^5*s23^5) + 
          mmt^3*((-640 + 512*(4 - 2*ep) - 136*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^7*s23^2 + (-64 + 12*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^6*
             s23^3 + (704 - 640*(4 - 2*ep) + 188*(4 - 2*ep)^2 - 
              18*(4 - 2*ep)^3)*s12^5*s23^4 + (736 - 640*(4 - 2*ep) + 
              182*(4 - 2*ep)^2 - 17*(4 - 2*ep)^3)*s12^4*s23^5 + 
            (224 - 192*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 5*(4 - 2*ep)^3)*s12^3*
             s23^6) + mmt*((160 - 128*(4 - 2*ep) + 34*(4 - 2*ep)^2 - 
              3*(4 - 2*ep)^3)*s12^8*s23^3 + (96 - 64*(4 - 2*ep) + 
              14*(4 - 2*ep)^2 - (4 - 2*ep)^3)*s12^7*s23^4 + 
            (-288 + 256*(4 - 2*ep) - 74*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^6*
             s23^5 + (-224 + 192*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
              5*(4 - 2*ep)^3)*s12^5*s23^6))) + 
      ((mmt^2*((280 - 164*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12*s23^2 + 
           (-392 + 252*(4 - 2*ep) - 40*(4 - 2*ep)^2)*s23^3) + 
         mmw^2*((-176 + 110*(4 - 2*ep) - 17*(4 - 2*ep)^2)*s12^2*s23 + 
           (-352 + 220*(4 - 2*ep) - 34*(4 - 2*ep)^2)*s12*s23^2 + 
           (-176 + 110*(4 - 2*ep) - 17*(4 - 2*ep)^2)*s23^3) + 
         mmt*((-120 + 66*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (96 - 76*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12*s23^3 + 
           (216 - 142*(4 - 2*ep) + 23*(4 - 2*ep)^2)*s23^4) + 
         mmw*((-216 + 142*(4 - 2*ep) - 23*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (-432 + 284*(4 - 2*ep) - 46*(4 - 2*ep)^2)*s12*s23^3 + 
           (-216 + 142*(4 - 2*ep) - 23*(4 - 2*ep)^2)*s23^4 + 
           mmt*((-160 + 98*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2*s23 + 
             (408 - 264*(4 - 2*ep) + 42*(4 - 2*ep)^2)*s12*s23^2 + 
             (568 - 362*(4 - 2*ep) + 57*(4 - 2*ep)^2)*s23^3)))*
        NPL1[0, 1, 1, 0, 0, 0, 1, 1, 1])/
       (mmw^3*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23) + 
        mmt*((40 - 22*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23^3) + 
        mmw^2*((-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^3*s23 + 
          (-112 + 68*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((40 - 22*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
            (-56 + 34*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^2*s23)) + 
        mmw*((56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (56 - 34*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^2*s23^3 + 
          mmt*((-80 + 44*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
            (112 - 68*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23^2))) + 
      (((-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^2*s23 + 
         (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt*s12*s23 + 
         mmw*((-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^2 + 
           mmt*((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12 + 
             (168 - 104*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s23)))*
        NPL1[0, 1, 1, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmw^2*s12^2 + (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmw*s12^2*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2) + 
      (((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*mmt^6*
          s23 + mmt^5*((576 - 624*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 
             24*(4 - 2*ep)^3)*s12*s23 + (432 - 468*(4 - 2*ep) + 
             162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s23^2) + 
         mmt^4*((-864 + 936*(4 - 2*ep) - 324*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s12^2*s23 + (-1296 + 1404*(4 - 2*ep) - 486*(4 - 2*ep)^2 + 
             54*(4 - 2*ep)^3)*s12*s23^2 + (-288 + 312*(4 - 2*ep) - 
             108*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s23^3) + 
         mmt^3*((576 - 624*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
            s12^3*s23 + (1296 - 1404*(4 - 2*ep) + 486*(4 - 2*ep)^2 - 
             54*(4 - 2*ep)^3)*s12^2*s23^2 + (576 - 624*(4 - 2*ep) + 
             216*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23^3) + 
         mmt^2*((-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12^4*s23 + (-432 + 468*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
             18*(4 - 2*ep)^3)*s12^3*s23^2 + (-288 + 312*(4 - 2*ep) - 
             108*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12^2*s23^3) + 
         mmw^5*((-240 + 252*(4 - 2*ep) - 84*(4 - 2*ep)^2 + 9*(4 - 2*ep)^3)*
            mmt^2 + (72 - 78*(4 - 2*ep) + 27*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
            s12^2 + (144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12*s23 + mmt*((168 - 174*(4 - 2*ep) + 57*(4 - 2*ep)^2 - 6*
                (4 - 2*ep)^3)*s12 + (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^
                 2 - 18*(4 - 2*ep)^3)*s23)) + 
         mmw^4*((1104 - 1164*(4 - 2*ep) + 390*(4 - 2*ep)^2 - 42*(4 - 2*ep)^3)*
            mmt^3 + (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 
             18*(4 - 2*ep)^3)*s12^2*s23 + (-1440 + 1512*(4 - 2*ep) - 
             504*(4 - 2*ep)^2 + 54*(4 - 2*ep)^3)*s12*s23^2 + 
           (-960 + 1008*(4 - 2*ep) - 336*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s23^3 + mmt^2*((-1824 + 1938*(4 - 2*ep) - 657*(4 - 2*ep)^2 + 72*
                (4 - 2*ep)^3)*s12 + (-2688 + 2832*(4 - 2*ep) - 948*
                (4 - 2*ep)^2 + 102*(4 - 2*ep)^3)*s23) + 
           mmt*((720 - 774*(4 - 2*ep) + 267*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
              s12^2 + (2400 - 2556*(4 - 2*ep) + 870*(4 - 2*ep)^2 - 96*
                (4 - 2*ep)^3)*s12*s23 + (1440 - 1512*(4 - 2*ep) + 504*
                (4 - 2*ep)^2 - 54*(4 - 2*ep)^3)*s23^2)) + 
         mmw^3*((-1872 + 1980*(4 - 2*ep) - 666*(4 - 2*ep)^2 + 
             72*(4 - 2*ep)^3)*mmt^4 + (-72 + 78*(4 - 2*ep) - 
             27*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^4 + 
           (-360 + 366*(4 - 2*ep) - 117*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12^3*
            s23 + (-648 + 630*(4 - 2*ep) - 189*(4 - 2*ep)^2 + 
             18*(4 - 2*ep)^3)*s12^2*s23^2 + (-432 + 420*(4 - 2*ep) - 
             126*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^3 + 
           mmt^3*((4680 - 4986*(4 - 2*ep) + 1695*(4 - 2*ep)^2 - 186*
                (4 - 2*ep)^3)*s12 + (5760 - 6096*(4 - 2*ep) + 2052*
                (4 - 2*ep)^2 - 222*(4 - 2*ep)^3)*s23) + 
           mmt^2*((-3816 + 4110*(4 - 2*ep) - 1419*(4 - 2*ep)^2 + 159*
                (4 - 2*ep)^3)*s12^2 + (-9864 + 10494*(4 - 2*ep) - 3561*
                (4 - 2*ep)^2 + 390*(4 - 2*ep)^3)*s12*s23 + 
             (-6048 + 6408*(4 - 2*ep) - 2160*(4 - 2*ep)^2 + 234*(4 - 2*ep)^3)*
              s23^2) + mmt*((1080 - 1182*(4 - 2*ep) + 417*(4 - 2*ep)^2 - 48*
                (4 - 2*ep)^3)*s12^3 + (4464 - 4764*(4 - 2*ep) + 1626*
                (4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^2*s23 + 
             (6696 - 7038*(4 - 2*ep) + 2349*(4 - 2*ep)^2 - 252*(4 - 2*ep)^3)*
              s12*s23^2 + (4032 - 4272*(4 - 2*ep) + 1440*(4 - 2*ep)^2 - 156*
                (4 - 2*ep)^3)*s23^3)) + 
         mmw^2*((1392 - 1476*(4 - 2*ep) + 498*(4 - 2*ep)^2 - 54*(4 - 2*ep)^3)*
            mmt^5 + (120 - 138*(4 - 2*ep) + 51*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^4*s23 + (360 - 414*(4 - 2*ep) + 153*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s12^3*s23^2 + (240 - 276*(4 - 2*ep) + 
             102*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^2*s23^3 + 
           mmt^4*((-4560 + 4854*(4 - 2*ep) - 1647*(4 - 2*ep)^2 + 180*
                (4 - 2*ep)^3)*s12 + (-5520 + 5868*(4 - 2*ep) - 1986*
                (4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*s23) + 
           mmt^3*((5328 - 5706*(4 - 2*ep) + 1953*(4 - 2*ep)^2 - 216*
                (4 - 2*ep)^3)*s12^2 + (13176 - 14004*(4 - 2*ep) + 4740*
                (4 - 2*ep)^2 - 516*(4 - 2*ep)^3)*s12*s23 + 
             (8208 - 8748*(4 - 2*ep) + 2970*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*
              s23^2) + mmt^2*((-2544 + 2754*(4 - 2*ep) - 957*(4 - 2*ep)^2 + 
               108*(4 - 2*ep)^3)*s12^3 + (-9672 + 10266*(4 - 2*ep) - 3471*
                (4 - 2*ep)^2 + 378*(4 - 2*ep)^3)*s12^2*s23 + 
             (-12312 + 12996*(4 - 2*ep) - 4356*(4 - 2*ep)^2 + 468*
                (4 - 2*ep)^3)*s12*s23^2 + (-5472 + 5832*(4 - 2*ep) - 1980*
                (4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*s23^3) + 
           mmt*((384 - 426*(4 - 2*ep) + 153*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
              s12^4 + (1896 - 1992*(4 - 2*ep) + 666*(4 - 2*ep)^2 - 72*
                (4 - 2*ep)^3)*s12^3*s23 + (3744 - 3834*(4 - 2*ep) + 1233*
                (4 - 2*ep)^2 - 126*(4 - 2*ep)^3)*s12^2*s23^2 + 
             (2736 - 2832*(4 - 2*ep) + 924*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*
              s12*s23^3)) + mmw*((-384 + 408*(4 - 2*ep) - 138*(4 - 2*ep)^2 + 
             15*(4 - 2*ep)^3)*mmt^6 + mmt^5*((1536 - 1632*(4 - 2*ep) + 552*
                (4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s12 + 
             (2112 - 2256*(4 - 2*ep) + 768*(4 - 2*ep)^2 - 84*(4 - 2*ep)^3)*
              s23) + mmt^4*((-2304 + 2448*(4 - 2*ep) - 828*(4 - 2*ep)^2 + 90*
                (4 - 2*ep)^3)*s12^2 + (-6432 + 6846*(4 - 2*ep) - 2319*
                (4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*s12*s23 + 
             (-4032 + 4320*(4 - 2*ep) - 1476*(4 - 2*ep)^2 + 162*(4 - 2*ep)^3)*
              s23^2) + mmt^3*((1536 - 1632*(4 - 2*ep) + 552*(4 - 2*ep)^2 - 60*
                (4 - 2*ep)^3)*s12^3 + (6624 - 7002*(4 - 2*ep) + 2349*
                (4 - 2*ep)^2 - 252*(4 - 2*ep)^3)*s12^2*s23 + 
             (8352 - 8874*(4 - 2*ep) + 2997*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*
              s12*s23^2 + (2688 - 2880*(4 - 2*ep) + 984*(4 - 2*ep)^2 - 108*
                (4 - 2*ep)^3)*s23^3) + mmt^2*((-384 + 408*(4 - 2*ep) - 138*
                (4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*s12^4 + 
             (-2400 + 2490*(4 - 2*ep) - 813*(4 - 2*ep)^2 + 84*(4 - 2*ep)^3)*
              s12^3*s23 + (-4608 + 4788*(4 - 2*ep) - 1566*(4 - 2*ep)^2 + 162*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-2880 + 3036*(4 - 2*ep) - 1014*
                (4 - 2*ep)^2 + 108*(4 - 2*ep)^3)*s12*s23^3) + 
           mmt*((96 - 78*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^4*s23 + 
             (288 - 234*(4 - 2*ep) + 45*(4 - 2*ep)^2)*s12^3*s23^2 + 
             (192 - 156*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12^2*s23^3)))*
        NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
       ((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmw^8*
         s12^3 + mmw^7*((640 - 480*(4 - 2*ep) + 120*(4 - 2*ep)^2 - 
            10*(4 - 2*ep)^3)*mmt*s12^3 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^4) + 
        mmw^6*((-1280 + 960*(4 - 2*ep) - 240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
           mmt^2*s12^3 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^5 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
            4*(4 - 2*ep)^3)*s12^4*s23 + (256 - 192*(4 - 2*ep) + 
            48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^3*s23^2 + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^4 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^3*s23)) + 
        mmw^5*((1280 - 960*(4 - 2*ep) + 240*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
           mmt^3*s12^3 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^6 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*s12^5*s23 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^4*s23^2 + 
          mmt^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^4 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt*((1152 - 864*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
             s12^5 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12^4*s23 + (-1024 + 768*(4 - 2*ep) - 
              192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^3*s23^2)) + 
        mmw^4*((-640 + 480*(4 - 2*ep) - 120*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
           mmt^4*s12^3 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
            4*(4 - 2*ep)^3)*s12^6*s23 + (128 - 96*(4 - 2*ep) + 
            24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^5*s23^2 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^4*
           s23^3 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^3*s23^4 + mmt^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^4 + (-1536 + 1152*(4 - 2*ep) - 
              288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^2*((-1152 + 864*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 
              18*(4 - 2*ep)^3)*s12^5 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12^4*s23 + 
            (1408 - 1056*(4 - 2*ep) + 264*(4 - 2*ep)^2 - 22*(4 - 2*ep)^3)*
             s12^3*s23^2) + mmt*((256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^6 + (-1792 + 1344*(4 - 2*ep) - 
              336*(4 - 2*ep)^2 + 28*(4 - 2*ep)^3)*s12^5*s23 + 
            (-1280 + 960*(4 - 2*ep) - 240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
             s12^4*s23^2 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^3*s23^3)) + 
        mmw^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^5*
           s12^3 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^6*s23^2 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
            4*(4 - 2*ep)^3)*s12^5*s23^3 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^4*s23^4 + 
          mmt^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4 + (1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 
              16*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^5 + (-2560 + 1920*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 
              40*(4 - 2*ep)^3)*s12^4*s23 + (-640 + 480*(4 - 2*ep) - 
              120*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^2*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
             s12^6 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
              32*(4 - 2*ep)^3)*s12^5*s23 + (640 - 480*(4 - 2*ep) + 
              120*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^4*s23^2 + 
            (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^3*s23^3) + mmt*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 
              8*(4 - 2*ep)^3)*s12^6*s23 + (128 - 96*(4 - 2*ep) + 
              24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^5*s23^2 + 
            (1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*
             s12^4*s23^3 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
              6*(4 - 2*ep)^3)*s12^3*s23^4)) + 
        mmw^2*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
           mmt^5*s12^3*s23 + mmt^4*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^
                2 - 12*(4 - 2*ep)^3)*s12^4*s23 + (-128 + 96*(4 - 2*ep) - 
              24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^3*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^5*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
              8*(4 - 2*ep)^3)*s12^4*s23^2 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt^2*((256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
             s12^6*s23 + (-640 + 480*(4 - 2*ep) - 120*(4 - 2*ep)^2 + 
              10*(4 - 2*ep)^3)*s12^5*s23^2 + (-1280 + 960*(4 - 2*ep) - 
              240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^4*s23^3 + 
            (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3*
             s23^4) + mmt*((256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^6*s23^2 + (512 - 384*(4 - 2*ep) + 
              96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^5*s23^3 + 
            (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^4*
             s23^4)) + mmw*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*mmt^5*s12^3*s23^2 + 
          mmt^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4*s23^2 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^5*s23^2 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
              8*(4 - 2*ep)^3)*s12^4*s23^3 + (128 - 96*(4 - 2*ep) + 
              24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt^2*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
             s12^6*s23^2 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^5*s23^3 + (-128 + 96*(4 - 2*ep) - 
              24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^4*s23^4))) + 
      (((-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*mmt^5 + 
         mmt^4*((102 - 81*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12 + 
           (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s23) + 
         mmt^3*((36 - 30*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2 + 
           (-6 + 3*(4 - 2*ep))*s12*s23) + 
         mmt^2*((-138 + 111*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^3 + 
           (-312 + 252*(4 - 2*ep) - 48*(4 - 2*ep)^2)*s12^2*s23 + 
           (-234 + 189*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s12*s23^2 + 
           (-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s23^3) + 
         mmt*((60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4 + 
           (198 - 159*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12^3*s23 + 
           (216 - 174*(4 - 2*ep) + 33*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (78 - 63*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23^3) + 
         mmw^2*((-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*mmt^3 + 
           (-18 + 15*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3 + 
           (-78 + 63*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23 + 
           (-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((78 - 63*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12 + 
             (180 - 144*(4 - 2*ep) + 27*(4 - 2*ep)^2)*s23) + 
           mmt*((-78 + 63*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23 + 
             (-120 + 96*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s23^2)) + 
         mmw*((120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*mmt^4 + 
           (-42 + 33*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4 + 
           (-144 + 114*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^3*s23 + 
           (-162 + 129*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (-60 + 48*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12*s23^3 + 
           mmt^3*((-180 + 144*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s12 + 
             (-300 + 240*(4 - 2*ep) - 45*(4 - 2*ep)^2)*s23) + 
           mmt^2*((120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12*s23 + 
             (120 - 96*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s23^2) + 
           mmt*((102 - 81*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^3 + 
             (282 - 225*(4 - 2*ep) + 42*(4 - 2*ep)^2)*s12^2*s23 + 
             (240 - 192*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12*s23^2 + 
             (60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s23^3)))*
        NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^5*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23) + 
        mmw^4*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^2*s12^3 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3*s23^2 + 
          mmt*((160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^4 + 
            (160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^3*s23)) + 
        mmw^3*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^3*s12^3 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^6 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^5*s23 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3*s23^3 + 
          mmt^2*((-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^4 + 
            (-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^3*s23) + 
          mmt*((240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^5 + 
            (480 - 240*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12^4*s23 + 
            (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^3*s23^2)) + 
        mmw^2*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^4*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^7 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^6*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^5*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^4*s23^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^4 + 
          mmt^3*((352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^4 + 
            (352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^3*s23) + 
          mmt^2*((-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^5 + 
            (-672 + 336*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12^4*s23 + 
            (-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^3*s23^2) + 
          mmt*((128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^6 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^5*s23 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^3*s23^3)) + 
        mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^5*s12^3 + 
          mmt^4*((-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^4 + 
            (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^3*s23) + 
          mmt^3*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^5 + 
            (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^4*s23 + 
            (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3*s23^2) + 
          mmt^2*((-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^6 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^5*s23 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^3*s23^3) + 
          mmt*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^7 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^6*s23 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^5*s23^2 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^4*s23^3 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3*s23^4))) + 
      (((10 - 3*(4 - 2*ep))*s12*s23^2 + (10 - 3*(4 - 2*ep))*s23^3)*
        NPL1[1, -1, 0, 0, 1, 0, 1, 1, 1])/(-2*ep*mmt^2*s12^3 - 
        2*ep*mmw^2*s12^3 - 2*ep*s12^5 + (-8 + 2*(4 - 2*ep))*s12^4*s23 - 
        2*ep*s12^3*s23^2 + mmt*((8 - 2*(4 - 2*ep))*s12^4 + 
          (8 - 2*(4 - 2*ep))*s12^3*s23) + mmw*((8 - 2*(4 - 2*ep))*mmt*s12^3 + 
          (-8 + 2*(4 - 2*ep))*s12^4 + (-8 + 2*(4 - 2*ep))*s12^3*s23)) + 
      (((-10 + 3*(4 - 2*ep))*mmt^3 + (10 - 3*(4 - 2*ep))*s12^2*s23 + 
         (20 - 6*(4 - 2*ep))*s12*s23^2 + (10 - 3*(4 - 2*ep))*s23^3 + 
         mmt^2*((20 - 6*(4 - 2*ep))*s12 + (30 - 9*(4 - 2*ep))*s23) + 
         mmt*((-10 + 3*(4 - 2*ep))*s12^2 + (-40 + 12*(4 - 2*ep))*s12*s23 + 
           (-30 + 9*(4 - 2*ep))*s23^2))*NPL1[1, -1, 1, 0, 1, 0, 1, 0, 1])/
       (-2*ep*mmw^2*s12^3 + (8 - 2*(4 - 2*ep))*mmw*s12^3*s23 - 
        2*ep*s12^3*s23^2) + 
      (((48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^7*s23 + 
         mmt^6*((-192 + 208*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
            s12*s23 + (-144 + 156*(4 - 2*ep) - 54*(4 - 2*ep)^2 + 
             6*(4 - 2*ep)^3)*s23^2) + 
         mmt^5*((288 - 312*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
            s12^2*s23 + (432 - 468*(4 - 2*ep) + 162*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s12*s23^2 + (96 - 104*(4 - 2*ep) + 
             36*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s23^3) + 
         mmt^4*((-192 + 208*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
            s12^3*s23 + (-432 + 468*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 
             18*(4 - 2*ep)^3)*s12^2*s23^2 + (-192 + 208*(4 - 2*ep) - 
             72*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*s23^3) + 
         mmt^3*((48 - 52*(4 - 2*ep) + 18*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^4*
            s23 + (144 - 156*(4 - 2*ep) + 54*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^3*s23^2 + (96 - 104*(4 - 2*ep) + 36*(4 - 2*ep)^2 - 
             4*(4 - 2*ep)^3)*s12^2*s23^3) + 
         mmw^6*((80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
            mmt^2 + (-24 + 26*(4 - 2*ep) - 9*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
            s12^2 + (-48 + 52*(4 - 2*ep) - 18*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
            s12*s23 + mmt*((-56 + 58*(4 - 2*ep) - 19*(4 - 2*ep)^2 + 2*
                (4 - 2*ep)^3)*s12 + (-160 + 168*(4 - 2*ep) - 56*(4 - 2*ep)^
                 2 + 6*(4 - 2*ep)^3)*s23)) + 
         mmw^5*((-32 + 80*(4 - 2*ep) - 38*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
            mmt^3 + (160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
            s12^2*s23 + (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s12*s23^2 + (320 - 336*(4 - 2*ep) + 
             112*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s23^3 + 
           mmt^2*((776 - 848*(4 - 2*ep) + 298*(4 - 2*ep)^2 - 34*(4 - 2*ep)^3)*
              s12 + (224 - 328*(4 - 2*ep) + 132*(4 - 2*ep)^2 - 16*
                (4 - 2*ep)^3)*s23) + mmt*((-744 + 768*(4 - 2*ep) - 260*
                (4 - 2*ep)^2 + 29*(4 - 2*ep)^3)*s12^2 + 
             (-1808 + 1872*(4 - 2*ep) - 632*(4 - 2*ep)^2 + 70*(4 - 2*ep)^3)*
              s12*s23 + (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 18*
                (4 - 2*ep)^3)*s23^2)) + 
         mmw^4*((-1152 + 992*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 26*(4 - 2*ep)^3)*
            mmt^4 + (24 - 26*(4 - 2*ep) + 9*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
            s12^4 + (120 - 122*(4 - 2*ep) + 39*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
            s12^3*s23 + (216 - 210*(4 - 2*ep) + 63*(4 - 2*ep)^2 - 
             6*(4 - 2*ep)^3)*s12^2*s23^2 + (144 - 140*(4 - 2*ep) + 
             42*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12*s23^3 + 
           mmt^3*((360 - 68*(4 - 2*ep) - 60*(4 - 2*ep)^2 + 14*(4 - 2*ep)^3)*
              s12 + (1536 - 1152*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 20*
                (4 - 2*ep)^3)*s23) + mmt^2*((1704 - 1892*(4 - 2*ep) + 678*
                (4 - 2*ep)^2 - 79*(4 - 2*ep)^3)*s12^2 + 
             (3192 - 3582*(4 - 2*ep) + 1277*(4 - 2*ep)^2 - 146*(4 - 2*ep)^3)*
              s12*s23 + (2304 - 2496*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 96*
                (4 - 2*ep)^3)*s23^2) + mmt*((-936 + 994*(4 - 2*ep) - 347*
                (4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*s12^3 + 
             (-2736 + 2908*(4 - 2*ep) - 1006*(4 - 2*ep)^2 + 114*(4 - 2*ep)^3)*
              s12^2*s23 + (-2520 + 2706*(4 - 2*ep) - 927*(4 - 2*ep)^2 + 102*
                (4 - 2*ep)^3)*s12*s23^2 + (-1536 + 1664*(4 - 2*ep) - 576*
                (4 - 2*ep)^2 + 64*(4 - 2*ep)^3)*s23^3)) + 
         mmw^3*((2848 - 2616*(4 - 2*ep) + 788*(4 - 2*ep)^2 - 78*(4 - 2*ep)^3)*
            mmt^5 + (-40 + 46*(4 - 2*ep) - 17*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
            s12^4*s23 + (-120 + 138*(4 - 2*ep) - 51*(4 - 2*ep)^2 + 
             6*(4 - 2*ep)^3)*s12^3*s23^2 + (-80 + 92*(4 - 2*ep) - 
             34*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^2*s23^3 + 
           mmt^4*((-5896 + 5360*(4 - 2*ep) - 1602*(4 - 2*ep)^2 + 158*
                (4 - 2*ep)^3)*s12 + (-5840 + 5212*(4 - 2*ep) - 1522*
                (4 - 2*ep)^2 + 146*(4 - 2*ep)^3)*s23) + 
           mmt^3*((3048 - 2640*(4 - 2*ep) + 752*(4 - 2*ep)^2 - 71*
                (4 - 2*ep)^3)*s12^2 + (4560 - 3626*(4 - 2*ep) + 929*
                (4 - 2*ep)^2 - 78*(4 - 2*ep)^3)*s12*s23 + 
             (432 + 60*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*
              s23^2) + mmt^2*((200 - 336*(4 - 2*ep) + 150*(4 - 2*ep)^2 - 20*
                (4 - 2*ep)^3)*s12^3 + (3464 - 3826*(4 - 2*ep) + 1343*
                (4 - 2*ep)^2 - 150*(4 - 2*ep)^3)*s12^2*s23 + 
             (5040 - 5526*(4 - 2*ep) + 1935*(4 - 2*ep)^2 - 216*(4 - 2*ep)^3)*
              s12*s23^2 + (-288 - 40*(4 - 2*ep) + 108*(4 - 2*ep)^2 - 20*
                (4 - 2*ep)^3)*s23^3) + mmt*((-200 + 232*(4 - 2*ep) - 88*
                (4 - 2*ep)^2 + 11*(4 - 2*ep)^3)*s12^4 + 
             (-2144 + 2194*(4 - 2*ep) - 733*(4 - 2*ep)^2 + 80*(4 - 2*ep)^3)*
              s12^3*s23 + (-5352 + 5328*(4 - 2*ep) - 1722*(4 - 2*ep)^2 + 180*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-3648 + 3644*(4 - 2*ep) - 1182*
                (4 - 2*ep)^2 + 124*(4 - 2*ep)^3)*s12*s23^3)) + 
         mmw*((768 - 728*(4 - 2*ep) + 226*(4 - 2*ep)^2 - 23*(4 - 2*ep)^3)*
            mmt^7 + mmt^6*((-3072 + 2912*(4 - 2*ep) - 904*(4 - 2*ep)^2 + 92*
                (4 - 2*ep)^3)*s12 + (-2832 + 2700*(4 - 2*ep) - 842*
                (4 - 2*ep)^2 + 86*(4 - 2*ep)^3)*s23) + 
           mmt^5*((4608 - 4368*(4 - 2*ep) + 1356*(4 - 2*ep)^2 - 138*
                (4 - 2*ep)^3)*s12^2 + (7872 - 7446*(4 - 2*ep) + 2299*
                (4 - 2*ep)^2 - 232*(4 - 2*ep)^3)*s12*s23 + 
             (3888 - 3732*(4 - 2*ep) + 1170*(4 - 2*ep)^2 - 120*(4 - 2*ep)^3)*
              s23^2) + mmt^4*((-3072 + 2912*(4 - 2*ep) - 904*(4 - 2*ep)^2 + 
               92*(4 - 2*ep)^3)*s12^3 + (-6624 + 6138*(4 - 2*ep) - 1845*
                (4 - 2*ep)^2 + 180*(4 - 2*ep)^3)*s12^2*s23 + 
             (-5904 + 5502*(4 - 2*ep) - 1659*(4 - 2*ep)^2 + 162*(4 - 2*ep)^3)*
              s12*s23^2 + (-2592 + 2488*(4 - 2*ep) - 780*(4 - 2*ep)^2 + 80*
                (4 - 2*ep)^3)*s23^3) + mmt^3*((768 - 728*(4 - 2*ep) + 226*
                (4 - 2*ep)^2 - 23*(4 - 2*ep)^3)*s12^4 + 
             (960 - 738*(4 - 2*ep) + 161*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^3*
              s23 + (144 + 192*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 36*
                (4 - 2*ep)^3)*s12^2*s23^2 + (1344 - 1180*(4 - 2*ep) + 326*
                (4 - 2*ep)^2 - 28*(4 - 2*ep)^3)*s12*s23^3) + 
           mmt^2*((624 - 654*(4 - 2*ep) + 227*(4 - 2*ep)^2 - 26*(4 - 2*ep)^3)*
              s12^4*s23 + (1872 - 1962*(4 - 2*ep) + 681*(4 - 2*ep)^2 - 78*
                (4 - 2*ep)^3)*s12^3*s23^2 + (1248 - 1308*(4 - 2*ep) + 454*
                (4 - 2*ep)^2 - 52*(4 - 2*ep)^3)*s12^2*s23^3)) + 
         mmw^2*((-2512 + 2356*(4 - 2*ep) - 724*(4 - 2*ep)^2 + 
             73*(4 - 2*ep)^3)*mmt^6 + mmt^5*((7888 - 7414*(4 - 2*ep) + 2287*
                (4 - 2*ep)^2 - 232*(4 - 2*ep)^3)*s12 + 
             (7024 - 6548*(4 - 2*ep) + 1998*(4 - 2*ep)^2 - 200*(4 - 2*ep)^3)*
              s23) + mmt^4*((-8592 + 8106*(4 - 2*ep) - 2517*(4 - 2*ep)^2 + 
               258*(4 - 2*ep)^3)*s12^2 + (-13576 + 12522*(4 - 2*ep) - 3783*
                (4 - 2*ep)^2 + 376*(4 - 2*ep)^3)*s12*s23 + 
             (-6000 + 5508*(4 - 2*ep) - 1650*(4 - 2*ep)^2 + 162*(4 - 2*ep)^3)*
              s23^2) + mmt^3*((3568 - 3394*(4 - 2*ep) + 1069*(4 - 2*ep)^2 - 
               112*(4 - 2*ep)^3)*s12^3 + (5208 - 4564*(4 - 2*ep) + 1312*
                (4 - 2*ep)^2 - 126*(4 - 2*ep)^3)*s12^2*s23 + 
             (2472 - 1710*(4 - 2*ep) + 321*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
              s12*s23^2 + (4000 - 3672*(4 - 2*ep) + 1100*(4 - 2*ep)^2 - 108*
                (4 - 2*ep)^3)*s23^3) + mmt^2*((-352 + 346*(4 - 2*ep) - 115*
                (4 - 2*ep)^2 + 13*(4 - 2*ep)^3)*s12^4 + 
             (2216 - 2246*(4 - 2*ep) + 733*(4 - 2*ep)^2 - 76*(4 - 2*ep)^3)*
              s12^3*s23 + (6144 - 6306*(4 - 2*ep) + 2109*(4 - 2*ep)^2 - 228*
                (4 - 2*ep)^3)*s12^2*s23^2 + (2352 - 2532*(4 - 2*ep) + 886*
                (4 - 2*ep)^2 - 100*(4 - 2*ep)^3)*s12*s23^3) + 
           mmt*((-872 + 836*(4 - 2*ep) - 260*(4 - 2*ep)^2 + 26*(4 - 2*ep)^3)*
              s12^4*s23 + (-2616 + 2508*(4 - 2*ep) - 780*(4 - 2*ep)^2 + 78*
                (4 - 2*ep)^3)*s12^3*s23^2 + (-1744 + 1672*(4 - 2*ep) - 520*
                (4 - 2*ep)^2 + 52*(4 - 2*ep)^3)*s12^2*s23^3)))*
        NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
       ((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*mmw^8*
         s12^3 + mmw^7*((640 - 480*(4 - 2*ep) + 120*(4 - 2*ep)^2 - 
            10*(4 - 2*ep)^3)*mmt*s12^3 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^4) + 
        mmw^6*((-1280 + 960*(4 - 2*ep) - 240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
           mmt^2*s12^3 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^5 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
            4*(4 - 2*ep)^3)*s12^4*s23 + (256 - 192*(4 - 2*ep) + 
            48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^3*s23^2 + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^4 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^3*s23)) + 
        mmw^5*((1280 - 960*(4 - 2*ep) + 240*(4 - 2*ep)^2 - 20*(4 - 2*ep)^3)*
           mmt^3*s12^3 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^6 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*s12^5*s23 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^4*s23^2 + 
          mmt^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^4 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt*((1152 - 864*(4 - 2*ep) + 216*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
             s12^5 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12^4*s23 + (-1024 + 768*(4 - 2*ep) - 
              192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^3*s23^2)) + 
        mmw^4*((-640 + 480*(4 - 2*ep) - 120*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*
           mmt^4*s12^3 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
            4*(4 - 2*ep)^3)*s12^6*s23 + (128 - 96*(4 - 2*ep) + 
            24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^5*s23^2 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^4*
           s23^3 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^3*s23^4 + mmt^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^4 + (-1536 + 1152*(4 - 2*ep) - 
              288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^2*((-1152 + 864*(4 - 2*ep) - 216*(4 - 2*ep)^2 + 
              18*(4 - 2*ep)^3)*s12^5 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12^4*s23 + 
            (1408 - 1056*(4 - 2*ep) + 264*(4 - 2*ep)^2 - 22*(4 - 2*ep)^3)*
             s12^3*s23^2) + mmt*((256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^6 + (-1792 + 1344*(4 - 2*ep) - 
              336*(4 - 2*ep)^2 + 28*(4 - 2*ep)^3)*s12^5*s23 + 
            (-1280 + 960*(4 - 2*ep) - 240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
             s12^4*s23^2 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^3*s23^3)) + 
        mmw^3*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^5*
           s12^3 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           s12^6*s23^2 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
            4*(4 - 2*ep)^3)*s12^5*s23^3 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^4*s23^4 + 
          mmt^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4 + (1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 
              16*(4 - 2*ep)^3)*s12^3*s23) + 
          mmt^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^5 + (-2560 + 1920*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 
              40*(4 - 2*ep)^3)*s12^4*s23 + (-640 + 480*(4 - 2*ep) - 
              120*(4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^2*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
             s12^6 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
              32*(4 - 2*ep)^3)*s12^5*s23 + (640 - 480*(4 - 2*ep) + 
              120*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*s12^4*s23^2 + 
            (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^3*s23^3) + mmt*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 
              8*(4 - 2*ep)^3)*s12^6*s23 + (128 - 96*(4 - 2*ep) + 
              24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^5*s23^2 + 
            (1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*
             s12^4*s23^3 + (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
              6*(4 - 2*ep)^3)*s12^3*s23^4)) + 
        mmw^2*((-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*
           mmt^5*s12^3*s23 + mmt^4*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^
                2 - 12*(4 - 2*ep)^3)*s12^4*s23 + (-128 + 96*(4 - 2*ep) - 
              24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^3*s23^2) + 
          mmt^3*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
             s12^5*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
              8*(4 - 2*ep)^3)*s12^4*s23^2 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt^2*((256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
             s12^6*s23 + (-640 + 480*(4 - 2*ep) - 120*(4 - 2*ep)^2 + 
              10*(4 - 2*ep)^3)*s12^5*s23^2 + (-1280 + 960*(4 - 2*ep) - 
              240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^4*s23^3 + 
            (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12^3*
             s23^4) + mmt*((256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 
              4*(4 - 2*ep)^3)*s12^6*s23^2 + (512 - 384*(4 - 2*ep) + 
              96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^5*s23^3 + 
            (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*s12^4*
             s23^4)) + mmw*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*mmt^5*s12^3*s23^2 + 
          mmt^4*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
             s12^4*s23^2 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^3*s23^3) + 
          mmt^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^5*s23^2 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
              8*(4 - 2*ep)^3)*s12^4*s23^3 + (128 - 96*(4 - 2*ep) + 
              24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^3*s23^4) + 
          mmt^2*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
             s12^6*s23^2 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12^5*s23^3 + (-128 + 96*(4 - 2*ep) - 
              24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12^4*s23^4))) + 
      (((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^6 + 
         mmt^5*((-14 + 11*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12 + 
           (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23) + 
         mmt^4*((-46 + 37*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^2 + 
           (-72 + 58*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s12*s23 + 
           (-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23^2) + 
         mmt^3*((34 - 27*(4 - 2*ep) + 5*(4 - 2*ep)^2)*s12^3 + 
           (94 - 75*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12^2*s23 + 
           (80 - 64*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23^2 + 
           (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23^3) + 
         mmt^2*((26 - 21*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^4 + 
           (84 - 68*(4 - 2*ep) + 13*(4 - 2*ep)^2)*s12^3*s23 + 
           (110 - 89*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (72 - 58*(4 - 2*ep) + 11*(4 - 2*ep)^2)*s12*s23^3 + 
           (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s23^4) + 
         mmt*((-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
           (-86 + 69*(4 - 2*ep) - 13*(4 - 2*ep)^2)*s12^4*s23 + 
           (-138 + 111*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^3*s23^2 + 
           (-98 + 79*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^2*s23^3 + 
           (-26 + 21*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12*s23^4) + 
         mmw^3*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^3 + 
           (12 - 10*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
           (52 - 42*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2*s23 + 
           (40 - 32*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((-46 + 37*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12 + 
             (-80 + 64*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23) + 
           mmt*((6 - 5*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2 + 
             (72 - 58*(4 - 2*ep) + 11*(4 - 2*ep)^2)*s12*s23 + 
             (80 - 64*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23^2)) + 
         mmw^2*((-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^4 + 
           (66 - 47*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^4 + 
           (192 - 142*(4 - 2*ep) + 25*(4 - 2*ep)^2)*s12^3*s23 + 
           (186 - 143*(4 - 2*ep) + 26*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (60 - 48*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12*s23^3 + 
           mmt^3*((-2 - 7*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12 + 
             (-220 + 136*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s23) + 
           mmt^2*((162 - 105*(4 - 2*ep) + 17*(4 - 2*ep)^2)*s12^2 + 
             (444 - 282*(4 - 2*ep) + 45*(4 - 2*ep)^2)*s12*s23 + 
             (520 - 336*(4 - 2*ep) + 54*(4 - 2*ep)^2)*s23^2) + 
           mmt*((-192 + 132*(4 - 2*ep) - 22*(4 - 2*ep)^2)*s12^3 + 
             (-454 + 317*(4 - 2*ep) - 54*(4 - 2*ep)^2)*s12^2*s23 + 
             (-502 + 347*(4 - 2*ep) - 59*(4 - 2*ep)^2)*s12*s23^2 + 
             (-240 + 162*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s23^3)) + 
         mmw*((-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt^5 + 
           (14 - 11*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^5 + 
           (62 - 49*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^4*s23 + 
           (102 - 81*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^3*s23^2 + 
           (74 - 59*(4 - 2*ep) + 11*(4 - 2*ep)^2)*s12^2*s23^3 + 
           (20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12*s23^4 + 
           mmt^4*((62 - 41*(4 - 2*ep) + 7*(4 - 2*ep)^2)*s12 + 
             (320 - 216*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s23) + 
           mmt^3*((-242 + 161*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s12^2 + 
             (-564 + 370*(4 - 2*ep) - 61*(4 - 2*ep)^2)*s12*s23 + 
             (-560 + 368*(4 - 2*ep) - 60*(4 - 2*ep)^2)*s23^2) + 
           mmt^2*((326 - 227*(4 - 2*ep) + 39*(4 - 2*ep)^2)*s12^3 + 
             (668 - 464*(4 - 2*ep) + 80*(4 - 2*ep)^2)*s12^2*s23 + 
             (562 - 383*(4 - 2*ep) + 65*(4 - 2*ep)^2)*s12*s23^2 + 
             (220 - 146*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s23^3) + 
           mmt*((-140 + 102*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^4 + 
             (-420 + 312*(4 - 2*ep) - 56*(4 - 2*ep)^2)*s12^3*s23 + 
             (-440 + 334*(4 - 2*ep) - 61*(4 - 2*ep)^2)*s12^2*s23^2 + 
             (-180 + 140*(4 - 2*ep) - 26*(4 - 2*ep)^2)*s12*s23^3 + 
             (-20 + 16*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s23^4)))*
        NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^5*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^4 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23) + 
        mmw^4*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^2*s12^3 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3*s23^2 + 
          mmt*((160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^4 + 
            (160 - 80*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^3*s23)) + 
        mmw^3*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^3*s12^3 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^6 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^5*s23 + 
          (-144 + 72*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3*s23^3 + 
          mmt^2*((-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^4 + 
            (-384 + 192*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12^3*s23) + 
          mmt*((240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^5 + 
            (480 - 240*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12^4*s23 + 
            (240 - 120*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^3*s23^2)) + 
        mmw^2*((-128 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^4*s12^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^7 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^6*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^5*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^4*s23^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^4 + 
          mmt^3*((352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^4 + 
            (352 - 176*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^3*s23) + 
          mmt^2*((-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^5 + 
            (-672 + 336*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12^4*s23 + 
            (-336 + 168*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12^3*s23^2) + 
          mmt*((128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^6 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^5*s23 + 
            (384 - 192*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^3*s23^3)) + 
        mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^5*s12^3 + 
          mmt^4*((-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^4 + 
            (-112 + 56*(4 - 2*ep) - 7*(4 - 2*ep)^2)*s12^3*s23) + 
          mmt^3*((144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^5 + 
            (288 - 144*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12^4*s23 + 
            (144 - 72*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^3*s23^2) + 
          mmt^2*((-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^6 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^5*s23 + 
            (-240 + 120*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (-80 + 40*(4 - 2*ep) - 5*(4 - 2*ep)^2)*s12^3*s23^3) + 
          mmt*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^7 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^6*s23 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^5*s23^2 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^4*s23^3 + 
            (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3*s23^4))) + 
      (((-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^6 + 
         (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^5*s23 + 
         (-180 + 114*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^4*s23^2 + 
         (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^3*s23^3 + 
         mmt^5*((300 - 190*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s12 + 
           (204 - 128*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s23) + 
         mmt^4*((-600 + 380*(4 - 2*ep) - 60*(4 - 2*ep)^2)*s12^2 + 
           (-876 + 550*(4 - 2*ep) - 86*(4 - 2*ep)^2)*s12*s23 + 
           (-252 + 156*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s23^2) + 
         mmt^3*((600 - 380*(4 - 2*ep) + 60*(4 - 2*ep)^2)*s12^3 + 
           (1464 - 920*(4 - 2*ep) + 144*(4 - 2*ep)^2)*s12^2*s23 + 
           (936 - 582*(4 - 2*ep) + 90*(4 - 2*ep)^2)*s12*s23^2 + 
           (168 - 104*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s23^3) + 
         mmt^2*((-300 + 190*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s12^4 + 
           (-1176 + 740*(4 - 2*ep) - 116*(4 - 2*ep)^2)*s12^3*s23 + 
           (-1296 + 810*(4 - 2*ep) - 126*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (-456 + 284*(4 - 2*ep) - 44*(4 - 2*ep)^2)*s12*s23^3) + 
         mmt*((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^5 + 
           (444 - 280*(4 - 2*ep) + 44*(4 - 2*ep)^2)*s12^4*s23 + 
           (792 - 498*(4 - 2*ep) + 78*(4 - 2*ep)^2)*s12^3*s23^2 + 
           (408 - 256*(4 - 2*ep) + 40*(4 - 2*ep)^2)*s12^2*s23^3) + 
         mmw^3*((24 - 14*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^3 + 
           (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3 + 
           (-72 + 48*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12^2*s23 + 
           mmt^2*((-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12 + 
             (-48 + 28*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s23) + 
           mmt*((96 - 62*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2 + 
             (120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23)) + 
         mmw^2*((-108 + 66*(4 - 2*ep) - 10*(4 - 2*ep)^2)*mmt^4 + 
           (-36 + 24*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^4 + 
           (-48 + 28*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23 + 
           (72 - 60*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^2 + 
           (48 - 40*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12*s23^3 + 
           mmt^3*((360 - 222*(4 - 2*ep) + 34*(4 - 2*ep)^2)*s12 + 
             (192 - 112*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s23) + 
           mmt^2*((-432 + 270*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12^2 + 
             (-432 + 252*(4 - 2*ep) - 36*(4 - 2*ep)^2)*s12*s23 + 
             (72 - 60*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23^2) + 
           mmt*((216 - 138*(4 - 2*ep) + 22*(4 - 2*ep)^2)*s12^3 + 
             (288 - 168*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12^2*s23 + 
             (-144 + 120*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12*s23^2 + 
             (-48 + 40*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s23^3)) + 
         mmw*((144 - 90*(4 - 2*ep) + 14*(4 - 2*ep)^2)*mmt^5 + 
           (-72 + 42*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23 + 
           (-216 + 126*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^3*s23^2 + 
           (-144 + 84*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23^3 + 
           mmt^4*((-576 + 360*(4 - 2*ep) - 56*(4 - 2*ep)^2)*s12 + 
             (-348 + 212*(4 - 2*ep) - 32*(4 - 2*ep)^2)*s23) + 
           mmt^3*((864 - 540*(4 - 2*ep) + 84*(4 - 2*ep)^2)*s12^2 + 
             (1116 - 678*(4 - 2*ep) + 102*(4 - 2*ep)^2)*s12*s23 + 
             (180 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23^2) + 
           mmt^2*((-576 + 360*(4 - 2*ep) - 56*(4 - 2*ep)^2)*s12^3 + 
             (-1260 + 762*(4 - 2*ep) - 114*(4 - 2*ep)^2)*s12^2*s23 + 
             (-576 + 318*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12*s23^2 + 
             (-120 + 64*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s23^3) + 
           mmt*((144 - 90*(4 - 2*ep) + 14*(4 - 2*ep)^2)*s12^4 + 
             (564 - 338*(4 - 2*ep) + 50*(4 - 2*ep)^2)*s12^3*s23 + 
             (612 - 348*(4 - 2*ep) + 48*(4 - 2*ep)^2)*s12^2*s23^2 + 
             (264 - 148*(4 - 2*ep) + 20*(4 - 2*ep)^2)*s12*s23^3)))*
        NPL1[1, 0, 0, 0, 1, 0, 1, 0, 1])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmw^5*s12^3 + mmw^4*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*
           s12^3 + (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^4) + 
        (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^3*s12^3*s23^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^6*s23^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^5*s23^3 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4*s23^4 + 
        mmt^2*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^4*s23^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23^3) + 
        mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5*s23^2 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^4*s23^3 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^4) + 
        mmw^3*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2*s12^3 + 
          (48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^5 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^4*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2 + 
          mmt*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4 + 
            (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23)) + 
        mmw^2*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*mmt^3*s12^3 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^6 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^5*s23 + 
          (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^4*s23^2 + 
          mmt^2*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^4 + 
            (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23) + 
          mmt*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^5 + 
            (128 - 64*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^4*s23 + 
            (64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23^2)) + 
        mmw*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*mmt^3*s12^3*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^6*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^5*s23^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4*s23^3 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3*s23^4 + 
          mmt^2*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^4*s23 + 
            (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^2) + 
          mmt*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^5*s23 + 
            (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4*s23^2 + 
            (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^3))) + 
      (((-14 + 4*(4 - 2*ep))*s12^2*s23 + (-28 + 8*(4 - 2*ep))*s12*s23^2 + 
         (-14 + 4*(4 - 2*ep))*s23^3 + mmt*((14 - 4*(4 - 2*ep))*s12*s23 + 
           (14 - 4*(4 - 2*ep))*s23^2) + mmw*((14 - 4*(4 - 2*ep))*s12*s23 + 
           (14 - 4*(4 - 2*ep))*s23^2))*NPL1[1, 0, 0, 0, 1, 0, 1, 1, 1])/
       (-2*ep*mmt^2*s12^2 - 2*ep*mmw^2*s12^2 - 2*ep*s12^4 + 
        (-8 + 2*(4 - 2*ep))*s12^3*s23 - 2*ep*s12^2*s23^2 + 
        mmt*((8 - 2*(4 - 2*ep))*s12^3 + (8 - 2*(4 - 2*ep))*s12^2*s23) + 
        mmw*((8 - 2*(4 - 2*ep))*mmt*s12^2 + (-8 + 2*(4 - 2*ep))*s12^3 + 
          (-8 + 2*(4 - 2*ep))*s12^2*s23)) + 
      (((-14 + 4*(4 - 2*ep))*mmt^2*s23 + (-14 + 4*(4 - 2*ep))*s12*s23^2 + 
         (-14 + 4*(4 - 2*ep))*s23^3 + mmt*((14 - 4*(4 - 2*ep))*s12*s23 + 
           (28 - 8*(4 - 2*ep))*s23^2) + mmw*((-14 + 4*(4 - 2*ep))*mmt^2 + 
           (-14 + 4*(4 - 2*ep))*s12*s23 + (-14 + 4*(4 - 2*ep))*s23^2 + 
           mmt*((14 - 4*(4 - 2*ep))*s12 + (28 - 8*(4 - 2*ep))*s23)))*
        NPL1[1, 0, 1, 0, 1, 0, 1, 0, 1])/(-2*ep*mmw^2*s12^2 + 
        (8 - 2*(4 - 2*ep))*mmw*s12^2*s23 - 2*ep*s12^2*s23^2) + 
      (s23*NPL1[1, 0, 1, 0, 1, 0, 1, 1, 1])/(2*s12) + 
      (((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^3 + 
         (120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^2*s12 + 
         (120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt*s12^2 + 
         (-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^3)*
        NPL1[1, 1, -1, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmt^2*s12^3 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12^3 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^5 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^4 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23)) + 
      (((-120 + 76*(4 - 2*ep) - 12*(4 - 2*ep)^2)*mmt^4 + 
         mmt^3*((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12 + 
           (180 - 114*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s23) + 
         mmt^2*((90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12^2 + 
           (150 - 95*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12*s23 + 
           (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s23^2) + 
         mmt*((-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*s12^3 + 
           (-90 + 57*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12*s23^2) + 
         mmw*((120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*mmt^3 + 
           (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
           (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12 + 
             (-180 + 114*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s23) + 
           mmt*((-90 + 57*(4 - 2*ep) - 9*(4 - 2*ep)^2)*s12^2 + 
             (-150 + 95*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12*s23 + 
             (60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^2)))*
        NPL1[1, 1, 0, 0, 0, 0, 1, 1, 0])/((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*
         mmt^3*s12^3 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^3*s12^3 + 
        mmt^2*((32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23) + 
        mmw^2*((-48 + 24*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmt*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23) + 
        mmt*((-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^5 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^4*s23 + 
          (-16 + 8*(4 - 2*ep) - (4 - 2*ep)^2)*s12^3*s23^2) + 
        mmw*((48 - 24*(4 - 2*ep) + 3*(4 - 2*ep)^2)*mmt^2*s12^3 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^5 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^4*s23 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^3*s23^2 + 
          mmt*((-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^4 + 
            (-64 + 32*(4 - 2*ep) - 4*(4 - 2*ep)^2)*s12^3*s23))) + 
      (((-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^4 + 
         (-30 + 19*(4 - 2*ep) - 3*(4 - 2*ep)^2)*mmw^3*s12 + 
         (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2*s23^2 + 
         (90 - 57*(4 - 2*ep) + 9*(4 - 2*ep)^2)*s12*s23^3 + 
         mmt^3*((180 - 114*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s12 + 
           (210 - 133*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s23) + 
         mmt^2*((-180 + 114*(4 - 2*ep) - 18*(4 - 2*ep)^2)*s12^2 + 
           (-420 + 266*(4 - 2*ep) - 42*(4 - 2*ep)^2)*s12*s23 + 
           (-270 + 171*(4 - 2*ep) - 27*(4 - 2*ep)^2)*s23^2) + 
         mmt*((60 - 38*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3 + 
           (210 - 133*(4 - 2*ep) + 21*(4 - 2*ep)^2)*s12^2*s23 + 
           (240 - 152*(4 - 2*ep) + 24*(4 - 2*ep)^2)*s12*s23^2 + 
           (180 - 114*(4 - 2*ep) + 18*(4 - 2*ep)^2)*s23^3) + 
         mmw^2*((-150 + 95*(4 - 2*ep) - 15*(4 - 2*ep)^2)*mmt^2 + 
           (30 - 19*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^2 + 
           (150 - 95*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12*s23 + 
           mmt*((120 - 76*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12 + 
             (300 - 190*(4 - 2*ep) + 30*(4 - 2*ep)^2)*s23)) + 
         mmw*((150 - 95*(4 - 2*ep) + 15*(4 - 2*ep)^2)*mmt^3 + 
           (-60 + 38*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
           (-210 + 133*(4 - 2*ep) - 21*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((-300 + 190*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s12 + 
             (-300 + 190*(4 - 2*ep) - 30*(4 - 2*ep)^2)*s23) + 
           mmt*((150 - 95*(4 - 2*ep) + 15*(4 - 2*ep)^2)*s12^2 + 
             (360 - 228*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s12*s23)))*
        NPL1[1, 1, 0, 0, 1, 0, 0, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmw^4*s12^2 + mmw^3*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*
           s12^2 + (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3) + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12^2*s23^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4*s23^2 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23^3 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^4 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23^3) + 
        mmw^2*((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmt^2*s12^2 + 
          (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
            (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23)) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt^2*s12^2*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^4*s23 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3*s23^2 + 
          mmt*((64 - 32*(4 - 2*ep) + 4*(4 - 2*ep)^2)*s12^3*s23 + 
            (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23^2))) + 
      (((84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*mmt^3 + 
         (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt*s12^2 + 
         (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^3 + 
         (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2*s23 + 
         mmt^2*((-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s12 + 
           (-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*s23) + 
         mmw*((-84 + 52*(4 - 2*ep) - 8*(4 - 2*ep)^2)*mmt^2 + 
           (84 - 52*(4 - 2*ep) + 8*(4 - 2*ep)^2)*s12^2 + 
           (168 - 104*(4 - 2*ep) + 16*(4 - 2*ep)^2)*mmt*s23 + 
           (168 - 104*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s12*s23))*
        NPL1[1, 1, 0, 0, 1, 0, 1, 1, 0])/((16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*
         mmt^2*s12^2 + (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*mmw^2*s12^2 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^4 + 
        (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3*s23 + 
        (16 - 8*(4 - 2*ep) + (4 - 2*ep)^2)*s12^2*s23^2 + 
        mmt*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^3 + 
          (-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*s12^2*s23) + 
        mmw*((-32 + 16*(4 - 2*ep) - 2*(4 - 2*ep)^2)*mmt*s12^2 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^3 + 
          (32 - 16*(4 - 2*ep) + 2*(4 - 2*ep)^2)*s12^2*s23)) + 
      ((-mmt - s12)*NPL1[1, 1, 1, -1, 1, 0, 1, 1, 1])/(2*s12) + 
      (((10 - 3*(4 - 2*ep))*mmt^3 + (-30 + 9*(4 - 2*ep))*mmt^2*s23 + 
         (30 - 9*(4 - 2*ep))*mmt*s23^2 + (-10 + 3*(4 - 2*ep))*s23^3)*
        NPL1[1, 1, 1, 0, -1, 0, 1, 1, 0])/(-2*ep*mmt^2*s12^3 - 
        2*ep*mmw^2*s12^3 - 2*ep*s12^5 + (-8 + 2*(4 - 2*ep))*s12^4*s23 - 
        2*ep*s12^3*s23^2 + mmt*((8 - 2*(4 - 2*ep))*s12^4 + 
          (8 - 2*(4 - 2*ep))*s12^3*s23) + mmw*((8 - 2*(4 - 2*ep))*mmt*s12^3 + 
          (-8 + 2*(4 - 2*ep))*s12^4 + (-8 + 2*(4 - 2*ep))*s12^3*s23)) + 
      (((14 - 4*(4 - 2*ep))*mmt^3 + (-14 + 4*(4 - 2*ep))*mmt*s23^2 + 
         (14 - 4*(4 - 2*ep))*s12*s23^2 + (14 - 4*(4 - 2*ep))*s23^3 + 
         mmt^2*((-14 + 4*(4 - 2*ep))*s12 + (-14 + 4*(4 - 2*ep))*s23) + 
         mmw*((-14 + 4*(4 - 2*ep))*mmt^2 + (28 - 8*(4 - 2*ep))*mmt*s23 + 
           (-14 + 4*(4 - 2*ep))*s23^2))*NPL1[1, 1, 1, 0, 0, 0, 1, 1, 0])/
       (-2*ep*mmt^2*s12^2 - 2*ep*mmw^2*s12^2 - 2*ep*s12^4 + 
        (-8 + 2*(4 - 2*ep))*s12^3*s23 - 2*ep*s12^2*s23^2 + 
        mmt*((8 - 2*(4 - 2*ep))*s12^3 + (8 - 2*(4 - 2*ep))*s12^2*s23) + 
        mmw*((8 - 2*(4 - 2*ep))*mmt*s12^2 + (-8 + 2*(4 - 2*ep))*s12^3 + 
          (-8 + 2*(4 - 2*ep))*s12^2*s23)) + 
      ((mmt - s23)*NPL1[1, 1, 1, 0, 0, 0, 1, 1, 1])/(2*s12) + 
      NPL1[1, 1, 1, 0, 1, 0, 0, 1, 1]/2 + 
      ((mmw + s23)*NPL1[1, 1, 1, 0, 1, 0, 1, 1, 1])/2)), 
 gb[35] -> ep^4*(-(s23*NPL1[1, 0, 1, 0, 0, 0, 1, 1, 1]) - 
    2*s12*s23*NPL1[1, 0, 1, 0, 1, 0, 1, 1, 1] + 
    s23*((((400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*mmt^3*
          s23^2 + (-80 + 44*(4 - 2*ep) + 4*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
          s12^3*s23^2 + (-240 + 172*(4 - 2*ep) - 20*(4 - 2*ep)^2 - 
           3*(4 - 2*ep)^3)*s12^2*s23^3 + (-480 + 504*(4 - 2*ep) - 
           168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s12*s23^4 + 
         mmt^2*((-1200 + 1260*(4 - 2*ep) - 420*(4 - 2*ep)^2 + 
             45*(4 - 2*ep)^3)*s12*s23^2 + (-880 + 924*(4 - 2*ep) - 
             308*(4 - 2*ep)^2 + 33*(4 - 2*ep)^3)*s23^3) + 
         mmt*((880 - 884*(4 - 2*ep) + 276*(4 - 2*ep)^2 - 27*(4 - 2*ep)^3)*
            s12^2*s23^2 + (1120 - 1096*(4 - 2*ep) + 328*(4 - 2*ep)^2 - 
             30*(4 - 2*ep)^3)*s12*s23^3 + (480 - 504*(4 - 2*ep) + 
             168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s23^4) + 
         mmw^2*((-160 + 168*(4 - 2*ep) - 56*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12^3 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*mmt^2*s23 + (-160 + 176*(4 - 2*ep) - 
             62*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^2*s23 + 
           (592 - 612*(4 - 2*ep) + 200*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*s12*
            s23^2 + (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s23^3 + mmt*((160 - 168*(4 - 2*ep) + 56*
                (4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^2 + 
             (-240 + 244*(4 - 2*ep) - 78*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*
              s23 + (-880 + 924*(4 - 2*ep) - 308*(4 - 2*ep)^2 + 33*
                (4 - 2*ep)^3)*s23^2)) + 
         mmw*((-400 + 420*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
            mmt^3*s23 + (240 - 212*(4 - 2*ep) + 52*(4 - 2*ep)^2 - 
             3*(4 - 2*ep)^3)*s12^3*s23 + (-1280 + 1532*(4 - 2*ep) - 
             598*(4 - 2*ep)^2 + 76*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-2128 + 2364*(4 - 2*ep) - 848*(4 - 2*ep)^2 + 99*(4 - 2*ep)^3)*s12*
            s23^3 + (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 
             18*(4 - 2*ep)^3)*s23^4 + mmt^2*((1200 - 1260*(4 - 2*ep) + 420*
                (4 - 2*ep)^2 - 45*(4 - 2*ep)^3)*s12*s23 + 
             (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
              s23^2) + mmt*((-1040 + 1052*(4 - 2*ep) - 332*(4 - 2*ep)^2 + 33*
                (4 - 2*ep)^3)*s12^2*s23 + (800 - 1028*(4 - 2*ep) + 430*
                (4 - 2*ep)^2 - 58*(4 - 2*ep)^3)*s12*s23^2 + 
             (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
              s23^3)))*NPL1[-1, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^4*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 
            2*(4 - 2*ep)^3)*s12^2*s23^2 + (-128 + 96*(4 - 2*ep) - 
            24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*s12*s23^3 + 
          mmt*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12^2*
             s23 + (256 - 192*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
             s12*s23^2)) + mmw^3*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 
            6*(4 - 2*ep)^3)*mmt^2*s12*s23^2 + (384 - 288*(4 - 2*ep) + 
            72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^2*s23^3 + 
          (384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12*
           s23^4 + mmt*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
              6*(4 - 2*ep)^3)*s12^2*s23^2 + (-768 + 576*(4 - 2*ep) - 
              144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
           mmt^2*s12*s23^3 + (-384 + 288*(4 - 2*ep) - 72*(4 - 2*ep)^2 + 
            6*(4 - 2*ep)^3)*s12^2*s23^4 + (-384 + 288*(4 - 2*ep) - 
            72*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt*((384 - 288*(4 - 2*ep) + 72*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
             s12^2*s23^3 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
              12*(4 - 2*ep)^3)*s12*s23^4)) + 
        mmw*((128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*mmt^2*
           s12*s23^4 + (128 - 96*(4 - 2*ep) + 24*(4 - 2*ep)^2 - 
            2*(4 - 2*ep)^3)*s12^2*s23^5 + (128 - 96*(4 - 2*ep) + 
            24*(4 - 2*ep)^2 - 2*(4 - 2*ep)^3)*s12*s23^6 + 
          mmt*((-128 + 96*(4 - 2*ep) - 24*(4 - 2*ep)^2 + 2*(4 - 2*ep)^3)*
             s12^2*s23^4 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
              4*(4 - 2*ep)^3)*s12*s23^5))) + 
      (((-800 + 840*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*mmt^3*
          s23^3 + (-160 + 288*(4 - 2*ep) - 152*(4 - 2*ep)^2 + 
           24*(4 - 2*ep)^3)*s12^3*s23^3 + (-160 + 408*(4 - 2*ep) - 
           248*(4 - 2*ep)^2 + 42*(4 - 2*ep)^3)*s12^2*s23^4 + 
         (960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*
          s23^5 + mmt^2*((2400 - 2520*(4 - 2*ep) + 840*(4 - 2*ep)^2 - 
             90*(4 - 2*ep)^3)*s12*s23^3 + (1760 - 1848*(4 - 2*ep) + 
             616*(4 - 2*ep)^2 - 66*(4 - 2*ep)^3)*s23^4) + 
         mmt*((-1440 + 1392*(4 - 2*ep) - 408*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
            s12^2*s23^3 + (-1600 + 1440*(4 - 2*ep) - 368*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s12*s23^4 + (-960 + 1008*(4 - 2*ep) - 
             336*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s23^5) + 
         mmw^3*((-160 + 168*(4 - 2*ep) - 56*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
            s12^3 + (400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 
             15*(4 - 2*ep)^3)*mmt^2*s23 + (-160 + 176*(4 - 2*ep) - 
             62*(4 - 2*ep)^2 + 7*(4 - 2*ep)^3)*s12^2*s23 + 
           (592 - 612*(4 - 2*ep) + 200*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*s12*
            s23^2 + (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s23^3 + mmt*((160 - 168*(4 - 2*ep) + 56*
                (4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s12^2 + 
             (-240 + 244*(4 - 2*ep) - 78*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*
              s23 + (-880 + 924*(4 - 2*ep) - 308*(4 - 2*ep)^2 + 33*
                (4 - 2*ep)^3)*s23^2)) + 
         mmw^2*((1200 - 1060*(4 - 2*ep) + 310*(4 - 2*ep)^2 - 30*(4 - 2*ep)^3)*
            mmt^3*s23 + (560 - 628*(4 - 2*ep) + 218*(4 - 2*ep)^2 - 
             24*(4 - 2*ep)^3)*s12^3*s23 + (1440 - 1464*(4 - 2*ep) + 
             484*(4 - 2*ep)^2 - 52*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-3568 + 3508*(4 - 2*ep) - 1110*(4 - 2*ep)^2 + 114*(4 - 2*ep)^3)*
            s12*s23^3 + (-3360 + 3288*(4 - 2*ep) - 1044*(4 - 2*ep)^2 + 
             108*(4 - 2*ep)^3)*s23^4 + mmt^2*((-3600 + 3180*(4 - 2*ep) - 930*
                (4 - 2*ep)^2 + 90*(4 - 2*ep)^3)*s12*s23 + 
             (-5440 + 5072*(4 - 2*ep) - 1552*(4 - 2*ep)^2 + 156*(4 - 2*ep)^3)*
              s23^2) + mmt*((1840 - 1492*(4 - 2*ep) + 402*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s12^2*s23 + (4000 - 3608*(4 - 2*ep) + 1068*
                (4 - 2*ep)^2 - 104*(4 - 2*ep)^3)*s12*s23^2 + 
             (7600 - 7300*(4 - 2*ep) + 2286*(4 - 2*ep)^2 - 234*(4 - 2*ep)^3)*
              s23^3)) + mmw*((-400 + 220*(4 - 2*ep) - 30*(4 - 2*ep)^2)*mmt^3*
            s23^2 + (-240 + 172*(4 - 2*ep) - 10*(4 - 2*ep)^2 - 
             6*(4 - 2*ep)^3)*s12^3*s23^2 + (7280 - 7680*(4 - 2*ep) + 
             2706*(4 - 2*ep)^2 - 317*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (12096 - 12160*(4 - 2*ep) + 4030*(4 - 2*ep)^2 - 441*(4 - 2*ep)^3)*
            s12*s23^4 + (2880 - 2784*(4 - 2*ep) + 876*(4 - 2*ep)^2 - 
             90*(4 - 2*ep)^3)*s23^5 + mmt^2*((1200 - 660*(4 - 2*ep) + 90*
                (4 - 2*ep)^2)*s12*s23^2 + (3280 - 2804*(4 - 2*ep) + 796*
                (4 - 2*ep)^2 - 75*(4 - 2*ep)^3)*s23^3) + 
           mmt*((-560 + 268*(4 - 2*ep) - 50*(4 - 2*ep)^2 + 6*(4 - 2*ep)^3)*
              s12^2*s23^2 + (-10560 + 10484*(4 - 2*ep) - 3502*(4 - 2*ep)^2 + 
               392*(4 - 2*ep)^3)*s12*s23^3 + (-5760 + 5368*(4 - 2*ep) - 1642*
                (4 - 2*ep)^2 + 165*(4 - 2*ep)^3)*s23^4)))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 0, 1])/
       (mmw^4*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*
           mmt*s12*s23^2 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^2*s23^2 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23^3) + 
        mmw^3*((2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*
           mmt*s12*s23^3 + (-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
            36*(4 - 2*ep)^3)*s12^2*s23^3 + (-2304 + 1728*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12*s23^4) + 
        mmw^2*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
           mmt*s12*s23^4 + (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
            36*(4 - 2*ep)^3)*s12^2*s23^4 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^5) + 
        mmw*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*mmt*
           s12*s23^5 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^2*s23^5 + (-768 + 576*(4 - 2*ep) - 
            144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^6)) + 
      (((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12^3 + 
         (64 - 52*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12^2*s23 + 
         (64 - 52*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s12*s23^2 + 
         mmt^2*((20 - 16*(4 - 2*ep) + 3*(4 - 2*ep)^2)*s12 + 
           (64 - 52*(4 - 2*ep) + 10*(4 - 2*ep)^2)*s23) + 
         mmt*((-40 + 32*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2 + 
           (-128 + 104*(4 - 2*ep) - 20*(4 - 2*ep)^2)*s12*s23 + 
           (-64 + 52*(4 - 2*ep) - 10*(4 - 2*ep)^2)*s23^2))*
        NPL1[0, 0, 1, 0, 0, 0, 1, 1, 0])/
       (mmw*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2*s23^2 + 
         (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
         (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23^3 + 
         (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s23^4 + 
         mmt*((-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^2 + 
           (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23^3))) + 
      (((-1600 + 1480*(4 - 2*ep) - 450*(4 - 2*ep)^2 + 45*(4 - 2*ep)^3)*
          mmt^3 + (1600 - 1480*(4 - 2*ep) + 450*(4 - 2*ep)^2 - 
           45*(4 - 2*ep)^3)*s12^3 + mmw^2*((480 - 484*(4 - 2*ep) + 
             162*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*mmt + 
           (-480 + 484*(4 - 2*ep) - 162*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
            s12) + (7136 - 6692*(4 - 2*ep) + 2066*(4 - 2*ep)^2 - 
           210*(4 - 2*ep)^3)*s12^2*s23 + (7136 - 6692*(4 - 2*ep) + 
           2066*(4 - 2*ep)^2 - 210*(4 - 2*ep)^3)*s12*s23^2 + 
         mmt^2*((4800 - 4440*(4 - 2*ep) + 1350*(4 - 2*ep)^2 - 
             135*(4 - 2*ep)^3)*s12 + (7136 - 6692*(4 - 2*ep) + 
             2066*(4 - 2*ep)^2 - 210*(4 - 2*ep)^3)*s23) + 
         mmt*((-4800 + 4440*(4 - 2*ep) - 1350*(4 - 2*ep)^2 + 
             135*(4 - 2*ep)^3)*s12^2 + (-14272 + 13384*(4 - 2*ep) - 
             4132*(4 - 2*ep)^2 + 420*(4 - 2*ep)^3)*s12*s23 + 
           (-7136 + 6692*(4 - 2*ep) - 2066*(4 - 2*ep)^2 + 210*(4 - 2*ep)^3)*
            s23^2) + mmw*((1504 - 1364*(4 - 2*ep) + 404*(4 - 2*ep)^2 - 
             39*(4 - 2*ep)^3)*mmt^2 + (1504 - 1364*(4 - 2*ep) + 
             404*(4 - 2*ep)^2 - 39*(4 - 2*ep)^3)*s12^2 + 
           (8448 - 7968*(4 - 2*ep) + 2472*(4 - 2*ep)^2 - 252*(4 - 2*ep)^3)*
            s12*s23 + (8448 - 7968*(4 - 2*ep) + 2472*(4 - 2*ep)^2 - 
             252*(4 - 2*ep)^3)*s23^2 + mmt*((-3008 + 2728*(4 - 2*ep) - 808*
                (4 - 2*ep)^2 + 78*(4 - 2*ep)^3)*s12 + 
             (-8448 + 7968*(4 - 2*ep) - 2472*(4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*
              s23)))*NPL1[0, 1, 1, 0, 0, 0, 0, 1, 0])/
       ((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*mmt^2*
         s12*s23^2 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
          12*(4 - 2*ep)^3)*s12^3*s23^2 + (-1536 + 1152*(4 - 2*ep) - 
          288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12^2*s23^3 + 
        (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*
         s23^4 + mmw^2*((-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*mmt*s12*s23 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^2*s23 + 
          (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*
           s23^2) + mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^2*s23^2 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23^3) + 
        mmw*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^3*s23 + (768 - 576*(4 - 2*ep) + 
            144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
             s12^2*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
              12*(4 - 2*ep)^3)*s12*s23^2))) + 
      (((-384 + 416*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*mmt^4*
          s23 + mmt^3*((512 - 496*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
             12*(4 - 2*ep)^3)*s12*s23 + (384 - 416*(4 - 2*ep) + 
             144*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s23^2) + 
         mmt^2*((128 - 256*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
            s12^2*s23 + (-128 + 80*(4 - 2*ep) - 4*(4 - 2*ep)^3)*s12*s23^2) + 
         mmt*((-256 + 336*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*
            s12^3*s23 + (-256 + 336*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
             20*(4 - 2*ep)^3)*s12^2*s23^2) + 
         mmw^3*((-400 + 420*(4 - 2*ep) - 140*(4 - 2*ep)^2 + 15*(4 - 2*ep)^3)*
            mmt^2 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
            s12^2 + (-960 + 1008*(4 - 2*ep) - 336*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*s12*s23 + (-960 + 1008*(4 - 2*ep) - 
             336*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s23^2 + 
           mmt*((480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
              s12 + (960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 36*
                (4 - 2*ep)^3)*s23)) + 
         mmw^2*((896 - 944*(4 - 2*ep) + 316*(4 - 2*ep)^2 - 34*(4 - 2*ep)^3)*
            mmt^3 + (16 - 20*(4 - 2*ep) + 8*(4 - 2*ep)^2 - (4 - 2*ep)^3)*
            s12^3 + (-128 + 96*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12^2*s23 + 
           (-128 + 96*(4 - 2*ep) - 16*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((-2416 + 2620*(4 - 2*ep) - 912*(4 - 2*ep)^2 + 103*
                (4 - 2*ep)^3)*s12 + (-3392 + 3600*(4 - 2*ep) - 1216*
                (4 - 2*ep)^2 + 132*(4 - 2*ep)^3)*s23) + 
           mmt*((1504 - 1656*(4 - 2*ep) + 588*(4 - 2*ep)^2 - 68*(4 - 2*ep)^3)*
              s12^2 + (3520 - 3696*(4 - 2*ep) + 1232*(4 - 2*ep)^2 - 132*
                (4 - 2*ep)^3)*s12*s23 + (3392 - 3600*(4 - 2*ep) + 1216*
                (4 - 2*ep)^2 - 132*(4 - 2*ep)^3)*s23^2)) + 
         mmw*((-496 + 524*(4 - 2*ep) - 176*(4 - 2*ep)^2 + 19*(4 - 2*ep)^3)*
            mmt^4 + (64 - 80*(4 - 2*ep) + 32*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
            s12^3*s23 + (64 - 80*(4 - 2*ep) + 32*(4 - 2*ep)^2 - 
             4*(4 - 2*ep)^3)*s12^2*s23^2 + 
           mmt^3*((2128 - 2324*(4 - 2*ep) + 816*(4 - 2*ep)^2 - 93*
                (4 - 2*ep)^3)*s12 + (2816 - 3008*(4 - 2*ep) + 1024*
                (4 - 2*ep)^2 - 112*(4 - 2*ep)^3)*s23) + 
           mmt^2*((-2768 + 3076*(4 - 2*ep) - 1104*(4 - 2*ep)^2 + 129*
                (4 - 2*ep)^3)*s12^2 + (-5568 + 5936*(4 - 2*ep) - 2016*
                (4 - 2*ep)^2 + 220*(4 - 2*ep)^3)*s12*s23 + 
             (-2816 + 3008*(4 - 2*ep) - 1024*(4 - 2*ep)^2 + 112*(4 - 2*ep)^3)*
              s23^2) + mmt*((1136 - 1276*(4 - 2*ep) + 464*(4 - 2*ep)^2 - 55*
                (4 - 2*ep)^3)*s12^3 + (2688 - 2848*(4 - 2*ep) + 960*
                (4 - 2*ep)^2 - 104*(4 - 2*ep)^3)*s12^2*s23 + 
             (2752 - 2928*(4 - 2*ep) + 992*(4 - 2*ep)^2 - 108*(4 - 2*ep)^3)*
              s12*s23^2)))*NPL1[1, -1, 0, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*mmt*
           s12*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*s12^2*s23 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*s23^2) + 
        mmw^4*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 
            8*(4 - 2*ep)^3)*s12^3*s23 + (512 - 384*(4 - 2*ep) + 
            96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((-2048 + 1536*(4 - 2*ep) - 384*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*
             s12^2*s23 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^3*s12*s23 + (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 
            8*(4 - 2*ep)^3)*s12^3*s23^2 + (-1024 + 768*(4 - 2*ep) - 
            192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s12^2*s23^3 + 
          (-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*
           s23^4 + mmt^2*((2560 - 1920*(4 - 2*ep) + 480*(4 - 2*ep)^2 - 
              40*(4 - 2*ep)^3)*s12^2*s23 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*
             s12^3*s23 + (1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 
              16*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
           mmt^4*s12*s23 + mmt^3*((-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^
                2 + 16*(4 - 2*ep)^3)*s12^2*s23 + (512 - 384*(4 - 2*ep) + 
              96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*
             s12^3*s23 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12^2*s23^2 + (-2048 + 1536*(4 - 2*ep) - 
              384*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt*((1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*
             s12^3*s23^2 + (2048 - 1536*(4 - 2*ep) + 384*(4 - 2*ep)^2 - 
              32*(4 - 2*ep)^3)*s12^2*s23^3 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^4)) + 
        mmw*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*mmt^4*
           s12*s23^2 + mmt^3*((1024 - 768*(4 - 2*ep) + 192*(4 - 2*ep)^2 - 
              16*(4 - 2*ep)^3)*s12^2*s23^2 + (1024 - 768*(4 - 2*ep) + 
              192*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt^2*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
             s12^3*s23^2 + (-1024 + 768*(4 - 2*ep) - 192*(4 - 2*ep)^2 + 
              16*(4 - 2*ep)^3)*s12^2*s23^3 + (-512 + 384*(4 - 2*ep) - 
              96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12*s23^4))) + 
      (((-320 + 376*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s12^5 + 
         (-1360 + 1588*(4 - 2*ep) - 604*(4 - 2*ep)^2 + 75*(4 - 2*ep)^3)*s12^4*
          s23 + (-2240 + 2552*(4 - 2*ep) - 944*(4 - 2*ep)^2 + 
           114*(4 - 2*ep)^3)*s12^3*s23^2 + (-1680 + 1844*(4 - 2*ep) - 
           652*(4 - 2*ep)^2 + 75*(4 - 2*ep)^3)*s12^2*s23^3 + 
         (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s12*
          s23^4 + mmt^4*((-640 + 752*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*s12 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
             3*(4 - 2*ep)^3)*s23) + mmt^3*((2240 - 2632*(4 - 2*ep) + 
             1008*(4 - 2*ep)^2 - 126*(4 - 2*ep)^3)*s12^2 + 
           (2240 - 2592*(4 - 2*ep) + 976*(4 - 2*ep)^2 - 120*(4 - 2*ep)^3)*s12*
            s23 + (640 - 672*(4 - 2*ep) + 224*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
            s23^2) + mmt^2*((-2880 + 3384*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 
             162*(4 - 2*ep)^3)*s12^3 + (-5600 + 6520*(4 - 2*ep) - 
             2472*(4 - 2*ep)^2 + 306*(4 - 2*ep)^3)*s12^2*s23 + 
           (-3840 + 4272*(4 - 2*ep) - 1536*(4 - 2*ep)^2 + 180*(4 - 2*ep)^3)*
            s12*s23^2 + (-1040 + 1092*(4 - 2*ep) - 364*(4 - 2*ep)^2 + 
             39*(4 - 2*ep)^3)*s23^3) + 
         mmt*((1600 - 1880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 90*(4 - 2*ep)^3)*
            s12^4 + (4800 - 5600*(4 - 2*ep) + 2128*(4 - 2*ep)^2 - 
             264*(4 - 2*ep)^3)*s12^3*s23 + (5440 - 6152*(4 - 2*ep) + 
             2256*(4 - 2*ep)^2 - 270*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (2720 - 2936*(4 - 2*ep) + 1016*(4 - 2*ep)^2 - 114*(4 - 2*ep)^3)*
            s12*s23^3 + (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 
             18*(4 - 2*ep)^3)*s23^4) + 
         mmw^2*((112 - 116*(4 - 2*ep) + 38*(4 - 2*ep)^2 - 4*(4 - 2*ep)^3)*
            s12^3 + (-96 + 112*(4 - 2*ep) - 42*(4 - 2*ep)^2 + 5*(4 - 2*ep)^3)*
            s12^2*s23 + (-848 + 900*(4 - 2*ep) - 304*(4 - 2*ep)^2 + 
             33*(4 - 2*ep)^3)*s12*s23^2 + (-480 + 504*(4 - 2*ep) - 
             168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s23^3 + 
           mmt^2*((272 - 284*(4 - 2*ep) + 94*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
              s12 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*
              s23) + mmt*((-384 + 400*(4 - 2*ep) - 132*(4 - 2*ep)^2 + 14*
                (4 - 2*ep)^3)*s12^2 + (176 - 196*(4 - 2*ep) + 70*
                (4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*s23 + 
             (560 - 588*(4 - 2*ep) + 196*(4 - 2*ep)^2 - 21*(4 - 2*ep)^3)*
              s23^2)) + mmw*((128 - 116*(4 - 2*ep) + 30*(4 - 2*ep)^2 - 
             2*(4 - 2*ep)^3)*s12^4 + (1664 - 1800*(4 - 2*ep) + 
             624*(4 - 2*ep)^2 - 70*(4 - 2*ep)^3)*s12^3*s23 + 
           (2224 - 2536*(4 - 2*ep) + 938*(4 - 2*ep)^2 - 113*(4 - 2*ep)^3)*
            s12^2*s23^2 + (208 - 348*(4 - 2*ep) + 176*(4 - 2*ep)^2 - 
             27*(4 - 2*ep)^3)*s12*s23^3 + (-480 + 504*(4 - 2*ep) - 
             168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*s23^4 + 
           mmt^3*((32 - 92*(4 - 2*ep) + 58*(4 - 2*ep)^2 - 10*(4 - 2*ep)^3)*
              s12 + (160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*
              s23) + mmt^2*((64 + 68*(4 - 2*ep) - 86*(4 - 2*ep)^2 + 18*
                (4 - 2*ep)^3)*s12^2 + (1184 - 1256*(4 - 2*ep) + 424*
                (4 - 2*ep)^2 - 46*(4 - 2*ep)^3)*s12*s23 + 
             (-1200 + 1260*(4 - 2*ep) - 420*(4 - 2*ep)^2 + 45*(4 - 2*ep)^3)*
              s23^2) + mmt*((-224 + 140*(4 - 2*ep) - 2*(4 - 2*ep)^2 - 6*
                (4 - 2*ep)^3)*s12^3 + (-3008 + 3224*(4 - 2*ep) - 1104*
                (4 - 2*ep)^2 + 122*(4 - 2*ep)^3)*s12^2*s23 + 
             (-1024 + 1276*(4 - 2*ep) - 518*(4 - 2*ep)^2 + 68*(4 - 2*ep)^3)*
              s12*s23^2 + (1520 - 1596*(4 - 2*ep) + 532*(4 - 2*ep)^2 - 57*
                (4 - 2*ep)^3)*s23^3)))*NPL1[1, -1, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((-512 + 384*(4 - 2*ep) - 96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
            4*(4 - 2*ep)^3)*s12^3*s23 + (-512 + 384*(4 - 2*ep) - 
            96*(4 - 2*ep)^2 + 8*(4 - 2*ep)^3)*s12^2*s23^2 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*
           s23^3 + mmt*((768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
              12*(4 - 2*ep)^3)*s12^2*s23 + (768 - 576*(4 - 2*ep) + 
              144*(4 - 2*ep)^2 - 12*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^3*s12*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^4*s23 + (-2304 + 1728*(4 - 2*ep) - 
            432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12^3*s23^2 + 
          (-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*
           s12^2*s23^3 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt^2*((-3840 + 2880*(4 - 2*ep) - 720*(4 - 2*ep)^2 + 
              60*(4 - 2*ep)^3)*s12^2*s23 + (-3840 + 2880*(4 - 2*ep) - 
              720*(4 - 2*ep)^2 + 60*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*
             s12^3*s23 + (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 
              96*(4 - 2*ep)^3)*s12^2*s23^2 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^4*s12*s23 + (-768 + 576*(4 - 2*ep) - 144*(4 - 2*ep)^2 + 
            12*(4 - 2*ep)^3)*s12^5*s23 + (-3072 + 2304*(4 - 2*ep) - 
            576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^4*s23^2 + 
          (-4608 + 3456*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
           s12^3*s23^3 + (-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 
            48*(4 - 2*ep)^3)*s12^2*s23^4 + (-768 + 576*(4 - 2*ep) - 
            144*(4 - 2*ep)^2 + 12*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt^3*((5376 - 4032*(4 - 2*ep) + 1008*(4 - 2*ep)^2 - 
              84*(4 - 2*ep)^3)*s12^2*s23 + (5376 - 4032*(4 - 2*ep) + 
              1008*(4 - 2*ep)^2 - 84*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((-6912 + 5184*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 
              108*(4 - 2*ep)^3)*s12^3*s23 + (-13824 + 10368*(4 - 2*ep) - 
              2592*(4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-6912 + 5184*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 108*(4 - 2*ep)^3)*
             s12*s23^3) + mmt*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^4*s23 + (11520 - 8640*(4 - 2*ep) + 
              2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*
             s12^2*s23^3 + (3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12*s23^4)) + 
        mmw*((512 - 384*(4 - 2*ep) + 96*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*mmt^5*
           s12*s23 + (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 
            4*(4 - 2*ep)^3)*s12^6*s23 + (-1280 + 960*(4 - 2*ep) - 
            240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^5*s23^2 + 
          (-2560 + 1920*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 40*(4 - 2*ep)^3)*
           s12^4*s23^3 + (-2560 + 1920*(4 - 2*ep) - 480*(4 - 2*ep)^2 + 
            40*(4 - 2*ep)^3)*s12^3*s23^4 + (-1280 + 960*(4 - 2*ep) - 
            240*(4 - 2*ep)^2 + 20*(4 - 2*ep)^3)*s12^2*s23^5 + 
          (-256 + 192*(4 - 2*ep) - 48*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12*
           s23^6 + mmt^4*((-2304 + 1728*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 
              36*(4 - 2*ep)^3)*s12^2*s23 + (-2304 + 1728*(4 - 2*ep) - 
              432*(4 - 2*ep)^2 + 36*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^3*((4096 - 3072*(4 - 2*ep) + 768*(4 - 2*ep)^2 - 
              64*(4 - 2*ep)^3)*s12^3*s23 + (8192 - 6144*(4 - 2*ep) + 
              1536*(4 - 2*ep)^2 - 128*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (4096 - 3072*(4 - 2*ep) + 768*(4 - 2*ep)^2 - 64*(4 - 2*ep)^3)*s12*
             s23^3) + mmt^2*((-3584 + 2688*(4 - 2*ep) - 672*(4 - 2*ep)^2 + 
              56*(4 - 2*ep)^3)*s12^4*s23 + (-10752 + 8064*(4 - 2*ep) - 
              2016*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*s12^3*s23^2 + 
            (-10752 + 8064*(4 - 2*ep) - 2016*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*
             s12^2*s23^3 + (-3584 + 2688*(4 - 2*ep) - 672*(4 - 2*ep)^2 + 
              56*(4 - 2*ep)^3)*s12*s23^4) + 
          mmt*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
             s12^5*s23 + (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 
              96*(4 - 2*ep)^3)*s12^4*s23^2 + (9216 - 6912*(4 - 2*ep) + 
              1728*(4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (6144 - 4608*(4 - 2*ep) + 1152*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*
             s12^2*s23^4 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12*s23^5))) + 
      (((10 - 3*(4 - 2*ep))*mmt*s23 + (-10 + 3*(4 - 2*ep))*s12*s23 + 
         (-60 + 18*(4 - 2*ep))*s23^2)*NPL1[1, -1, 0, 0, 1, 0, 1, 1, 1])/
       ((48 - 12*(4 - 2*ep))*mmt^2*s12 + (48 - 12*(4 - 2*ep))*s12^3 + 
        (96 - 24*(4 - 2*ep))*s12^2*s23 + (48 - 12*(4 - 2*ep))*s12*s23^2 + 
        mmw*((-48 + 12*(4 - 2*ep))*mmt*s12 + (48 - 12*(4 - 2*ep))*s12^2 + 
          (48 - 12*(4 - 2*ep))*s12*s23) + mmt*((-96 + 24*(4 - 2*ep))*s12^2 + 
          (-96 + 24*(4 - 2*ep))*s12*s23)) + 
      (((10 - 3*(4 - 2*ep))*mmt*s12 + (-10 + 3*(4 - 2*ep))*s12^2)*
        NPL1[1, -1, 1, 0, 0, 0, 1, 1, 1])/
       (mmw*((-24 + 6*(4 - 2*ep))*mmt*s23 + (24 - 6*(4 - 2*ep))*s12*s23 + 
         (24 - 6*(4 - 2*ep))*s23^2)) + 
      (((-50 + 15*(4 - 2*ep))*mmt^2 + (-50 + 15*(4 - 2*ep))*s12^2 + 
         (-110 + 33*(4 - 2*ep))*s12*s23 + (-60 + 18*(4 - 2*ep))*s23^2 + 
         mmt*((100 - 30*(4 - 2*ep))*s12 + (110 - 33*(4 - 2*ep))*s23))*
        NPL1[1, -1, 1, 0, 1, 0, 1, 0, 1])/((-48 + 12*(4 - 2*ep))*mmw*s12*
         s23 + (48 - 12*(4 - 2*ep))*s12*s23^2) + 
      (((384 - 416*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 16*(4 - 2*ep)^3)*mmt^5*
          s23 + mmt^4*((768 - 1008*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
             60*(4 - 2*ep)^3)*s12*s23 + (-384 + 416*(4 - 2*ep) - 
             144*(4 - 2*ep)^2 + 16*(4 - 2*ep)^3)*s23^2) + 
         mmt^3*((-2688 + 3264*(4 - 2*ep) - 1296*(4 - 2*ep)^2 + 
             168*(4 - 2*ep)^3)*s12^2*s23 + (-1152 + 1424*(4 - 2*ep) - 
             576*(4 - 2*ep)^2 + 76*(4 - 2*ep)^3)*s12*s23^2) + 
         mmt^2*((1536 - 1840*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 92*(4 - 2*ep)^3)*
            s12^3*s23 + (1536 - 1840*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
             92*(4 - 2*ep)^3)*s12^2*s23^2) + 
         mmw^4*((400 - 420*(4 - 2*ep) + 140*(4 - 2*ep)^2 - 15*(4 - 2*ep)^3)*
            mmt^2 + (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*
            s12^2 + (960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s12*s23 + (960 - 1008*(4 - 2*ep) + 
             336*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s23^2 + 
           mmt*((-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
              s12 + (-960 + 1008*(4 - 2*ep) - 336*(4 - 2*ep)^2 + 36*
                (4 - 2*ep)^3)*s23)) + 
         mmw^3*((1936 - 1700*(4 - 2*ep) + 492*(4 - 2*ep)^2 - 47*(4 - 2*ep)^3)*
            mmt^3 + (-16 + 20*(4 - 2*ep) - 8*(4 - 2*ep)^2 + (4 - 2*ep)^3)*
            s12^3 + (128 - 96*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s12^2*s23 + 
           (128 - 96*(4 - 2*ep) + 16*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((3472 - 3908*(4 - 2*ep) + 1424*(4 - 2*ep)^2 - 169*
                (4 - 2*ep)^3)*s12 + (3968 - 4320*(4 - 2*ep) + 1504*
                (4 - 2*ep)^2 - 168*(4 - 2*ep)^3)*s23) + 
           mmt*((-5392 + 5588*(4 - 2*ep) - 1908*(4 - 2*ep)^2 + 215*
                (4 - 2*ep)^3)*s12^2 + (-4096 + 4416*(4 - 2*ep) - 1520*
                (4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*s12*s23 + 
             (-3968 + 4320*(4 - 2*ep) - 1504*(4 - 2*ep)^2 + 168*(4 - 2*ep)^3)*
              s23^2)) + mmw^2*((-6032 + 5604*(4 - 2*ep) - 1708*(4 - 2*ep)^2 + 
             171*(4 - 2*ep)^3)*mmt^4 + (-64 + 80*(4 - 2*ep) - 
             32*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^3*s23 + 
           (-64 + 80*(4 - 2*ep) - 32*(4 - 2*ep)^2 + 4*(4 - 2*ep)^3)*s12^2*
            s23^2 + mmt^3*((8096 - 7416*(4 - 2*ep) + 2228*(4 - 2*ep)^2 - 220*
                (4 - 2*ep)^3)*s12 + (6208 - 5392*(4 - 2*ep) + 1520*
                (4 - 2*ep)^2 - 140*(4 - 2*ep)^3)*s23) + 
           mmt^2*((3824 - 4236*(4 - 2*ep) + 1532*(4 - 2*ep)^2 - 181*
                (4 - 2*ep)^3)*s12^2 + (7680 - 8576*(4 - 2*ep) + 3072*
                (4 - 2*ep)^2 - 352*(4 - 2*ep)^3)*s12*s23 + 
             (-6208 + 5392*(4 - 2*ep) - 1520*(4 - 2*ep)^2 + 140*(4 - 2*ep)^3)*
              s23^2) + mmt*((-5888 + 6048*(4 - 2*ep) - 2052*(4 - 2*ep)^2 + 
               230*(4 - 2*ep)^3)*s12^3 + (-13824 + 13888*(4 - 2*ep) - 4560*
                (4 - 2*ep)^2 + 488*(4 - 2*ep)^3)*s12^2*s23 + 
             (-13888 + 13968*(4 - 2*ep) - 4592*(4 - 2*ep)^2 + 492*
                (4 - 2*ep)^3)*s12*s23^2)) + 
         mmw*((3696 - 3484*(4 - 2*ep) + 1076*(4 - 2*ep)^2 - 109*(4 - 2*ep)^3)*
            mmt^5 + mmt^4*((-13008 + 12708*(4 - 2*ep) - 4092*(4 - 2*ep)^2 + 
               435*(4 - 2*ep)^3)*s12 + (-9600 + 9120*(4 - 2*ep) - 2832*
                (4 - 2*ep)^2 + 288*(4 - 2*ep)^3)*s23) + 
           mmt^3*((14928 - 14964*(4 - 2*ep) + 4956*(4 - 2*ep)^2 - 543*
                (4 - 2*ep)^3)*s12^2 + (19648 - 18848*(4 - 2*ep) + 5936*
                (4 - 2*ep)^2 - 616*(4 - 2*ep)^3)*s12*s23 + 
             (9600 - 9120*(4 - 2*ep) + 2832*(4 - 2*ep)^2 - 288*(4 - 2*ep)^3)*
              s23^2) + mmt^2*((-5616 + 5740*(4 - 2*ep) - 1940*(4 - 2*ep)^2 + 
               217*(4 - 2*ep)^3)*s12^3 + (-10496 + 10336*(4 - 2*ep) - 3376*
                (4 - 2*ep)^2 + 368*(4 - 2*ep)^3)*s12^2*s23 + 
             (-10048 + 9728*(4 - 2*ep) - 3104*(4 - 2*ep)^2 + 328*
                (4 - 2*ep)^3)*s12*s23^2) + 
           mmt*((448 - 608*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 40*(4 - 2*ep)^3)*
              s12^3*s23 + (448 - 608*(4 - 2*ep) + 272*(4 - 2*ep)^2 - 40*
                (4 - 2*ep)^3)*s12^2*s23^2)))*NPL1[1, 0, 0, 0, 0, 0, 1, 0, 1])/
       (mmw^5*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt*s12*s23 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^2*s23 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23^2) + 
        mmw^4*((4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
           mmt^2*s12*s23 + (1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
            24*(4 - 2*ep)^3)*s12^3*s23 + (1536 - 1152*(4 - 2*ep) + 
            288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12^2*s23^2 + 
          mmt*((-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 
              96*(4 - 2*ep)^3)*s12^2*s23 + (-4608 + 3456*(4 - 2*ep) - 
              864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12*s23^2)) + 
        mmw^3*((-4608 + 3456*(4 - 2*ep) - 864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*
           mmt^3*s12*s23 + (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
            24*(4 - 2*ep)^3)*s12^3*s23^2 + (-3072 + 2304*(4 - 2*ep) - 
            576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^2*s23^3 + 
          (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*
           s23^4 + mmt^2*((7680 - 5760*(4 - 2*ep) + 1440*(4 - 2*ep)^2 - 
              120*(4 - 2*ep)^3)*s12^2*s23 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
             s12^3*s23 + (3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^2*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^4*s12*s23 + mmt^3*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^
                2 + 48*(4 - 2*ep)^3)*s12^2*s23 + (1536 - 1152*(4 - 2*ep) + 
              288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 
              24*(4 - 2*ep)^3)*s12^3*s23 + (-4608 + 3456*(4 - 2*ep) - 
              864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 96*(4 - 2*ep)^3)*
             s12*s23^3) + mmt*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12^3*s23^2 + (6144 - 4608*(4 - 2*ep) + 
              1152*(4 - 2*ep)^2 - 96*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*
             s23^4)) + mmw*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
            24*(4 - 2*ep)^3)*mmt^4*s12*s23^2 + 
          mmt^3*((3072 - 2304*(4 - 2*ep) + 576*(4 - 2*ep)^2 - 
              48*(4 - 2*ep)^3)*s12^2*s23^2 + (3072 - 2304*(4 - 2*ep) + 
              576*(4 - 2*ep)^2 - 48*(4 - 2*ep)^3)*s12*s23^3) + 
          mmt^2*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 
              24*(4 - 2*ep)^3)*s12^3*s23^2 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
             s12*s23^4))) + 
      (((-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s12^6*s23 + 
         (-800 + 840*(4 - 2*ep) - 280*(4 - 2*ep)^2 + 30*(4 - 2*ep)^3)*s12^5*
          s23^2 + (-2400 + 2520*(4 - 2*ep) - 840*(4 - 2*ep)^2 + 
           90*(4 - 2*ep)^3)*s12^4*s23^3 + (-3200 + 3360*(4 - 2*ep) - 
           1120*(4 - 2*ep)^2 + 120*(4 - 2*ep)^3)*s12^3*s23^4 + 
         (-2000 + 2100*(4 - 2*ep) - 700*(4 - 2*ep)^2 + 75*(4 - 2*ep)^3)*s12^2*
          s23^5 + (-480 + 504*(4 - 2*ep) - 168*(4 - 2*ep)^2 + 
           18*(4 - 2*ep)^3)*s12*s23^6 + 
         mmt^6*((1920 - 2256*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 
             108*(4 - 2*ep)^3)*s12 + (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 
             3*(4 - 2*ep)^3)*s23) + mmt^5*((-8640 + 10152*(4 - 2*ep) - 
             3888*(4 - 2*ep)^2 + 486*(4 - 2*ep)^3)*s12^2 + 
           (-8000 + 9360*(4 - 2*ep) - 3568*(4 - 2*ep)^2 + 444*(4 - 2*ep)^3)*
            s12*s23 + (-640 + 672*(4 - 2*ep) - 224*(4 - 2*ep)^2 + 
             24*(4 - 2*ep)^3)*s23^2) + 
         mmt^4*((15360 - 18048*(4 - 2*ep) + 6912*(4 - 2*ep)^2 - 
             864*(4 - 2*ep)^3)*s12^3 + (28240 - 33132*(4 - 2*ep) + 
             12668*(4 - 2*ep)^2 - 1581*(4 - 2*ep)^3)*s12^2*s23 + 
           (13280 - 15384*(4 - 2*ep) + 5800*(4 - 2*ep)^2 - 714*(4 - 2*ep)^3)*
            s12*s23^2 + (960 - 1008*(4 - 2*ep) + 336*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s23^3) + 
         mmt^3*((-13440 + 15792*(4 - 2*ep) - 6048*(4 - 2*ep)^2 + 
             756*(4 - 2*ep)^3)*s12^4 + (-37440 + 43992*(4 - 2*ep) - 
             16848*(4 - 2*ep)^2 + 2106*(4 - 2*ep)^3)*s12^3*s23 + 
           (-32320 + 37896*(4 - 2*ep) - 14480*(4 - 2*ep)^2 + 
             1806*(4 - 2*ep)^3)*s12^2*s23^2 + (-8160 + 9528*(4 - 2*ep) - 
             3624*(4 - 2*ep)^2 + 450*(4 - 2*ep)^3)*s12*s23^3 + 
           (160 - 168*(4 - 2*ep) + 56*(4 - 2*ep)^2 - 6*(4 - 2*ep)^3)*s23^4) + 
         mmt^2*((5760 - 6768*(4 - 2*ep) + 2592*(4 - 2*ep)^2 - 
             324*(4 - 2*ep)^3)*s12^5 + (21680 - 25524*(4 - 2*ep) + 
             9796*(4 - 2*ep)^2 - 1227*(4 - 2*ep)^3)*s12^4*s23 + 
           (26560 - 31488*(4 - 2*ep) + 12176*(4 - 2*ep)^2 - 
             1536*(4 - 2*ep)^3)*s12^3*s23^2 + (10080 - 12384*(4 - 2*ep) + 
             4968*(4 - 2*ep)^2 - 648*(4 - 2*ep)^3)*s12^2*s23^3 + 
           (-1600 + 1440*(4 - 2*ep) - 368*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*s12*
            s23^4 + (-1040 + 1092*(4 - 2*ep) - 364*(4 - 2*ep)^2 + 
             39*(4 - 2*ep)^3)*s23^5) + 
         mmt*((-960 + 1128*(4 - 2*ep) - 432*(4 - 2*ep)^2 + 54*(4 - 2*ep)^3)*
            s12^6 + (-4480 + 5304*(4 - 2*ep) - 2048*(4 - 2*ep)^2 + 
             258*(4 - 2*ep)^3)*s12^5*s23 + (-6080 + 7464*(4 - 2*ep) - 
             2992*(4 - 2*ep)^2 + 390*(4 - 2*ep)^3)*s12^4*s23^2 + 
           (-480 + 1344*(4 - 2*ep) - 840*(4 - 2*ep)^2 + 144*(4 - 2*ep)^3)*
            s12^3*s23^3 + (4640 - 4632*(4 - 2*ep) + 1432*(4 - 2*ep)^2 - 
             138*(4 - 2*ep)^3)*s12^2*s23^4 + (3040 - 3192*(4 - 2*ep) + 
             1064*(4 - 2*ep)^2 - 114*(4 - 2*ep)^3)*s12*s23^5 + 
           (480 - 504*(4 - 2*ep) + 168*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*
            s23^6) + mmw^3*((224 - 232*(4 - 2*ep) + 76*(4 - 2*ep)^2 - 
             8*(4 - 2*ep)^3)*s12^4 + (32 - 8*(4 - 2*ep) - 8*(4 - 2*ep)^2 + 
             2*(4 - 2*ep)^3)*s12^3*s23 + (-1888 + 2024*(4 - 2*ep) - 
             692*(4 - 2*ep)^2 + 76*(4 - 2*ep)^3)*s12^2*s23^2 + 
           (-2656 + 2808*(4 - 2*ep) - 944*(4 - 2*ep)^2 + 102*(4 - 2*ep)^3)*
            s12*s23^3 + (-960 + 1008*(4 - 2*ep) - 336*(4 - 2*ep)^2 + 
             36*(4 - 2*ep)^3)*s23^4 + mmt^3*((-272 + 284*(4 - 2*ep) - 94*
                (4 - 2*ep)^2 + 10*(4 - 2*ep)^3)*s12 + 
             (80 - 84*(4 - 2*ep) + 28*(4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s23) + 
           mmt^2*((928 - 968*(4 - 2*ep) + 320*(4 - 2*ep)^2 - 34*(4 - 2*ep)^3)*
              s12^2 + (208 - 204*(4 - 2*ep) + 62*(4 - 2*ep)^2 - 6*
                (4 - 2*ep)^3)*s12*s23 + (-720 + 756*(4 - 2*ep) - 252*
                (4 - 2*ep)^2 + 27*(4 - 2*ep)^3)*s23^2) + 
           mmt*((-880 + 916*(4 - 2*ep) - 302*(4 - 2*ep)^2 + 32*(4 - 2*ep)^3)*
              s12^3 + (-320 + 296*(4 - 2*ep) - 82*(4 - 2*ep)^2 + 7*
                (4 - 2*ep)^3)*s12^2*s23 + (2320 - 2468*(4 - 2*ep) + 836*
                (4 - 2*ep)^2 - 91*(4 - 2*ep)^3)*s12*s23^2 + 
             (1600 - 1680*(4 - 2*ep) + 560*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*
              s23^3)) + mmw^2*((-368 + 360*(4 - 2*ep) - 128*(4 - 2*ep)^2 + 
             16*(4 - 2*ep)^3)*s12^5 + (5088 - 5380*(4 - 2*ep) + 
             1828*(4 - 2*ep)^2 - 201*(4 - 2*ep)^3)*s12^4*s23 + 
           (17312 - 18052*(4 - 2*ep) + 6182*(4 - 2*ep)^2 - 696*(4 - 2*ep)^3)*
            s12^3*s23^2 + (18368 - 18788*(4 - 2*ep) + 6404*(4 - 2*ep)^2 - 
             725*(4 - 2*ep)^3)*s12^2*s23^3 + (6992 - 6740*(4 - 2*ep) + 
             2214*(4 - 2*ep)^2 - 246*(4 - 2*ep)^3)*s12*s23^4 + 
           (480 - 264*(4 - 2*ep) + 36*(4 - 2*ep)^2)*s23^5 + 
           mmt^4*((-4976 + 4912*(4 - 2*ep) - 1612*(4 - 2*ep)^2 + 176*
                (4 - 2*ep)^3)*s12 + (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 
               3*(4 - 2*ep)^3)*s23) + mmt^3*((13536 - 13408*(4 - 2*ep) + 4436*
                (4 - 2*ep)^2 - 490*(4 - 2*ep)^3)*s12^2 + 
             (336 - 184*(4 - 2*ep) + 48*(4 - 2*ep)^2 - 8*(4 - 2*ep)^3)*s12*
              s23 + (320 - 416*(4 - 2*ep) + 156*(4 - 2*ep)^2 - 18*
                (4 - 2*ep)^3)*s23^2) + mmt^2*((-12512 + 12440*(4 - 2*ep) - 
               4164*(4 - 2*ep)^2 + 468*(4 - 2*ep)^3)*s12^3 + 
             (6416 - 6952*(4 - 2*ep) + 2344*(4 - 2*ep)^2 - 248*(4 - 2*ep)^3)*
              s12^2*s23 + (20128 - 20252*(4 - 2*ep) + 6738*(4 - 2*ep)^2 - 740*
                (4 - 2*ep)^3)*s12*s23^2 + (1280 - 744*(4 - 2*ep) + 118*
                (4 - 2*ep)^2 - 3*(4 - 2*ep)^3)*s23^3) + 
           mmt*((4320 - 4304*(4 - 2*ep) + 1468*(4 - 2*ep)^2 - 170*
                (4 - 2*ep)^3)*s12^4 + (-11760 + 12432*(4 - 2*ep) - 4192*
                (4 - 2*ep)^2 + 454*(4 - 2*ep)^3)*s12^3*s23 + 
             (-37760 + 38720*(4 - 2*ep) - 13076*(4 - 2*ep)^2 + 1454*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-23680 + 23324*(4 - 2*ep) - 7698*
                (4 - 2*ep)^2 + 848*(4 - 2*ep)^3)*s12*s23^3 + 
             (-2000 + 1340*(4 - 2*ep) - 282*(4 - 2*ep)^2 + 18*(4 - 2*ep)^3)*
              s23^4)) + mmw*((-2272 + 2304*(4 - 2*ep) - 780*(4 - 2*ep)^2 + 
             88*(4 - 2*ep)^3)*s12^6 + (-12640 + 12656*(4 - 2*ep) - 
             4232*(4 - 2*ep)^2 + 472*(4 - 2*ep)^3)*s12^5*s23 + 
           (-27120 + 26908*(4 - 2*ep) - 8890*(4 - 2*ep)^2 + 978*(4 - 2*ep)^3)*
            s12^4*s23^2 + (-26800 + 26556*(4 - 2*ep) - 8706*(4 - 2*ep)^2 + 
             946*(4 - 2*ep)^3)*s12^3*s23^3 + (-10000 + 10220*(4 - 2*ep) - 
             3398*(4 - 2*ep)^2 + 370*(4 - 2*ep)^3)*s12^2*s23^4 + 
           (1488 - 1052*(4 - 2*ep) + 242*(4 - 2*ep)^2 - 18*(4 - 2*ep)^3)*s12*
            s23^5 + (1440 - 1272*(4 - 2*ep) + 372*(4 - 2*ep)^2 - 
             36*(4 - 2*ep)^3)*s23^6 + mmt^5*((6688 - 6364*(4 - 2*ep) + 1994*
                (4 - 2*ep)^2 - 206*(4 - 2*ep)^3)*s12 + 
             (-80 + 84*(4 - 2*ep) - 28*(4 - 2*ep)^2 + 3*(4 - 2*ep)^3)*s23) + 
           mmt^4*((-28384 + 27368*(4 - 2*ep) - 8716*(4 - 2*ep)^2 + 918*
                (4 - 2*ep)^3)*s12^2 + (-31904 + 31292*(4 - 2*ep) - 10150*
                (4 - 2*ep)^2 + 1090*(4 - 2*ep)^3)*s12*s23 + 
             (1040 - 1012*(4 - 2*ep) + 320*(4 - 2*ep)^2 - 33*(4 - 2*ep)^3)*
              s23^2) + mmt^3*((47296 - 46224*(4 - 2*ep) + 14964*(4 - 2*ep)^
                 2 - 1606*(4 - 2*ep)^3)*s12^3 + (107552 - 106252*(4 - 2*ep) + 
               34770*(4 - 2*ep)^2 - 3772*(4 - 2*ep)^3)*s12^2*s23 + 
             (56256 - 56428*(4 - 2*ep) + 18736*(4 - 2*ep)^2 - 2061*
                (4 - 2*ep)^3)*s12*s23^2 + (-4480 + 4024*(4 - 2*ep) - 1194*
                (4 - 2*ep)^2 + 117*(4 - 2*ep)^3)*s23^3) + 
           mmt^2*((-38464 + 38104*(4 - 2*ep) - 12536*(4 - 2*ep)^2 + 1370*
                (4 - 2*ep)^3)*s12^4 + (-131712 + 130948*(4 - 2*ep) - 43210*
                (4 - 2*ep)^2 + 4734*(4 - 2*ep)^3)*s12^3*s23 + 
             (-142112 + 142408*(4 - 2*ep) - 47282*(4 - 2*ep)^2 + 5205*
                (4 - 2*ep)^3)*s12^2*s23^2 + (-41264 + 42944*(4 - 2*ep) - 
               14696*(4 - 2*ep)^2 + 1658*(4 - 2*ep)^3)*s12*s23^3 + 
             (7600 - 6620*(4 - 2*ep) + 1912*(4 - 2*ep)^2 - 183*(4 - 2*ep)^3)*
              s23^4) + mmt*((15136 - 15188*(4 - 2*ep) + 5074*(4 - 2*ep)^2 - 
               564*(4 - 2*ep)^3)*s12^5 + (68784 - 68728*(4 - 2*ep) + 22850*
                (4 - 2*ep)^2 - 2527*(4 - 2*ep)^3)*s12^4*s23 + 
             (111936 - 111876*(4 - 2*ep) + 37116*(4 - 2*ep)^2 - 4089*
                (4 - 2*ep)^3)*s12^3*s23^2 + (72544 - 73524*(4 - 2*ep) + 24596*
                (4 - 2*ep)^2 - 2721*(4 - 2*ep)^3)*s12^2*s23^3 + 
             (8736 - 10392*(4 - 2*ep) + 3874*(4 - 2*ep)^2 - 463*(4 - 2*ep)^3)*
              s12*s23^4 + (-5520 + 4796*(4 - 2*ep) - 1382*(4 - 2*ep)^2 + 132*
                (4 - 2*ep)^3)*s23^5)))*NPL1[1, 0, 0, 0, 0, 0, 1, 1, 0])/
       (mmw^4*((-1536 + 1152*(4 - 2*ep) - 288*(4 - 2*ep)^2 + 24*(4 - 2*ep)^3)*
           mmt^3*s12*s23 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^4*s23 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^3*s23^2 + 
          (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^2*
           s23^3 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12*s23^4 + 
          mmt^2*((3840 - 2880*(4 - 2*ep) + 720*(4 - 2*ep)^2 - 
              60*(4 - 2*ep)^3)*s12^2*s23 + (3840 - 2880*(4 - 2*ep) + 
              720*(4 - 2*ep)^2 - 60*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt*((-3072 + 2304*(4 - 2*ep) - 576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*
             s12^3*s23 + (-6144 + 4608*(4 - 2*ep) - 1152*(4 - 2*ep)^2 + 
              96*(4 - 2*ep)^3)*s12^2*s23^2 + (-3072 + 2304*(4 - 2*ep) - 
              576*(4 - 2*ep)^2 + 48*(4 - 2*ep)^3)*s12*s23^3)) + 
        mmw^3*((4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*
           mmt^4*s12*s23 + (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 
            36*(4 - 2*ep)^3)*s12^5*s23 + (9216 - 6912*(4 - 2*ep) + 
            1728*(4 - 2*ep)^2 - 144*(4 - 2*ep)^3)*s12^4*s23^2 + 
          (13824 - 10368*(4 - 2*ep) + 2592*(4 - 2*ep)^2 - 216*(4 - 2*ep)^3)*
           s12^3*s23^3 + (9216 - 6912*(4 - 2*ep) + 1728*(4 - 2*ep)^2 - 
            144*(4 - 2*ep)^3)*s12^2*s23^4 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^5 + 
          mmt^3*((-16128 + 12096*(4 - 2*ep) - 3024*(4 - 2*ep)^2 + 
              252*(4 - 2*ep)^3)*s12^2*s23 + (-16128 + 12096*(4 - 2*ep) - 
              3024*(4 - 2*ep)^2 + 252*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^2*((20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 
              324*(4 - 2*ep)^3)*s12^3*s23 + (41472 - 31104*(4 - 2*ep) + 
              7776*(4 - 2*ep)^2 - 648*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*
             s12*s23^3) + mmt*((-11520 + 8640*(4 - 2*ep) - 2160*(4 - 2*ep)^
                2 + 180*(4 - 2*ep)^3)*s12^4*s23 + 
            (-34560 + 25920*(4 - 2*ep) - 6480*(4 - 2*ep)^2 + 540*(4 - 2*ep)^
                3)*s12^3*s23^2 + (-34560 + 25920*(4 - 2*ep) - 
              6480*(4 - 2*ep)^2 + 540*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (-11520 + 8640*(4 - 2*ep) - 2160*(4 - 2*ep)^2 + 180*(4 - 2*ep)^3)*
             s12*s23^4)) + mmw^2*((-4608 + 3456*(4 - 2*ep) - 
            864*(4 - 2*ep)^2 + 72*(4 - 2*ep)^3)*mmt^5*s12*s23 + 
          (2304 - 1728*(4 - 2*ep) + 432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12^6*
           s23 + (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 
            180*(4 - 2*ep)^3)*s12^5*s23^2 + (23040 - 17280*(4 - 2*ep) + 
            4320*(4 - 2*ep)^2 - 360*(4 - 2*ep)^3)*s12^4*s23^3 + 
          (23040 - 17280*(4 - 2*ep) + 4320*(4 - 2*ep)^2 - 360*(4 - 2*ep)^3)*
           s12^3*s23^4 + (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 
            180*(4 - 2*ep)^3)*s12^2*s23^5 + (2304 - 1728*(4 - 2*ep) + 
            432*(4 - 2*ep)^2 - 36*(4 - 2*ep)^3)*s12*s23^6 + 
          mmt^4*((20736 - 15552*(4 - 2*ep) + 3888*(4 - 2*ep)^2 - 
              324*(4 - 2*ep)^3)*s12^2*s23 + (20736 - 15552*(4 - 2*ep) + 
              3888*(4 - 2*ep)^2 - 324*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^3*((-36864 + 27648*(4 - 2*ep) - 6912*(4 - 2*ep)^2 + 
              576*(4 - 2*ep)^3)*s12^3*s23 + (-73728 + 55296*(4 - 2*ep) - 
              13824*(4 - 2*ep)^2 + 1152*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (-36864 + 27648*(4 - 2*ep) - 6912*(4 - 2*ep)^2 + 576*(4 - 2*ep)^
                3)*s12*s23^3) + mmt^2*((32256 - 24192*(4 - 2*ep) + 
              6048*(4 - 2*ep)^2 - 504*(4 - 2*ep)^3)*s12^4*s23 + 
            (96768 - 72576*(4 - 2*ep) + 18144*(4 - 2*ep)^2 - 1512*(4 - 2*ep)^
                3)*s12^3*s23^2 + (96768 - 72576*(4 - 2*ep) + 18144*(4 - 2*ep)^
                2 - 1512*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (32256 - 24192*(4 - 2*ep) + 6048*(4 - 2*ep)^2 - 504*(4 - 2*ep)^3)*
             s12*s23^4) + mmt*((-13824 + 10368*(4 - 2*ep) - 2592*(4 - 2*ep)^
                2 + 216*(4 - 2*ep)^3)*s12^5*s23 + 
            (-55296 + 41472*(4 - 2*ep) - 10368*(4 - 2*ep)^2 + 
              864*(4 - 2*ep)^3)*s12^4*s23^2 + (-82944 + 62208*(4 - 2*ep) - 
              15552*(4 - 2*ep)^2 + 1296*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (-55296 + 41472*(4 - 2*ep) - 10368*(4 - 2*ep)^2 + 
              864*(4 - 2*ep)^3)*s12^2*s23^4 + (-13824 + 10368*(4 - 2*ep) - 
              2592*(4 - 2*ep)^2 + 216*(4 - 2*ep)^3)*s12*s23^5)) + 
        mmw*((1536 - 1152*(4 - 2*ep) + 288*(4 - 2*ep)^2 - 24*(4 - 2*ep)^3)*
           mmt^6*s12*s23 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12^7*s23 + (4608 - 3456*(4 - 2*ep) + 
            864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*s12^6*s23^2 + 
          (11520 - 8640*(4 - 2*ep) + 2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*
           s12^5*s23^3 + (15360 - 11520*(4 - 2*ep) + 2880*(4 - 2*ep)^2 - 
            240*(4 - 2*ep)^3)*s12^4*s23^4 + (11520 - 8640*(4 - 2*ep) + 
            2160*(4 - 2*ep)^2 - 180*(4 - 2*ep)^3)*s12^3*s23^5 + 
          (4608 - 3456*(4 - 2*ep) + 864*(4 - 2*ep)^2 - 72*(4 - 2*ep)^3)*s12^2*
           s23^6 + (768 - 576*(4 - 2*ep) + 144*(4 - 2*ep)^2 - 
            12*(4 - 2*ep)^3)*s12*s23^7 + 
          mmt^5*((-8448 + 6336*(4 - 2*ep) - 1584*(4 - 2*ep)^2 + 
              132*(4 - 2*ep)^3)*s12^2*s23 + (-8448 + 6336*(4 - 2*ep) - 
              1584*(4 - 2*ep)^2 + 132*(4 - 2*ep)^3)*s12*s23^2) + 
          mmt^4*((19200 - 14400*(4 - 2*ep) + 3600*(4 - 2*ep)^2 - 
              300*(4 - 2*ep)^3)*s12^3*s23 + (38400 - 28800*(4 - 2*ep) + 
              7200*(4 - 2*ep)^2 - 600*(4 - 2*ep)^3)*s12^2*s23^2 + 
            (19200 - 14400*(4 - 2*ep) + 3600*(4 - 2*ep)^2 - 300*(4 - 2*ep)^3)*
             s12*s23^3) + mmt^3*((-23040 + 17280*(4 - 2*ep) - 
              4320*(4 - 2*ep)^2 + 360*(4 - 2*ep)^3)*s12^4*s23 + 
            (-69120 + 51840*(4 - 2*ep) - 12960*(4 - 2*ep)^2 + 
              1080*(4 - 2*ep)^3)*s12^3*s23^2 + (-69120 + 51840*(4 - 2*ep) - 
              12960*(4 - 2*ep)^2 + 1080*(4 - 2*ep)^3)*s12^2*s23^3 + 
            (-23040 + 17280*(4 - 2*ep) - 4320*(4 - 2*ep)^2 + 360*(4 - 2*ep)^
                3)*s12*s23^4) + mmt^2*((15360 - 11520*(4 - 2*ep) + 
              2880*(4 - 2*ep)^2 - 240*(4 - 2*ep)^3)*s12^5*s23 + 
            (61440 - 46080*(4 - 2*ep) + 11520*(4 - 2*ep)^2 - 960*(4 - 2*ep)^
                3)*s12^4*s23^2 + (92160 - 69120*(4 - 2*ep) + 17280*(4 - 2*ep)^
                2 - 1440*(4 - 2*ep)^3)*s12^3*s23^3 + 
            (61440 - 46080*(4 - 2*ep) + 11520*(4 - 2*ep)^2 - 960*(4 - 2*ep)^
                3)*s12^2*s23^4 + (15360 - 11520*(4 - 2*ep) + 2880*(4 - 2*ep)^
                2 - 240*(4 - 2*ep)^3)*s12*s23^5) + 
          mmt*((-5376 + 4032*(4 - 2*ep) - 1008*(4 - 2*ep)^2 + 
              84*(4 - 2*ep)^3)*s12^6*s23 + (-26880 + 20160*(4 - 2*ep) - 
              5040*(4 - 2*ep)^2 + 420*(4 - 2*ep)^3)*s12^5*s23^2 + 
            (-53760 + 40320*(4 - 2*ep) - 10080*(4 - 2*ep)^2 + 
              840*(4 - 2*ep)^3)*s12^4*s23^3 + (-53760 + 40320*(4 - 2*ep) - 
              10080*(4 - 2*ep)^2 + 840*(4 - 2*ep)^3)*s12^3*s23^4 + 
            (-26880 + 20160*(4 - 2*ep) - 5040*(4 - 2*ep)^2 + 420*(4 - 2*ep)^
                3)*s12^2*s23^5 + (-5376 + 4032*(4 - 2*ep) - 1008*(4 - 2*ep)^
                2 + 84*(4 - 2*ep)^3)*s12*s23^6))) + 
      (((-150 + 95*(4 - 2*ep) - 15*(4 - 2*ep)^2)*mmt^4 + 
         (-150 + 95*(4 - 2*ep) - 15*(4 - 2*ep)^2)*s12^4 + 
         (-336 + 208*(4 - 2*ep) - 32*(4 - 2*ep)^2)*s12^3*s23 + 
         (-336 + 208*(4 - 2*ep) - 32*(4 - 2*ep)^2)*s12^2*s23^2 + 
         mmt^3*((600 - 380*(4 - 2*ep) + 60*(4 - 2*ep)^2)*s12 + 
           (336 - 208*(4 - 2*ep) + 32*(4 - 2*ep)^2)*s23) + 
         mmt^2*((-900 + 570*(4 - 2*ep) - 90*(4 - 2*ep)^2)*s12^2 + 
           (-1008 + 624*(4 - 2*ep) - 96*(4 - 2*ep)^2)*s12*s23 + 
           (-336 + 208*(4 - 2*ep) - 32*(4 - 2*ep)^2)*s23^2) + 
         mmt*((600 - 380*(4 - 2*ep) + 60*(4 - 2*ep)^2)*s12^3 + 
           (1008 - 624*(4 - 2*ep) + 96*(4 - 2*ep)^2)*s12^2*s23 + 
           (672 - 416*(4 - 2*ep) + 64*(4 - 2*ep)^2)*s12*s23^2) + 
         mmw*((114 - 71*(4 - 2*ep) + 11*(4 - 2*ep)^2)*mmt^3 + 
           (-114 + 71*(4 - 2*ep) - 11*(4 - 2*ep)^2)*s12^3 + 
           (72 - 60*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23 + 
           (72 - 60*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12*s23^2 + 
           mmt^2*((-342 + 213*(4 - 2*ep) - 33*(4 - 2*ep)^2)*s12 + 
             (72 - 60*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s23) + 
           mmt*((342 - 213*(4 - 2*ep) + 33*(4 - 2*ep)^2)*s12^2 + 
             (-144 + 120*(4 - 2*ep) - 24*(4 - 2*ep)^2)*s12*s23 + 
             (-72 + 60*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s23^2)))*
        NPL1[1, 0, 0, 0, 1, 0, 1, 0, 1])/
       ((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt^2*s12*s23^2 + 
        (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12^3*s23^2 + 
        (192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23^3 + 
        (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23^4 + 
        mmw^2*((96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*mmt*s12*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12*s23^2) + 
        mmt*((-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12^2*s23^2 + 
          (-192 + 96*(4 - 2*ep) - 12*(4 - 2*ep)^2)*s12*s23^3) + 
        mmw*((-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*mmt^2*s12*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^3*s23 + 
          (-96 + 48*(4 - 2*ep) - 6*(4 - 2*ep)^2)*s12^2*s23^2 + 
          mmt*((192 - 96*(4 - 2*ep) + 12*(4 - 2*ep)^2)*s12^2*s23 + 
            (96 - 48*(4 - 2*ep) + 6*(4 - 2*ep)^2)*s12*s23^2))) + 
      (((-22 + 5*(4 - 2*ep))*mmt^2 + (-22 + 5*(4 - 2*ep))*s12^2 + 
         (38 - 13*(4 - 2*ep))*s12*s23 + (60 - 18*(4 - 2*ep))*s23^2 + 
         mmt*((44 - 10*(4 - 2*ep))*s12 + (-38 + 13*(4 - 2*ep))*s23) + 
         mmw*((50 - 13*(4 - 2*ep))*mmt + (-50 + 13*(4 - 2*ep))*s12 + 
           (-108 + 30*(4 - 2*ep))*s23))*NPL1[1, 0, 0, 0, 1, 0, 1, 1, 1])/
       ((48 - 12*(4 - 2*ep))*mmt^2 + (48 - 12*(4 - 2*ep))*s12^2 + 
        (96 - 24*(4 - 2*ep))*s12*s23 + (48 - 12*(4 - 2*ep))*s23^2 + 
        mmw*((-48 + 12*(4 - 2*ep))*mmt + (48 - 12*(4 - 2*ep))*s12 + 
          (48 - 12*(4 - 2*ep))*s23) + mmt*((-96 + 24*(4 - 2*ep))*s12 + 
          (-96 + 24*(4 - 2*ep))*s23)) + 
      (((-4 + 2*(4 - 2*ep))*s12^2*s23 + (-4 + 2*(4 - 2*ep))*s12*s23^2 + 
         mmt^2*((-10 + 3*(4 - 2*ep))*s12 + (-4 + 2*(4 - 2*ep))*s23) + 
         mmt*((10 - 3*(4 - 2*ep))*s12^2 + (8 - 4*(4 - 2*ep))*s12*s23 + 
           (4 - 2*(4 - 2*ep))*s23^2) + mmw*((14 - 4*(4 - 2*ep))*s12^2 + 
           (24 - 6*(4 - 2*ep))*s12*s23 + (24 - 6*(4 - 2*ep))*s23^2 + 
           mmt*((-14 + 4*(4 - 2*ep))*s12 + (-24 + 6*(4 - 2*ep))*s23)))*
        NPL1[1, 0, 1, 0, 0, 0, 1, 1, 1])/(mmw*((-24 + 6*(4 - 2*ep))*mmt*s23 + 
         (24 - 6*(4 - 2*ep))*s12*s23 + (24 - 6*(4 - 2*ep))*s23^2)) + 
      (((-82 + 23*(4 - 2*ep))*mmt*s23 + (82 - 23*(4 - 2*ep))*s12*s23 + 
         (60 - 18*(4 - 2*ep))*s23^2 + mmw*((-58 + 17*(4 - 2*ep))*mmt + 
           (58 - 17*(4 - 2*ep))*s12 + (108 - 30*(4 - 2*ep))*s23))*
        NPL1[1, 0, 1, 0, 1, 0, 1, 0, 1])/((-48 + 12*(4 - 2*ep))*mmw*s23 + 
        (48 - 12*(4 - 2*ep))*s23^2) + 
      ((mmw*(-(mmt*s12) + s12^2) + 6*mmt*s12*s23 - 6*s12^2*s23 - 6*s12*s23^2)*
        NPL1[1, 0, 1, 0, 1, 0, 1, 1, 1])/(6*mmt*s23 - 6*s12*s23 - 6*s23^2)) + 
    (-mmt + s12)*NPL1[1, 1, 1, -2, 1, 0, 1, 1, 1] + 
    (mmt - s12)*NPL1[1, 1, 1, -1, 0, 0, 1, 1, 1] - 
    2*mmw*s12*NPL1[1, 1, 1, -1, 1, 0, 1, 1, 1] + 
    s12*(mmw - s23)*NPL1[1, 1, 1, 0, 0, 0, 1, 1, 1] - 
    s12^2*(mmw - s23)*NPL1[1, 1, 1, 0, 1, 0, 1, 1, 1])}


==> anc/NPL1/NPL1_DE.m <==
{{-((ep*(-mmw + 3*S23*x))/(x*(mmw + S23*x))), -((ep*S23)/(mmw + S23*x)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(2*ep)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (-4*ep)/x, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -((ep*(1 + 2*x)*(mmw + 3*S12*x + 3*S12*x^2))/
    (x*(1 + x)*(-mmw + S12*x + S12*x^2))), 0, 
  -((ep*S12*(1 + 2*x))/(-mmw + S12*x + S12*x^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, -((ep*(mmw + 3*S12*x + 3*S23*x))/
    (x*(-mmw + S12*x + S23*x))), 0, 
  -((ep*(S12 + S23))/(-mmw + S12*x + S23*x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (2*ep*(1 + 2*x))/(x*(1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (2*ep)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, (ep*S12)/(2*(-mmw + S12*x)), 
  (ep*S12)/(2*(-mmw + S12*x)), 0, 0, 0, 0, (-2*ep*S12)/(-mmw + S12*x), 0, 
  (ep*(mmw + S12*x^2))/(x*(1 + x)*(-mmw + S12*x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*(ep*(mmw*S12 + mmw*S23 + 2*mmw*S12*x + S12*S23*x^2))/
    (x*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  -1/4*(ep*(-(mmw*S12) - mmw*S23 - 3*mmw*S12*x - 3*mmw*S23*x - 
      2*mmw*S12*x^2 + S12*S23*x^2 + S12*S23*x^3))/
    (x*(1 + x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 0, 0, 
  (ep*(mmw*S12 + mmw*S23 + 2*mmw*S12*x + S12*S23*x^2))/
   (2*x*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 0, 
  (ep*(-(mmw*S12) - mmw*S23 - 3*mmw*S12*x - 3*mmw*S23*x - 2*mmw*S12*x^2 + 
     S12*S23*x^2 + S12*S23*x^3))/(4*x*(1 + x)*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S12*x^2)), 0, 0, 
  -((ep*(mmw*S12 + mmw*S23 + 3*mmw*S12*x + 2*S12^2*x + 3*mmw*S23*x + 
      2*S12*S23*x + 2*mmw*S12*x^2 + 8*S12^2*x^2 + 5*S12*S23*x^2 + 
      10*S12^2*x^3 + 3*S12*S23*x^3 + 4*S12^2*x^4))/
    (x*(1 + x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -1/2*(ep*S12*(1 + 2*x))/(-mmw + S12*x + S12*x^2), 
  (ep*S12*(1 + 2*x))/(2*(-mmw + S12*x + S12*x^2)), 0, 0, 0, 0, 
  (ep*(mmw + S12*x^2))/(x*(-mmw + S12*x + S12*x^2)), 0, 
  (-2*ep*(mmw + S12 + 2*S12*x + S12*x^2))/((1 + x)*(-mmw + S12*x + S12*x^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (ep*S12)/(2*(-mmw + S12*x)), 
  -((ep*(mmw + S12*x^2))/(x*(1 + x)*(-mmw + S12*x))), 0, 
  -1/2*(ep*S12)/(-mmw + S12*x), 0, 0, 0, 0, 
  -((ep*(-mmw + 3*S12*x))/(x*(-mmw + S12*x))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (ep*(mmw*S23 - 2*mmw*S12*x + S12^2*x^2 + S12*S23*x^2))/
   (2*x*(-S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  -1/2*(ep*(mmw*S23 - 2*mmw*S12*x + S12^2*x^2 + S12*S23*x^2))/
    (x*(-S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  (ep*(-(mmw*S23) - 3*mmw*S23*x + 2*mmw*S12*x^2 + S12^2*x^2 + S12*S23*x^2 + 
     S12^2*x^3 + S12*S23*x^3))/(4*x*(1 + x)*(-S23 + S12*x)*
    (-mmw + S12*x + S12*x^2)), 
  -1/4*(ep*(-(mmw*S23) - 3*mmw*S23*x + 2*mmw*S12*x^2 + S12^2*x^2 + 
      S12*S23*x^2 + S12^2*x^3 + S12*S23*x^3))/(x*(1 + x)*(-S23 + S12*x)*
     (-mmw + S12*x + S12*x^2)), 0, 0, 0, 0, 
  -((ep*(-(mmw*S23) - 3*mmw*S23*x - 2*S12*S23*x + 2*mmw*S12*x^2 + 
      3*S12^2*x^2 - 5*S12*S23*x^2 + 7*S12^2*x^3 - 3*S12*S23*x^3 + 
      4*S12^2*x^4))/(x*(1 + x)*(-S23 + S12*x)*(-mmw + S12*x + S12*x^2))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*ep)/x, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*(ep*(mmw^2*S12*S23 + mmw^2*S23^2 + mmw^2*S12^2*x + 5*mmw^2*S12*S23*x - 
      mmw*S12^2*S23*x - mmw*S12*S23^2*x - 2*mmw^2*S12^2*x^2 - 
      7*mmw*S12^2*S23*x^2 + 4*mmw*S12^3*x^3 - 5*mmw*S12^2*S23*x^3 + 
      2*S12^3*S23*x^3 - S12^2*S23^2*x^3 + 4*mmw*S12^3*x^4 + 4*S12^3*S23*x^4 - 
      S12^2*S23^2*x^4 + 2*S12^3*S23*x^5))/(x*(S12 + S23 + S12*x)*
     (-mmw + S12*x + S12*x^2)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
      S12*S23*x^2)), 
  -1/4*(ep*(-(mmw^2*S12*S23) - mmw^2*S23^2 - mmw^2*S12^2*x - 
      2*mmw^2*S12*S23*x + mmw*S12^2*S23*x - 3*mmw^2*S23^2*x + 
      mmw*S12*S23^2*x - 3*mmw^2*S12^2*x^2 + mmw^2*S12*S23*x^2 + 
      5*mmw*S12*S23^2*x^2 - 2*mmw^2*S12^2*x^3 - 6*mmw*S12^2*S23*x^3 + 
      2*S12^3*S23*x^3 + 4*mmw*S12*S23^2*x^3 - S12^2*S23^2*x^3 - 
      5*mmw*S12^2*S23*x^4 + 6*S12^3*S23*x^4 - 2*S12^2*S23^2*x^4 + 
      6*S12^3*S23*x^5 - S12^2*S23^2*x^5 + 2*S12^3*S23*x^6))/
    (x*(1 + x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)*
     (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -1/4*(ep*(mmw^2*S23 - 3*mmw*S12*S23*x + 2*mmw*S12^2*x^2 + mmw*S12*S23*x^2 + 
      2*S12^2*S23*x^2 + S12^2*S23*x^3))/(x*(-mmw + S12*x)*
     (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (ep*(3*mmw^2*S23 - 4*mmw^2*S12*x - 5*mmw*S12*S23*x + 2*mmw*S12^2*x^2 - 
     5*mmw*S12*S23*x^2 + 2*S12^2*S23*x^2 + 3*S12^2*S23*x^3))/
   (4*x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -1/2*(ep*(2*mmw^2*S12*S23 + 2*mmw^2*S23^2 + mmw^2*S12^2*x + 
      4*mmw^2*S12*S23*x - 4*mmw*S12^2*S23*x + 4*mmw^2*S23^2*x - 
      4*mmw*S12*S23^2*x + 3*mmw^2*S12^2*x^2 + 2*mmw*S12^3*x^2 - 
      8*mmw*S12^2*S23*x^2 + 2*S12^3*S23*x^2 - 12*mmw*S12*S23^2*x^2 + 
      2*S12^2*S23^2*x^2 + 2*mmw^2*S12^2*x^3 + 8*mmw*S12^3*x^3 + 
      mmw*S12^2*S23*x^3 + 7*S12^3*S23*x^3 - 8*mmw*S12*S23^2*x^3 + 
      8*S12^2*S23^2*x^3 + 10*mmw*S12^3*x^4 + 5*mmw*S12^2*S23*x^4 + 
      9*S12^3*S23*x^4 + 10*S12^2*S23^2*x^4 + 4*mmw*S12^3*x^5 + 
      5*S12^3*S23*x^5 + 4*S12^2*S23^2*x^5 + S12^3*S23*x^6))/
    (x*(1 + x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)*
     (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 0, 
  -1/4*(ep*(2*mmw^2*S12*S23 + 2*mmw^2*S23^2 + mmw^2*S12^2*x + 
      4*mmw^2*S12*S23*x - 4*mmw*S12^2*S23*x + 4*mmw^2*S23^2*x - 
      4*mmw*S12*S23^2*x + 3*mmw^2*S12^2*x^2 + 2*mmw*S12^3*x^2 - 
      8*mmw*S12^2*S23*x^2 + 2*S12^3*S23*x^2 - 12*mmw*S12*S23^2*x^2 + 
      2*S12^2*S23^2*x^2 + 2*mmw^2*S12^2*x^3 + 8*mmw*S12^3*x^3 + 
      mmw*S12^2*S23*x^3 + 7*S12^3*S23*x^3 - 8*mmw*S12*S23^2*x^3 + 
      8*S12^2*S23^2*x^3 + 10*mmw*S12^3*x^4 + 5*mmw*S12^2*S23*x^4 + 
      9*S12^3*S23*x^4 + 10*S12^2*S23^2*x^4 + 4*mmw*S12^3*x^5 + 
      5*S12^3*S23*x^5 + 4*S12^2*S23^2*x^5 + S12^3*S23*x^6))/
    (x*(1 + x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)*
     (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 0, 
  (ep*(mmw^2*S23 - 3*mmw*S12*S23*x + 2*mmw*S12^2*x^2 + mmw*S12*S23*x^2 + 
     2*S12^2*S23*x^2 + S12^2*S23*x^3))/(x*(-mmw + S12*x)*
    (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -((ep*(2*mmw^2*S12*S23 + 2*mmw^2*S23^2 + mmw^2*S12^2*x + 
      4*mmw^2*S12*S23*x - 4*mmw*S12^2*S23*x + 4*mmw^2*S23^2*x - 
      4*mmw*S12*S23^2*x + 3*mmw^2*S12^2*x^2 + 2*mmw*S12^3*x^2 - 
      8*mmw*S12^2*S23*x^2 + 2*S12^3*S23*x^2 - 12*mmw*S12*S23^2*x^2 + 
      2*S12^2*S23^2*x^2 + 2*mmw^2*S12^2*x^3 + 8*mmw*S12^3*x^3 + 
      mmw*S12^2*S23*x^3 + 7*S12^3*S23*x^3 - 8*mmw*S12*S23^2*x^3 + 
      8*S12^2*S23^2*x^3 + 10*mmw*S12^3*x^4 + 5*mmw*S12^2*S23*x^4 + 
      9*S12^3*S23*x^4 + 10*S12^2*S23^2*x^4 + 4*mmw*S12^3*x^5 + 
      5*S12^3*S23*x^5 + 4*S12^2*S23^2*x^5 + S12^3*S23*x^6))/
    (x*(1 + x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)*
     (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2))), 
  (ep*(mmw + S12*x^2)*(-(mmw*S23) - mmw*S12*x - 2*mmw*S23*x + S12*S23*x + 
     S12*S23*x^2))/(x*(1 + x)*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + 
     S12*S23*x + S12*S23*x^2)), 0, 0, 0, 
  -((ep*S23*(-mmw^2 - 5*mmw*S23*x + 3*mmw*S12*x^2 + 4*S12*S23*x^2 + 
      3*S12*S23*x^3))/(x*(mmw + S23*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
      S12*S23*x^2))), 0, (4*ep*S23^2*(S12 + S23)*(mmw + S12*x^2))/
   ((S23 - S12*x)*(mmw + S23*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
     S12*S23*x^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*S12*(mmw^2 + 2*mmw*S23*x - S12*S23*x^2))/
   (2*(mmw - S12*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -1/8*(ep*S12*(2*mmw^2 + 3*mmw*S23 - 3*mmw*S12*x + 4*mmw*S23*x - 
      3*S12*S23*x - 5*S12*S23*x^2))/((mmw - S12*x)*(-(mmw*S23) + mmw*S12*x + 
      S12*S23*x + S12*S23*x^2)), 
  (ep*(3*mmw^2*S23 - 4*mmw^2*S12*x - 3*mmw*S12*S23*x - 5*mmw*S12*S23*x^2 + 
     S12^2*S23*x^3))/(8*x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + 
     S12*S23*x + S12*S23*x^2)), 
  (ep*(mmw^2*S23 - 2*mmw^2*S12*x - 2*mmw*S12*S23*x + mmw*S12^2*x^2 - 
     3*mmw*S12*S23*x^2 + S12^2*S23*x^2 + 2*S12^2*S23*x^3))/
   (8*x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (3*ep*(mmw^2*S23 - 2*mmw^2*S12*x - 2*mmw*S12*S23*x + mmw*S12^2*x^2 - 
     3*mmw*S12*S23*x^2 + S12^2*S23*x^2 + 2*S12^2*S23*x^3))/
   (4*x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  0, (3*ep*(mmw^2*S23 - 2*mmw^2*S12*x - 2*mmw*S12*S23*x + mmw*S12^2*x^2 - 
     3*mmw*S12*S23*x^2 + S12^2*S23*x^2 + 2*S12^2*S23*x^3))/
   (8*x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  0, -1/2*(ep*(mmw^2*S23 - 2*mmw^2*S12*x - 2*mmw*S12*S23*x + mmw*S12^2*x^2 - 
      3*mmw*S12*S23*x^2 + S12^2*S23*x^2 + 2*S12^2*S23*x^3))/
    (x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (3*ep*(mmw^2*S23 - 2*mmw^2*S12*x - 2*mmw*S12*S23*x + mmw*S12^2*x^2 - 
     3*mmw*S12*S23*x^2 + S12^2*S23*x^2 + 2*S12^2*S23*x^3))/
   (2*x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (ep*(mmw^2*S23 - 2*mmw^2*S12*x - 2*mmw*S12*S23*x + mmw*S12^2*x^2 - 
     3*mmw*S12*S23*x^2 + S12^2*S23*x^2 + 2*S12^2*S23*x^3))/
   (x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 0, 
  0, (3*ep*(-2*mmw + S12*x))/(2*x*(-mmw + S12*x)), 
  (ep*(mmw^2*S23 - 2*mmw^2*S12*x - 2*mmw*S12*S23*x + mmw*S12^2*x^2 - 
     3*mmw*S12*S23*x^2 + S12^2*S23*x^2 + 2*S12^2*S23*x^3))/
   (2*x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -1/2*(ep*(-2*mmw^2 + mmw*S12*x - 10*mmw*S23*x + 9*S12*S23*x^2))/
    (x*(-mmw + S12*x)*(mmw + S23*x)), 
  (ep*(-2*mmw^2*S23 - 2*mmw^2*S12*x + mmw*S12*S23*x + mmw*S12^2*x^2 - 
     6*mmw*S12*S23*x^2 + S12^2*S23*x^2 + 5*S12^2*S23*x^3))/
   (2*x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (-3*ep*S12)/(2*(-mmw + S12*x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-1/2*(ep*S23*(mmw + S12*x^2))/
    (x*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -1/4*(ep*(-(mmw*S23) - 3*mmw*S23*x + 2*mmw*S12*x^2 + S12*S23*x^2 + 
      S12*S23*x^3))/(x*(1 + x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
      S12*S23*x^2)), (ep*(-5*mmw*S23 + 4*mmw*S12*x + 4*S12*S23*x + 
     3*S12*S23*x^2))/(8*x*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
     S12*S23*x^2)), -1/8*(ep*S23*(mmw + S12*x^2))/
    (x*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (ep*(-7*mmw*S23 + 4*mmw*S12*x - 11*mmw*S23*x + 4*S12*S23*x + 
     8*mmw*S12*x^2 + 9*S12*S23*x^2 + 5*S12*S23*x^3))/
   (4*x*(1 + x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 0, 
  (ep*(-7*mmw*S23 + 4*mmw*S12*x - 11*mmw*S23*x + 4*S12*S23*x + 
     8*mmw*S12*x^2 + 9*S12*S23*x^2 + 5*S12*S23*x^3))/
   (8*x*(1 + x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 0, 
  -1/2*(ep*(-3*mmw*S23 + 2*mmw*S12*x + 2*S12*S23*x + S12*S23*x^2))/
    (x*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (ep*(-7*mmw*S23 + 4*mmw*S12*x - 11*mmw*S23*x + 4*S12*S23*x + 
     8*mmw*S12*x^2 + 9*S12*S23*x^2 + 5*S12*S23*x^3))/
   (2*x*(1 + x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (ep*(-2*mmw*S23 + mmw*S12*x - 3*mmw*S23*x + S12*S23*x + 2*mmw*S12*x^2 + 
     2*S12*S23*x^2 + S12*S23*x^3))/(x*(1 + x)*(-(mmw*S23) + mmw*S12*x + 
     S12*S23*x + S12*S23*x^2)), 0, 0, 0, 
  -1/2*(ep*S23*(mmw + S12*x^2))/(x*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
      S12*S23*x^2)), 0, (-2*ep*S23*(mmw*S23 - mmw*S12*x - 2*S12*S23*x - 
     3*S12*S23*x^2 + S12^2*x^3))/(x*(-S23 + S12*x)*
    (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*S12)/(-mmw + S12*x), 
  -1/8*(ep*(-4*mmw + 5*S12*x + S12*x^2))/(x*(1 + x)*(-mmw + S12*x)), 
  -1/2*(ep*S12)/(-mmw + S12*x), -1/8*(ep*S12)/(-mmw + S12*x), 
  -1/4*(ep*(4*mmw - S12*x + 3*S12*x^2))/(x*(1 + x)*(-mmw + S12*x)), 0, 
  -1/8*(ep*(4*mmw - S12*x + 3*S12*x^2))/(x*(1 + x)*(-mmw + S12*x)), 0, 
  -1/2*(ep*(-2*mmw + S12*x))/(x*(-mmw + S12*x)), 
  -1/2*(ep*(4*mmw - S12*x + 3*S12*x^2))/(x*(1 + x)*(-mmw + S12*x)), 
  -((ep*(mmw + S12*x^2))/(x*(1 + x)*(-mmw + S12*x))), 0, 0, 
  (-3*ep*S12)/(2*(-mmw + S12*x)), -1/2*(ep*S12)/(-mmw + S12*x), 
  (ep*S12)/(2*(-mmw + S12*x)), -1/2*(ep*S12)/(-mmw + S12*x), 
  -1/2*(ep*(-2*mmw + 5*S12*x))/(x*(-mmw + S12*x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(ep*S12)/(S12 + S23 + S12*x), 
  (ep*(S12 + S23)*(mmw + S12*x^2))/(2*x*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S23*x)), 0, 0, (ep*S12*(S12 + 2*S23))/
   ((-S23 + S12*x)*(S12 + S23 + S12*x)), -((ep*S12)/(-S23 + S12*x)), 
  (ep*S12*(S12 + 2*S23))/(2*(-S23 + S12*x)*(S12 + S23 + S12*x)), 
  -1/2*(ep*(-(mmw*S23) + S12^2*x^2 + S12*S23*x^2))/
    (x*(-S23 + S12*x)*(-mmw + S12*x + S23*x)), 0, 0, 0, 0, 0, 0, 
  (2*ep*mmw*(S12 + 2*S23))/((mmw - S12*x - S23*x)*(mmw + S23*x)), 
  (-2*ep*mmw*(S12 + 2*S23))/((mmw - S12*x - S23*x)*(mmw + S23*x)), 
  (2*ep*mmw*(S12 + 2*S23))/((mmw - S12*x - S23*x)*(mmw + S23*x)), 0, 
  (-4*ep*(S12 + S23))/(-mmw + S12*x + S23*x), 0, 
  (2*ep*mmw*(S12 + 2*S23))/((mmw - S12*x - S23*x)*(mmw + S23*x)), 
  (2*ep*mmw)/(x*(mmw - S12*x - S23*x)), 0, 
  (2*ep*mmw)/(x*(mmw - S12*x - S23*x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(ep/x), 0, 0, 0, (ep*S23)/(x*(S23 - S12*x)), 
  -((ep*S23)/(x*(S23 - S12*x))), (ep*S23)/(2*x*(S23 - S12*x)), 
  -1/2*(ep*S23)/(x*(S23 - S12*x)), 0, 0, 0, 0, 0, 0, 
  (-2*ep*S23)/(mmw + S23*x), (2*ep*S23)/(mmw + S23*x), 
  (-2*ep*S23)/(mmw + S23*x), 0, 0, 0, (-2*ep*S23)/(mmw + S23*x), (-2*ep)/x, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*(ep*S12*(mmw^2 + 2*mmw*S23*x + mmw*S12*x^2 - S12*S23*x^2))/
    ((-mmw + S12*x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  -1/8*(ep*(-3*mmw^2*S12 - 3*mmw^2*S23 - 5*mmw^2*S12*x + 3*mmw*S12^2*x + 
      3*mmw*S12*S23*x + 6*mmw*S12^2*x^2 - mmw*S12*S23*x^2 + mmw*S12^2*x^3 + 
      2*S12^2*S23*x^3))/(x*(-mmw + S12*x)*(S12 + S23 + S12*x)*
     (-mmw + S12*x + S12*x^2)), 0, (ep*mmw)/(8*x*(mmw - S12*x)), 
  (ep*(mmw^2*S12 + mmw^2*S23 + 3*mmw^2*S12*x - mmw*S12^2*x - mmw*S12*S23*x - 
     2*mmw*S12^2*x^2 + 3*mmw*S12*S23*x^2 + mmw*S12^2*x^3 - 2*S12^2*S23*x^3))/
   (4*x*(-mmw + S12*x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 0, 
  (ep*(-3*mmw^2*S12 - 3*mmw^2*S23 - 5*mmw^2*S12*x + 3*mmw*S12^2*x + 
     3*mmw*S12*S23*x + 6*mmw*S12^2*x^2 - mmw*S12*S23*x^2 + mmw*S12^2*x^3 + 
     2*S12^2*S23*x^3))/(8*x*(-mmw + S12*x)*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S12*x^2)), 0, (-3*ep*S12)/(2*(-mmw + S12*x)), 
  (3*ep*S12*(-2*mmw^2 - mmw*S12 - mmw*S23 - mmw*S12*x + S12^2*x - 
     4*mmw*S23*x + S12*S23*x - 2*mmw*S12*x^2 + 2*S12^2*x^2 + 3*S12*S23*x^2 + 
     S12^2*x^3))/(2*(-mmw + S12*x)*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S12*x^2)), 0, (ep*(mmw + 3*S12*x))/(2*x*(-mmw + S12*x)), 
  0, (3*ep*(-2*mmw + S12*x))/(2*x*(-mmw + S12*x)), 
  (ep*mmw)/(2*x*(mmw - S12*x)), -1/2*(ep*mmw)/(x*(mmw - S12*x)), 
  (ep*mmw)/(2*x*(mmw - S12*x)), (-3*ep*S12)/(2*(-mmw + S12*x)), 0, 0, 
  -1/2*(ep*(mmw + 9*S23*x))/(x*(mmw + S23*x)), 0, 0, (-3*ep)/(2*x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, ep/(8*x), 0, -1/8*ep/x, ep/(4*x), -1/2*ep/x, 
  (ep*(-5*S23 + S12*x))/(8*x*(-S23 + S12*x)), 
  -1/4*(ep*(-3*S23 + S12*x))/(x*(-S23 + S12*x)), 0, 0, 0, ep/(2*x), 0, 0, 
  -1/2*ep/x, ep/(2*x), -1/2*ep/x, 0, -(ep/x), 0, -1/2*ep/x, (-3*ep)/x, 0, 
  -1/2*ep/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((ep*S12)/(S12 + S23 + S12*x)), -1/2*(ep*S12)/(S12 + S23 + S12*x), 0, 0, 
  -((ep*S12^2*(1 + 2*x))/((S23 - S12*x)*(S12 + S23 + S12*x))), 
  -((ep*S12)/(-S23 + S12*x)), (ep*S12^2*(1 + 2*x))/
   (2*(-S23 + S12*x)*(S12 + S23 + S12*x)), -1/2*(ep*S12)/(-S23 + S12*x), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {ep/(2*x), (ep*(5*S12 + 5*S23 + S12*x))/(8*x*(S12 + S23 + S12*x)), 0, 
  ep/(8*x), -1/4*ep/x, 0, -1/8*(ep*(5*S12 + 5*S23 + S12*x))/
    (x*(S12 + S23 + S12*x)), 0, 0, 0, 0, -1/2*ep/x, 0, 0, ep/(2*x), 
  -1/2*ep/x, ep/(2*x), 0, 0, 0, ep/(2*x), 0, 0, (-5*ep)/(2*x), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, -1/8*(ep*mmw)/(x*(mmw - S12*x)), 0, 
  (ep*mmw)/(8*x*(mmw - S12*x)), 
  (ep*(-(mmw^2*S23) + 3*mmw^2*S12*x + mmw*S12*S23*x - 5*mmw*S12^2*x^2 - 
     3*mmw*S12*S23*x^2 + mmw*S12^2*x^3 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
   (4*x*(-mmw + S12*x)*(-S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  -1/2*(ep*S12*(mmw^2 - 2*mmw*S12*x - 2*mmw*S23*x + mmw*S12*x^2 + S12^2*x^2 + 
      S12*S23*x^2))/((-mmw + S12*x)*(-S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  (ep*(3*mmw^2*S23 - 5*mmw^2*S12*x - 3*mmw*S12*S23*x + 7*mmw*S12^2*x^2 + 
     mmw*S12*S23*x^2 + mmw*S12^2*x^3 - 2*S12^3*x^3 - 2*S12^2*S23*x^3))/
   (8*x*(-mmw + S12*x)*(-S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  -1/4*(ep*(2*mmw^2*S23 - 3*mmw^2*S12*x - 2*mmw*S12*S23*x + 4*mmw*S12^2*x^2 + 
      mmw*S12^2*x^3 - S12^3*x^3 - S12^2*S23*x^3))/
    (x*(-mmw + S12*x)*(-S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 0, 0, 0, 
  -1/2*(ep*mmw)/(x*(mmw - S12*x)), 
  (-3*ep*S12*(-2*mmw^2 + mmw*S23 + 3*mmw*S12*x + 4*mmw*S23*x - S12*S23*x - 
     2*mmw*S12*x^2 - S12^2*x^2 - 3*S12*S23*x^2 + S12^2*x^3))/
   (2*(-mmw + S12*x)*(-S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  (3*ep*(-2*mmw + S12*x))/(2*x*(-mmw + S12*x)), (ep*mmw)/(2*x*(mmw - S12*x)), 
  -1/2*(ep*mmw)/(x*(mmw - S12*x)), (ep*mmw)/(2*x*(mmw - S12*x)), 0, 
  (ep*mmw)/(x*(mmw - S12*x)), 0, (ep*mmw)/(2*x*(mmw - S12*x)), 
  (ep*(-4*mmw + 3*S12*x))/(2*x*(-mmw + S12*x)), 0, 
  (ep*mmw)/(2*x*(mmw - S12*x)), 
  -1/2*(ep*(2*mmw^2 - 11*mmw*S12*x - 10*mmw*S23*x + 9*S12^2*x^2 + 
      9*S12*S23*x^2))/(x*(-mmw + S12*x)*(-mmw + S12*x + S23*x)), 
  (3*ep*S12)/(2*(-mmw + S12*x)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/8*(ep*S12)/(-mmw + S12*x), 0, (ep*S12)/(8*(-mmw + S12*x)), 
  -1/4*(ep*S12)/(-mmw + S12*x), (ep*S12)/(2*(-mmw + S12*x)), 
  -1/8*(ep*(-4*mmw + 5*S12*x + S12*x^2))/(x*(1 + x)*(-mmw + S12*x)), 
  (ep*(-2*mmw + 3*S12*x + S12*x^2))/(4*x*(1 + x)*(-mmw + S12*x)), 0, 0, 0, 
  -1/2*(ep*S12)/(-mmw + S12*x), -1/2*(ep*(4*mmw - S12*x + 3*S12*x^2))/
    (x*(1 + x)*(-mmw + S12*x)), (3*ep*S12)/(2*(-mmw + S12*x)), 
  (ep*S12)/(2*(-mmw + S12*x)), -1/2*(ep*S12)/(-mmw + S12*x), 
  (ep*S12)/(2*(-mmw + S12*x)), 0, (ep*S12)/(-mmw + S12*x), 0, 
  (ep*S12)/(2*(-mmw + S12*x)), (ep*S12)/(2*(-mmw + S12*x)), 0, 
  (ep*S12)/(2*(-mmw + S12*x)), -1/2*(ep*S12)/(-mmw + S12*x), 
  -1/2*(ep*(-2*mmw + 5*S12*x))/(x*(-mmw + S12*x)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -1/8*(ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
      2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
      S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
    (x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
      S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (ep*(3*mmw^2*S12 + 3*mmw^2*S23 + 4*mmw^2*S12*x - 3*mmw*S12^2*x - 
     3*mmw*S12*S23*x - 5*mmw*S12^2*x^2 - 5*mmw*S12*S23*x^2 + S12^3*x^3 + 
     S12^2*S23*x^3))/(8*x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + 
     S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
     2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
     S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
   (8*x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (3*ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
     2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
     S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
   (4*x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (ep*S12*(mmw^2 - 2*mmw*S12*x - 2*mmw*S23*x + S12^2*x^2 + S12*S23*x^2))/
   (2*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (3*ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
     2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
     S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
   (8*x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  -1/8*(ep*(-(mmw^2*S12) - mmw^2*S23 - mmw*S12^2*x - mmw*S12*S23*x - 
      3*mmw*S12^2*x^2 + 2*S12^3*x^2 - mmw*S12*S23*x^2 + 2*S12^2*S23*x^2 + 
      3*S12^3*x^3 + 3*S12^2*S23*x^3))/(x*(-mmw + S12*x)*
     (-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
      S12*S23*x^2)), (ep*(-(mmw^2*S12) - mmw^2*S23 - 2*mmw^2*S12*x - 
     mmw*S12^2*x - mmw*S12*S23*x + mmw*S12^2*x^2 + 2*S12^3*x^2 + 
     3*mmw*S12*S23*x^2 + 2*S12^2*S23*x^2 + S12^3*x^3 + S12^2*S23*x^3))/
   (2*x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 0, 
  (ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
     2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
     S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
   (x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), (-3*ep*S12)/(2*(-mmw + S12*x)), 
  (-3*ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
     2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
     S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
   (2*x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), (3*ep*(-2*mmw + S12*x))/
   (2*x*(-mmw + S12*x)), (ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 
     2*mmw*S12^2*x - 2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 
     3*mmw*S12*S23*x^2 + S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
   (2*x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  -1/2*(ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
      2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
      S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
    (x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
      S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
     2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
     S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
   (2*x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 0, 
  (ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
     2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
     S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
   (x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 0, 
  (ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
     2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
     S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
   (2*x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
     2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
     S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
   (2*x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 0, 
  (ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
     2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
     S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
   (2*x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  -1/2*(ep*(mmw^2*S12 + mmw^2*S23 + 2*mmw^2*S12*x - 2*mmw*S12^2*x - 
      2*mmw*S12*S23*x - 4*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + 
      S12^2*S23*x^2 + 2*S12^3*x^3 + 2*S12^2*S23*x^3))/
    (x*(-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
      S12*S23*x + S12^2*x^2 + S12*S23*x^2)), (3*ep*S12)/(2*(-mmw + S12*x)), 
  -1/2*(ep*(S12 + S23)*(mmw^2 - 9*mmw*S12*x - 9*mmw*S23*x - 7*mmw*S12*x^2 + 
      8*S12^2*x^2 + 8*S12*S23*x^2 + 7*S12^2*x^3 + 7*S12*S23*x^3))/
    (x*(-mmw + S12*x + S23*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
      S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (-3*ep*(S12 + S23)*(mmw + S12*x^2))/
   (2*x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
     S12*S23*x^2)), 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/8*(ep*(S12 + S23)*(mmw + S12*x^2))/
    (x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
      S12*S23*x^2)), 
  -1/8*(ep*(-5*mmw*S12 - 5*mmw*S23 - 4*mmw*S12*x + 4*S12^2*x + 4*S12*S23*x + 
      3*S12^2*x^2 + 3*S12*S23*x^2))/(x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + 
      S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (ep*(S12 + S23)*(mmw + S12*x^2))/(8*x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + 
     S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  -1/4*(ep*(-7*mmw*S12 - 7*mmw*S23 - 15*mmw*S12*x + 4*S12^2*x - 
      11*mmw*S23*x + 4*S12*S23*x - 8*mmw*S12*x^2 + 9*S12^2*x^2 + 
      9*S12*S23*x^2 + 5*S12^2*x^3 + 5*S12*S23*x^3))/
    (x*(1 + x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + 
      S12^2*x^2 + S12*S23*x^2)), (ep*(S12 + S23)*(mmw + S12*x^2))/
   (2*x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
     S12*S23*x^2)), -1/8*(ep*(-7*mmw*S12 - 7*mmw*S23 - 15*mmw*S12*x + 
      4*S12^2*x - 11*mmw*S23*x + 4*S12*S23*x - 8*mmw*S12*x^2 + 9*S12^2*x^2 + 
      9*S12*S23*x^2 + 5*S12^2*x^3 + 5*S12*S23*x^3))/
    (x*(1 + x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + 
      S12^2*x^2 + S12*S23*x^2)), 
  (ep*(-(mmw*S12) - mmw*S23 - 5*mmw*S12*x - 5*mmw*S23*x - 4*mmw*S12*x^2 + 
     3*S12^2*x^2 + 3*S12*S23*x^2 + 3*S12^2*x^3 + 3*S12*S23*x^3))/
   (8*x*(1 + x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + 
     S12^2*x^2 + S12*S23*x^2)), 
  (ep*(-3*mmw*S12 - 3*mmw*S23 - 2*mmw*S12*x + 2*S12^2*x + 2*S12*S23*x + 
     S12^2*x^2 + S12*S23*x^2))/(2*x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + 
     S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 0, 
  -((ep*(-2*mmw*S12 - 2*mmw*S23 - 4*mmw*S12*x + S12^2*x - 3*mmw*S23*x + 
      S12*S23*x - 2*mmw*S12*x^2 + 2*S12^2*x^2 + 2*S12*S23*x^2 + S12^2*x^3 + 
      S12*S23*x^3))/(x*(1 + x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
      S12*S23*x + S12^2*x^2 + S12*S23*x^2))), 0, 
  (ep*(-7*mmw*S12 - 7*mmw*S23 - 15*mmw*S12*x + 4*S12^2*x - 11*mmw*S23*x + 
     4*S12*S23*x - 8*mmw*S12*x^2 + 9*S12^2*x^2 + 9*S12*S23*x^2 + 
     5*S12^2*x^3 + 5*S12*S23*x^3))/(2*x*(1 + x)*(-(mmw*S12) - mmw*S23 - 
     mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 0, 
  (ep*(S12 + S23)*(mmw + S12*x^2))/(2*x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + 
     S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  -1/2*(ep*(S12 + S23)*(mmw + S12*x^2))/
    (x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
      S12*S23*x^2)), (ep*(S12 + S23)*(mmw + S12*x^2))/
   (2*x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
     S12*S23*x^2)), 0, (ep*(S12 + S23)*(mmw + S12*x^2))/
   (x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
     S12*S23*x^2)), 0, (ep*(S12 + S23)*(mmw + S12*x^2))/
   (2*x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
     S12*S23*x^2)), (ep*(S12 + S23)*(mmw + S12*x^2))/
   (2*x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
     S12*S23*x^2)), 0, (ep*(S12 + S23)*(mmw + S12*x^2))/
   (2*x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
     S12*S23*x^2)), -1/2*(ep*(S12 + S23)*(mmw + S12*x^2))/
    (x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
      S12*S23*x^2)), 0, (ep*(S12 + S23)*(mmw + S12*x^2))/
   (2*x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
     S12*S23*x^2)), -1/2*(ep*(S12 + S23)*(-5*mmw*S12 - 5*mmw*S23 - 
      5*mmw*S12*x + 8*S12^2*x + 8*S12*S23*x + 11*S12^2*x^2 + 11*S12*S23*x^2 + 
      3*S12^2*x^3))/(x*(S12 + S23 + S12*x)*(-(mmw*S12) - mmw*S23 - 
      mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 0, 0, 0, 
  0, 0, 0, 0}, {0, -1/2*(ep*mmw)/(x*(mmw - S12*x - S23*x)), 0, 0, 0, 0, 0, 
  (ep*mmw)/(2*x*(mmw - S12*x - S23*x)), 0, 0, 0, 0, 0, 0, 
  (2*ep*mmw*(2*mmw - S12*x))/(x*(mmw - S12*x - S23*x)*(mmw + S23*x)), 
  (-2*ep*mmw*(2*mmw - S12*x))/(x*(mmw - S12*x - S23*x)*(mmw + S23*x)), 
  (2*ep*mmw*(2*mmw - S12*x))/(x*(mmw - S12*x - S23*x)*(mmw + S23*x)), 0, 
  (4*ep*mmw)/(x*(mmw - S12*x - S23*x)), 0, (2*ep*mmw*(2*mmw - S12*x))/
   (x*(mmw - S12*x - S23*x)*(mmw + S23*x)), 
  (2*ep*mmw)/(x*(mmw - S12*x - S23*x)), 0, 
  (2*ep*mmw)/(x*(mmw - S12*x - S23*x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*(mmw*S12 + mmw*S23 + 2*mmw*S12*x + S12*S23*x^2))/
   (x*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  (ep*(-7*mmw^2*S12 - 7*mmw^2*S23 - 21*mmw^2*S12*x + 2*mmw*S12^2*x - 
     6*mmw^2*S23*x + mmw*S12*S23*x - mmw*S23^2*x - 14*mmw^2*S12*x^2 + 
     17*mmw*S12^2*x^2 + 5*S12^3*x^2 + 4*mmw*S12*S23*x^2 + 10*S12^2*S23*x^2 - 
     2*mmw*S23^2*x^2 + 5*S12*S23^2*x^2 + 21*mmw*S12^2*x^3 + 12*S12^3*x^3 + 
     4*mmw*S12*S23*x^3 + 27*S12^2*S23*x^3 + 15*S12*S23^2*x^3 + 
     6*mmw*S12^2*x^4 + 9*S12^3*x^4 + 19*S12^2*S23*x^4 + 10*S12*S23^2*x^4 + 
     2*S12^3*x^5 + 2*S12^2*S23*x^5))/(16*x*(1 + x)*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S23*x)*(-mmw + S12*x + S12*x^2)), 
  -1/4*(ep*(-5*mmw - 8*mmw*x + S12*x + S12*x^2))/
    (x*(1 + x)*(-mmw + S12*x + S12*x^2)), 
  -1/8*(ep*S12*(1 + 2*x))/(-mmw + S12*x + S12*x^2), 
  (ep*(-4*mmw*S12^2 - 4*mmw*S12*S23 + S12^2*S23 - 2*mmw*S23^2 + S12*S23^2 - 
     8*mmw*S12^2*x + 3*S12^3*x - 2*mmw*S12*S23*x + 7*S12^2*S23*x + 
     5*S12*S23^2*x - 4*mmw*S12^2*x^2 + 8*S12^3*x^2 + 8*S12^2*S23*x^2 + 
     4*S12*S23^2*x^2 + 7*S12^3*x^3 + 2*S12^2*S23*x^3 + 2*S12^3*x^4))/
   (2*(1 + x)*(-S23 + S12*x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  -((ep*(mmw*S23 - 3*mmw*S12*x + 2*S12^2*x^2 + S12*S23*x^2 + S12^2*x^3))/
    (x*(-S23 + S12*x)*(-mmw + S12*x + S12*x^2))), 
  (ep*(-4*mmw*S12^2 - 4*mmw*S12*S23 + S12^2*S23 - 2*mmw*S23^2 + S12*S23^2 - 
     8*mmw*S12^2*x + 3*S12^3*x - 2*mmw*S12*S23*x + 7*S12^2*S23*x + 
     5*S12*S23^2*x - 4*mmw*S12^2*x^2 + 8*S12^3*x^2 + 8*S12^2*S23*x^2 + 
     4*S12*S23^2*x^2 + 7*S12^3*x^3 + 2*S12^2*S23*x^3 + 2*S12^3*x^4))/
   (4*(1 + x)*(-S23 + S12*x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  -1/16*(ep*(-13*mmw^2*S23 + 29*mmw^2*S12*x - 18*mmw^2*S23*x + 
      18*mmw*S12*S23*x + 21*mmw*S23^2*x + 34*mmw^2*S12*x^2 - 
      50*mmw*S12^2*x^2 - 28*mmw*S12*S23*x^2 - 5*S12^2*S23*x^2 + 
      26*mmw*S23^2*x^2 - 5*S12*S23^2*x^2 - 57*mmw*S12^2*x^3 + 21*S12^3*x^3 - 
      56*mmw*S12*S23*x^3 + 22*S12^2*S23*x^3 + S12*S23^2*x^3 - 
      2*mmw*S12^2*x^4 + 31*S12^3*x^4 + 37*S12^2*S23*x^4 + 6*S12*S23^2*x^4 + 
      10*S12^3*x^5 + 10*S12^2*S23*x^5))/(x*(1 + x)*(-S23 + S12*x)*
     (-mmw + S12*x + S23*x)*(-mmw + S12*x + S12*x^2)), ep/(x*(1 + x)), 
  -1/4*(ep*(1 + 2*x))/(x*(1 + x)), 0, (ep*mmw*(1 + 2*x))/
   (x*(1 + x)*(mmw - S12*x - S12*x^2)), 
  -1/4*(ep*(13*mmw*S23 - 21*mmw*S12*x + 18*mmw*S23*x - 5*S12*S23*x - 
      26*mmw*S12*x^2 + 13*S12^2*x^2 - 7*S12*S23*x^2 + 23*S12^2*x^3 - 
      2*S12*S23*x^3 + 10*S12^2*x^4))/(x*(1 + x)*(-S23 + S12*x)*
     (-mmw + S12*x + S12*x^2)), 0, 
  -((ep*(-(mmw*S12) - 2*mmw*S23 + 2*mmw*S12*x + S12^2*x + S12*S23*x))/
    ((mmw - S12*x - S23*x)*(mmw - S12*x - S12*x^2))), 
  (ep*(mmw^2 + 2*mmw^2*x - 6*mmw*S12*x - 9*mmw*S23*x - mmw*S12*x^2 + 
     5*S12^2*x^2 - 10*mmw*S23*x^2 + 5*S12*S23*x^2 + 6*mmw*S12*x^3 + 
     7*S12^2*x^3 + 7*S12*S23*x^3 + 2*S12^2*x^4 + 2*S12*S23*x^4))/
   (4*x*(1 + x)*(-mmw + S12*x + S23*x)*(-mmw + S12*x + S12*x^2)), 
  (ep*(-17*mmw^2*S23 + 9*mmw^2*S12*x - 26*mmw^2*S23*x + 22*mmw*S12*S23*x + 
     9*mmw*S23^2*x + 18*mmw^2*S12*x^2 - 6*mmw*S12^2*x^2 + 
     48*mmw*S12*S23*x^2 - 5*S12^2*S23*x^2 + 18*mmw*S23^2*x^2 - 
     5*S12*S23^2*x^2 - 25*mmw*S12^2*x^3 - 3*S12^3*x^3 + 8*mmw*S12*S23*x^3 - 
     18*S12^2*S23*x^3 - 15*S12*S23^2*x^3 - 10*mmw*S12^2*x^4 - S12^3*x^4 - 
     11*S12^2*S23*x^4 - 10*S12*S23^2*x^4 + 2*S12^3*x^5 + 2*S12^2*S23*x^5))/
   (4*x*(1 + x)*(-S23 + S12*x)*(-mmw + S12*x + S23*x)*
    (-mmw + S12*x + S12*x^2)), 0, 
  -1/2*(ep*(6*mmw^2 + 12*mmw^2*x - 11*mmw*S12*x - 14*mmw*S23*x - 
      11*mmw*S12*x^2 + 5*S12^2*x^2 - 20*mmw*S23*x^2 + 5*S12*S23*x^2 + 
      6*mmw*S12*x^3 + 7*S12^2*x^3 + 7*S12*S23*x^3 + 2*S12^2*x^4 + 
      2*S12*S23*x^4))/(x*(1 + x)*(-mmw + S12*x + S23*x)*
     (-mmw + S12*x + S12*x^2)), (-3*ep*mmw*(1 + 2*x))/
   (x*(1 + x)*(mmw - S12*x - S12*x^2)), 
  -1/4*(ep*(mmw^2 + 2*mmw^2*x - 6*mmw*S12*x - 9*mmw*S23*x - mmw*S12*x^2 + 
      5*S12^2*x^2 - 10*mmw*S23*x^2 + 5*S12*S23*x^2 + 6*mmw*S12*x^3 + 
      7*S12^2*x^3 + 7*S12*S23*x^3 + 2*S12^2*x^4 + 2*S12*S23*x^4))/
    (x*(1 + x)*(-mmw + S12*x + S23*x)*(-mmw + S12*x + S12*x^2)), 
  -1/4*(ep*(3*mmw + 6*mmw*x + 5*S12*x + 5*S23*x + 2*S12*x^2 + 2*S23*x^2))/
    (x*(1 + x)*(-mmw + S12*x + S23*x)), 
  -1/2*(ep*(1 + 2*x)*(-6*mmw + S12*x + S12*x^2))/
    (x*(1 + x)*(-mmw + S12*x + S12*x^2)), 
  -1/4*(ep*(9*mmw^2 + 18*mmw^2*x - 14*mmw*S12*x - 17*mmw*S23*x - 
      17*mmw*S12*x^2 + 5*S12^2*x^2 - 26*mmw*S23*x^2 + 5*S12*S23*x^2 + 
      6*mmw*S12*x^3 + 7*S12^2*x^3 + 7*S12*S23*x^3 + 2*S12^2*x^4 + 
      2*S12*S23*x^4))/(x*(1 + x)*(-mmw + S12*x + S23*x)*
     (-mmw + S12*x + S12*x^2)), 
  (ep*(5*mmw^2 + 10*mmw^2*x - 10*mmw*S12*x - 13*mmw*S23*x - 9*mmw*S12*x^2 + 
     5*S12^2*x^2 - 18*mmw*S23*x^2 + 5*S12*S23*x^2 + 6*mmw*S12*x^3 + 
     7*S12^2*x^3 + 7*S12*S23*x^3 + 2*S12^2*x^4 + 2*S12*S23*x^4))/
   (4*x*(1 + x)*(-mmw + S12*x + S23*x)*(-mmw + S12*x + S12*x^2)), 0, 
  -1/4*(ep*(5*mmw^2 + 10*mmw^2*x - 10*mmw*S12*x - 13*mmw*S23*x - 
      9*mmw*S12*x^2 + 5*S12^2*x^2 - 18*mmw*S23*x^2 + 5*S12*S23*x^2 + 
      6*mmw*S12*x^3 + 7*S12^2*x^3 + 7*S12*S23*x^3 + 2*S12^2*x^4 + 
      2*S12*S23*x^4))/(x*(1 + x)*(-mmw + S12*x + S23*x)*
     (-mmw + S12*x + S12*x^2)), (-3*ep*(1 + 2*x))/(4*x*(1 + x)), 
  (ep*mmw*(1 + 2*x))/(2*x*(1 + x)*(mmw - S12*x - S12*x^2)), 
  -((ep*(1 + 2*x)*(3*mmw + S12*x + S12*x^2))/
    (x*(1 + x)*(-mmw + S12*x + S12*x^2))), -1/2*(ep*(1 + 2*x))/(x*(1 + x)), 
  0, 0, 0, 0}, {0, (ep*(S12 + S23)*(mmw + S12*x^2))/
   (2*x*(S12 + S23 + S12*x)*(-mmw + S12*x + S23*x)), 0, 0, 0, 0, 0, 
  -1/2*(ep*(S12 + S23)*(mmw + S12*x^2))/(x*(S12 + S23 + S12*x)*
     (-mmw + S12*x + S23*x)), 0, 0, 0, 0, (-2*ep*S12^2*(1 + 2*x))/
   ((-S23 + S12*x)*(S12 + S23 + S12*x)), 0, (2*ep*mmw*(-2*mmw + S12*x))/
   (x*(mmw + S23*x)*(-mmw + S12*x + S23*x)), 
  (2*ep*(S12 + S23)*(mmw + S12*x^2))/(x*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S23*x)), 
  (2*ep*(2*mmw^2*S12*S23 + 2*mmw^2*S23^2 - 3*mmw^2*S12^2*x - 
     mmw*S12^2*S23*x - mmw*S12*S23^2*x - 4*mmw^2*S12^2*x^2 + 
     2*mmw*S12^3*x^2 + 3*mmw*S12^3*x^3 + S12^3*S23*x^3 + S12^2*S23^2*x^3 + 
     2*S12^3*S23*x^4 + 2*S12^2*S23^2*x^4))/(x*(-S23 + S12*x)*
    (S12 + S23 + S12*x)*(mmw + S23*x)*(-mmw + S12*x + S23*x)), 0, 
  (-4*ep*(S12 + S23)*(mmw + S12*x^2))/(x*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S23*x)), 0, (-2*ep*(S12 + S23)*(mmw + S12*x^2))/
   (x*(S12 + S23 + S12*x)*(-mmw + S12*x + S23*x)), 
  (-2*ep*(S12 + S23)*(mmw + S12*x^2))/(x*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S23*x)), (-4*ep*S12^2*(1 + 2*x))/
   ((-S23 + S12*x)*(S12 + S23 + S12*x)), (-2*ep*(S12 + S23)*(mmw + S12*x^2))/
   (x*(S12 + S23 + S12*x)*(-mmw + S12*x + S23*x)), 
  (2*ep*(S12 + S23)*(mmw + S12*x^2))/(x*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S23*x)), 0, (-2*ep*(S12 + S23)*(mmw + S12*x^2))/
   (x*(S12 + S23 + S12*x)*(-mmw + S12*x + S23*x)), 0, 0, 
  (4*ep*S12^2*(1 + 2*x))/((-S23 + S12*x)*(S12 + S23 + S12*x)), 
  (-4*ep*S12*(1 + 2*x))/(-mmw + S12*x + S12*x^2), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-4*ep)/x, 0, 0, 0}, 
 {(2*ep*S12*x*(-2*mmw + S12*x))/((-mmw + S12*x)*(-mmw + S12*x + S12*x^2)), 
  (ep*(-(mmw^2*S12) - mmw^2*S23 + 2*mmw*S12^2*x + 4*mmw*S12*S23*x + 
     2*mmw*S23^2*x - mmw*S12^2*x^2 - S12^3*x^2 - 2*S12^2*S23*x^2 - 
     S12*S23^2*x^2 - 2*mmw*S12^2*x^3 + S12^3*x^4 + S12^2*S23*x^4))/
   (2*x*(S12 + S23 + S12*x)*(-mmw + S12*x + S23*x)*(-mmw + S12*x + S12*x^2)), 
  (ep*S12*(-mmw - 8*mmw*x + S12*x + 5*S12*x^2))/
   (2*(-mmw + S12*x)*(-mmw + S12*x + S12*x^2)), 
  (ep*S12*x*(2*mmw - S12*x))/(4*(mmw - S12*x)*(mmw - S12*x - S12*x^2)), 
  -((ep*S12*x*(-2*mmw + S12*x))/((-mmw + S12*x)*(-mmw + S12*x + S12*x^2))), 
  (2*ep*S12*x*(-2*mmw + S12*x))/((-mmw + S12*x)*(-mmw + S12*x + S12*x^2)), 
  -1/2*(ep*S12*x*(-2*mmw + S12*x))/((-mmw + S12*x)*(-mmw + S12*x + S12*x^2)), 
  (ep*(-(mmw^3*S12) - mmw^3*S23 + 4*mmw^2*S12^2*x + 6*mmw^2*S12*S23*x + 
     2*mmw^2*S23^2*x + 10*mmw^2*S12^2*x^2 - 5*mmw*S12^3*x^2 + 
     10*mmw^2*S12*S23*x^2 - 9*mmw*S12^2*S23*x^2 - 4*mmw*S12*S23^2*x^2 + 
     8*mmw^2*S12^2*x^3 - 17*mmw*S12^3*x^3 + 2*S12^4*x^3 - 
     27*mmw*S12^2*S23*x^3 + 4*S12^3*S23*x^3 - 10*mmw*S12*S23^2*x^3 + 
     2*S12^2*S23^2*x^3 - 13*mmw*S12^3*x^4 + 7*S12^4*x^4 - 
     9*mmw*S12^2*S23*x^4 + 13*S12^3*S23*x^4 + 6*S12^2*S23^2*x^4 + 
     5*S12^4*x^5 + 5*S12^3*S23*x^5))/(2*x*(-mmw + S12*x)*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S23*x)*(-mmw + S12*x + S12*x^2)), 0, 0, 0, 
  (-2*ep*S12*x*(-2*mmw + S12*x))/((-mmw + S12*x)*(-mmw + S12*x + S12*x^2)), 
  (2*ep*S12*(-(mmw^2*S12) + mmw*S12*S23 + mmw*S23^2 - 2*mmw^2*S12*x + 
     mmw*S12^2*x + 4*mmw*S12*S23*x - S12^2*S23*x + 4*mmw*S23^2*x - 
     S12*S23^2*x - 3*S12^2*S23*x^2 - 3*S12*S23^2*x^2 - 2*mmw*S12^2*x^3 + 
     S12^3*x^3 + S12^3*x^4))/((-mmw + S12*x)*(-S23 + S12*x)*
    (S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 0, 
  (2*ep*(-2*mmw + S12*x)*(mmw^3 - 2*mmw^2*S12*x - 2*mmw^2*S12*x^2 + 
     mmw*S12^2*x^2 - 2*mmw*S12*S23*x^2 - 2*mmw*S23^2*x^2 + 2*mmw*S12^2*x^3 + 
     2*S12^2*S23*x^3 + 2*S12*S23^2*x^3 + 3*S12^2*S23*x^4 + 3*S12*S23^2*x^4))/
   (x*(-mmw + S12*x)*(mmw + S23*x)*(-mmw + S12*x + S23*x)*
    (-mmw + S12*x + S12*x^2)), 
  (-2*ep*(-(mmw^4*S12) - mmw^4*S23 + 5*mmw^3*S12^2*x + 2*mmw^3*S12*S23*x - 
     3*mmw^3*S23^2*x + 5*mmw^3*S12^2*x^2 - 7*mmw^2*S12^3*x^2 + 
     mmw^2*S12^2*S23*x^2 + 10*mmw^2*S12*S23^2*x^2 + 2*mmw^2*S23^3*x^2 + 
     2*mmw^3*S12^2*x^3 - 11*mmw^2*S12^3*x^3 + 3*mmw*S12^4*x^3 + 
     3*mmw^2*S12^2*S23*x^3 - 7*mmw*S12^3*S23*x^3 + 4*mmw^2*S12*S23^2*x^3 - 
     17*mmw*S12^2*S23^2*x^3 - 7*mmw*S12*S23^3*x^3 - 5*mmw^2*S12^3*x^4 + 
     6*mmw*S12^4*x^4 + 3*mmw^2*S12^2*S23*x^4 - 11*mmw*S12^3*S23*x^4 + 
     5*S12^4*S23*x^4 - 16*mmw*S12^2*S23^2*x^4 + 10*S12^3*S23^2*x^4 - 
     4*mmw*S12*S23^3*x^4 + 5*S12^2*S23^3*x^4 + 3*mmw*S12^4*x^5 - 
     6*mmw*S12^3*S23*x^5 + 10*S12^4*S23*x^5 - 3*mmw*S12^2*S23^2*x^5 + 
     16*S12^3*S23^2*x^5 + 6*S12^2*S23^3*x^5 + 5*S12^4*S23*x^6 + 
     5*S12^3*S23^2*x^6))/(x*(-mmw + S12*x)*(S12 + S23 + S12*x)*(mmw + S23*x)*
    (-mmw + S12*x + S23*x)*(-mmw + S12*x + S12*x^2)), 
  (2*ep*(2*mmw^4*S12*S23 + 2*mmw^4*S23^2 - 3*mmw^4*S12^2*x - 
     4*mmw^3*S12^2*S23*x - 4*mmw^3*S12*S23^2*x - 4*mmw^4*S12^2*x^2 + 
     7*mmw^3*S12^3*x^2 + 2*mmw^2*S12^3*S23*x^2 - 2*mmw^2*S12^2*S23^2*x^2 - 
     8*mmw^2*S12*S23^3*x^2 - 4*mmw^2*S23^4*x^2 + 11*mmw^3*S12^3*x^3 - 
     5*mmw^2*S12^4*x^3 + 4*mmw^2*S12^3*S23*x^3 + 4*mmw^2*S12^2*S23^2*x^3 + 
     5*mmw*S12^3*S23^2*x^3 + 10*mmw*S12^2*S23^3*x^3 + 5*mmw*S12*S23^4*x^3 + 
     2*mmw^3*S12^3*x^4 - 9*mmw^2*S12^4*x^4 + mmw*S12^5*x^4 + 
     6*mmw^2*S12^3*S23*x^4 - 6*mmw*S12^4*S23*x^4 + 6*mmw^2*S12^2*S23^2*x^4 - 
     4*mmw*S12^3*S23^2*x^4 - S12^4*S23^2*x^4 + 4*mmw*S12^2*S23^3*x^4 - 
     2*S12^3*S23^3*x^4 + 2*mmw*S12*S23^4*x^4 - S12^2*S23^4*x^4 - 
     3*mmw^2*S12^4*x^5 + 2*mmw*S12^5*x^5 - 12*mmw*S12^4*S23*x^5 + 
     2*S12^5*S23*x^5 - 12*mmw*S12^3*S23^2*x^5 + 2*S12^4*S23^2*x^5 + 
     mmw*S12^5*x^6 - 4*mmw*S12^4*S23*x^6 + 4*S12^5*S23*x^6 - 
     4*mmw*S12^3*S23^2*x^6 + 4*S12^4*S23^2*x^6 + 2*S12^5*S23*x^7 + 
     2*S12^4*S23^2*x^7))/(x*(-mmw + S12*x)*(-S23 + S12*x)*(S12 + S23 + S12*x)*
    (mmw + S23*x)*(-mmw + S12*x + S23*x)*(-mmw + S12*x + S12*x^2)), 
  (2*ep*S12)/(-mmw + S12*x), 
  (ep*(-4*mmw^3*S12 - 4*mmw^3*S23 + 12*mmw^2*S12^2*x + 20*mmw^2*S12*S23*x + 
     8*mmw^2*S23^2*x + 22*mmw^2*S12^2*x^2 - 12*mmw*S12^3*x^2 + 
     26*mmw^2*S12*S23*x^2 - 24*mmw*S12^2*S23*x^2 - 12*mmw*S12*S23^2*x^2 + 
     18*mmw^2*S12^2*x^3 - 35*mmw*S12^3*x^3 + 4*S12^4*x^3 - 
     65*mmw*S12^2*S23*x^3 + 8*S12^3*S23*x^3 - 26*mmw*S12*S23^2*x^3 + 
     4*S12^2*S23^2*x^3 - 27*mmw*S12^3*x^4 + 13*S12^4*x^4 - 
     22*mmw*S12^2*S23*x^4 + 26*S12^3*S23*x^4 + 13*S12^2*S23^2*x^4 + 
     9*S12^4*x^5 + 9*S12^3*S23*x^5))/(x*(-mmw + S12*x)*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S23*x)*(-mmw + S12*x + S12*x^2)), 
  (-2*ep*S12*(2*mmw + 6*mmw*x - 2*S12*x - 5*S12*x^2))/
   ((mmw - S12*x)*(mmw - S12*x - S12*x^2)), 
  (2*ep*(-(mmw^4*S12) - mmw^4*S23 + 4*mmw^3*S12^2*x - mmw^3*S12*S23*x - 
     5*mmw^3*S23^2*x + 4*mmw^3*S12^2*x^2 - 5*mmw^2*S12^3*x^2 - 
     2*mmw^3*S12*S23*x^2 + 9*mmw^2*S12^2*S23*x^2 + 18*mmw^2*S12*S23^2*x^2 + 
     4*mmw^2*S23^3*x^2 + 2*mmw^3*S12^2*x^3 - 8*mmw^2*S12^3*x^3 + 
     2*mmw*S12^4*x^3 + 12*mmw^2*S12^2*S23*x^3 - 13*mmw*S12^3*S23*x^3 + 
     8*mmw^2*S12*S23^2*x^3 - 25*mmw*S12^2*S23^2*x^3 - 10*mmw*S12*S23^3*x^3 - 
     4*mmw^2*S12^3*x^4 + 4*mmw*S12^4*x^4 + 5*mmw^2*S12^2*S23*x^4 - 
     21*mmw*S12^3*S23*x^4 + 6*S12^4*S23*x^4 - 25*mmw*S12^2*S23^2*x^4 + 
     12*S12^3*S23^2*x^4 - 6*mmw*S12*S23^3*x^4 + 6*S12^2*S23^3*x^4 + 
     2*mmw*S12^4*x^5 - 10*mmw*S12^3*S23*x^5 + 12*S12^4*S23*x^5 - 
     5*mmw*S12^2*S23^2*x^5 + 19*S12^3*S23^2*x^5 + 7*S12^2*S23^3*x^5 + 
     6*S12^4*S23*x^6 + 6*S12^3*S23^2*x^6))/(x*(-mmw + S12*x)*
    (S12 + S23 + S12*x)*(mmw + S23*x)*(-mmw + S12*x + S23*x)*
    (-mmw + S12*x + S12*x^2)), 
  (-2*ep*(-(mmw^2*S12) - mmw^2*S23 + 2*mmw*S12^2*x + 4*mmw*S12*S23*x + 
     2*mmw*S23^2*x - S12^3*x^2 + mmw*S12*S23*x^2 - 2*S12^2*S23*x^2 - 
     S12*S23^2*x^2))/(x*(-mmw + S12*x)*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S23*x)), 
  (ep*S12*(4*mmw^2*S12 - 4*mmw*S12*S23 - 4*mmw*S23^2 + 8*mmw^2*S12*x - 
     4*mmw*S12^2*x - 10*mmw*S12*S23*x + 4*S12^2*S23*x - 10*mmw*S23^2*x + 
     4*S12*S23^2*x - 6*mmw*S12^2*x^2 + 9*S12^2*S23*x^2 + 9*S12*S23^2*x^2 + 
     2*mmw*S12^2*x^3 - S12^3*x^3 - S12^3*x^4))/((S23 - S12*x)*(-mmw + S12*x)*
    (S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  (2*ep*(-(mmw^3*S12) - mmw^3*S23 + 4*mmw^2*S12^2*x + 6*mmw^2*S12*S23*x + 
     2*mmw^2*S23^2*x + 8*mmw^2*S12^2*x^2 - 5*mmw*S12^3*x^2 + 
     8*mmw^2*S12*S23*x^2 - 9*mmw*S12^2*S23*x^2 - 4*mmw*S12*S23^2*x^2 + 
     6*mmw^2*S12^2*x^3 - 14*mmw*S12^3*x^3 + 2*S12^4*x^3 - 
     22*mmw*S12^2*S23*x^3 + 4*S12^3*S23*x^3 - 8*mmw*S12*S23^2*x^3 + 
     2*S12^2*S23^2*x^3 - 10*mmw*S12^3*x^4 + 6*S12^4*x^4 - 
     7*mmw*S12^2*S23*x^4 + 11*S12^3*S23*x^4 + 5*S12^2*S23^2*x^4 + 
     4*S12^4*x^5 + 4*S12^3*S23*x^5))/(x*(-mmw + S12*x)*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S23*x)*(-mmw + S12*x + S12*x^2)), 
  (-2*ep*(-(mmw^3*S12) - mmw^3*S23 + 3*mmw^2*S12^2*x + 3*mmw^2*S12*S23*x + 
     5*mmw^2*S12^2*x^2 - 3*mmw*S12^3*x^2 + 4*mmw^2*S12*S23*x^2 - 
     4*mmw*S12^2*S23*x^2 - mmw*S12*S23^2*x^2 + 4*mmw^2*S12^2*x^3 - 
     8*mmw*S12^3*x^3 + S12^4*x^3 - 11*mmw*S12^2*S23*x^3 + 2*S12^3*S23*x^3 - 
     4*mmw*S12*S23^2*x^3 + S12^2*S23^2*x^3 - 6*mmw*S12^3*x^4 + 3*S12^4*x^4 - 
     3*mmw*S12^2*S23*x^4 + 6*S12^3*S23*x^4 + 3*S12^2*S23^2*x^4 + 
     2*S12^4*x^5 + 2*S12^3*S23*x^5))/(x*(-mmw + S12*x)*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S23*x)*(-mmw + S12*x + S12*x^2)), 
  (-2*ep*S12)/(-mmw + S12*x), 
  (2*ep*(-(mmw^4*S12) - mmw^4*S23 + 6*mmw^3*S12^2*x + 3*mmw^3*S12*S23*x - 
     3*mmw^3*S23^2*x + 8*mmw^3*S12^2*x^2 - 9*mmw^2*S12^3*x^2 + 
     2*mmw^3*S12*S23*x^2 - mmw^2*S12^2*S23*x^2 + 10*mmw^2*S12*S23^2*x^2 + 
     2*mmw^2*S23^3*x^2 + 4*mmw^3*S12^2*x^3 - 17*mmw^2*S12^3*x^3 + 
     4*mmw*S12^4*x^3 - mmw^2*S12^2*S23*x^3 - 7*mmw*S12^3*S23*x^3 + 
     4*mmw^2*S12*S23^2*x^3 - 19*mmw*S12^2*S23^2*x^3 - 8*mmw*S12*S23^3*x^3 - 
     9*mmw^2*S12^3*x^4 + 9*mmw*S12^4*x^4 + 3*mmw^2*S12^2*S23*x^4 - 
     12*mmw*S12^3*S23*x^4 + 6*S12^4*S23*x^4 - 21*mmw*S12^2*S23^2*x^4 + 
     12*S12^3*S23^2*x^4 - 6*mmw*S12*S23^3*x^4 + 6*S12^2*S23^3*x^4 + 
     5*mmw*S12^4*x^5 - 8*mmw*S12^3*S23*x^5 + 13*S12^4*S23*x^5 - 
     5*mmw*S12^2*S23^2*x^5 + 21*S12^3*S23^2*x^5 + 8*S12^2*S23^3*x^5 + 
     7*S12^4*S23*x^6 + 7*S12^3*S23^2*x^6))/(x*(-mmw + S12*x)*
    (S12 + S23 + S12*x)*(mmw + S23*x)*(-mmw + S12*x + S23*x)*
    (-mmw + S12*x + S12*x^2)), 0, 
  (ep*(-4*mmw^2*S23 + 2*mmw^2*S12*x + 8*mmw*S12*S23*x - mmw*S12^2*x^2 + 
     6*mmw*S12*S23*x^2 - 4*S12^2*S23*x^2 - 5*S12^2*S23*x^3))/
   ((mmw - S12*x)*(mmw + S23*x)*(mmw - S12*x - S12*x^2)), 
  (-4*ep*S12*(mmw^2*S12 - mmw*S12*S23 - mmw*S23^2 + 2*mmw^2*S12*x - 
     mmw*S12^2*x - 4*mmw*S12*S23*x + S12^2*S23*x - 4*mmw*S23^2*x + 
     S12*S23^2*x + 3*S12^2*S23*x^2 + 3*S12*S23^2*x^2 + 2*mmw*S12^2*x^3 - 
     S12^3*x^3 - S12^3*x^4))/((S23 - S12*x)*(-mmw + S12*x)*
    (S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  (ep*(2*mmw^3 - 5*mmw^2*S12*x + 4*mmw^2*S23*x + 3*mmw*S12^2*x^2 - 
     6*mmw*S12*S23*x^2 - 2*mmw*S23^2*x^2 + 5*S12^2*S23*x^3 + 
     5*S12*S23^2*x^3))/(x*(-mmw + S12*x)*(mmw + S23*x)*
    (-mmw + S12*x + S23*x)), 
  -((ep*(2*mmw^3 - 5*mmw^2*S12*x + 4*mmw^2*S23*x + 3*mmw*S12^2*x^2 - 
      6*mmw*S12*S23*x^2 - 2*mmw*S23^2*x^2 + 5*S12^2*S23*x^3 + 
      5*S12*S23^2*x^3))/(x*(-mmw + S12*x)*(mmw + S23*x)*
     (-mmw + S12*x + S23*x))), 
  -((ep*(2*mmw^3 - 5*mmw^2*S12*x + 3*mmw*S12^2*x^2 - 6*mmw*S12*S23*x^2 - 
      6*mmw*S23^2*x^2 + 5*S12^2*S23*x^3 + 5*S12*S23^2*x^3))/
    (x*(-mmw + S12*x)*(mmw + S23*x)*(-mmw + S12*x + S23*x))), 
  (-4*ep*(mmw^2*S12 - 2*mmw^2*S23 - mmw*S12^2*x + 2*mmw*S12*S23*x - 
     2*S12^2*S23*x^2 - 2*S12*S23^2*x^2))/((mmw - S12*x)*(mmw - S12*x - S23*x)*
    (mmw + S23*x)), (4*ep*S12)/(-mmw + S12*x)}, 
 {(ep*S12^2*(-mmw^2 - 2*mmw^2*x - 2*mmw*S23*x - 3*mmw*S23*x^2 + S12*S23*x^2 + 
     2*S12*S23*x^3 + S12*S23*x^4))/(2*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S12*x^2)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
     S12*S23*x^2)), -1/8*(ep*(2*mmw^4*S12^2*S23 + 4*mmw^4*S12*S23^2 + 
      2*mmw^4*S23^3 - 4*mmw^4*S12^3*x + mmw^4*S12^2*S23*x - 
      8*mmw^3*S12^3*S23*x + 5*mmw^4*S12*S23^2*x - 16*mmw^3*S12^2*S23^2*x - 
      8*mmw^3*S12*S23^3*x - 13*mmw^4*S12^3*x^2 + 10*mmw^3*S12^4*x^2 - 
      6*mmw^4*S12^2*S23*x^2 - 20*mmw^3*S12^3*S23*x^2 + 
      12*mmw^2*S12^4*S23*x^2 - 34*mmw^3*S12^2*S23^2*x^2 + 
      24*mmw^2*S12^3*S23^2*x^2 - 4*mmw^3*S12*S23^3*x^2 + 
      12*mmw^2*S12^2*S23^3*x^2 - 9*mmw^4*S12^3*x^3 + 35*mmw^3*S12^4*x^3 - 
      8*mmw^2*S12^5*x^3 - 9*mmw^3*S12^3*S23*x^3 + 50*mmw^2*S12^4*S23*x^3 - 
      8*mmw*S12^5*S23*x^3 - 22*mmw^3*S12^2*S23^2*x^3 + 
      71*mmw^2*S12^3*S23^2*x^3 - 16*mmw*S12^4*S23^2*x^3 + 
      13*mmw^2*S12^2*S23^3*x^3 - 8*mmw*S12^3*S23^3*x^3 + 30*mmw^3*S12^4*x^4 - 
      31*mmw^2*S12^5*x^4 + 2*mmw*S12^6*x^4 - mmw^3*S12^3*S23*x^4 + 
      64*mmw^2*S12^4*S23*x^4 - 44*mmw*S12^5*S23*x^4 + 2*S12^6*S23*x^4 + 
      74*mmw^2*S12^3*S23^2*x^4 - 60*mmw*S12^4*S23^2*x^4 + 4*S12^5*S23^2*x^4 + 
      2*mmw^2*S12^2*S23^3*x^4 - 14*mmw*S12^3*S23^3*x^4 + 2*S12^4*S23^3*x^4 + 
      5*mmw^3*S12^4*x^5 - 33*mmw^2*S12^5*x^5 + 9*mmw*S12^6*x^5 + 
      28*mmw^2*S12^4*S23*x^5 - 76*mmw*S12^5*S23*x^5 + 13*S12^6*S23*x^5 + 
      23*mmw^2*S12^3*S23^2*x^5 - 83*mmw*S12^4*S23^2*x^5 + 
      18*S12^5*S23^2*x^5 - 6*mmw*S12^3*S23^3*x^5 + 5*S12^4*S23^3*x^5 - 
      10*mmw^2*S12^5*x^6 + 12*mmw*S12^6*x^6 + 3*mmw^2*S12^4*S23*x^6 - 
      49*mmw*S12^5*S23*x^6 + 27*S12^6*S23*x^6 - 45*mmw*S12^4*S23^2*x^6 + 
      31*S12^5*S23^2*x^6 + 4*S12^4*S23^3*x^6 + 5*mmw*S12^6*x^7 - 
      9*mmw*S12^5*S23*x^7 + 23*S12^6*S23*x^7 - 6*mmw*S12^4*S23^2*x^7 + 
      24*S12^5*S23^2*x^7 + S12^4*S23^3*x^7 + 7*S12^6*S23*x^8 + 
      7*S12^5*S23^2*x^8))/(x*(-mmw + S12*x)*(S12 + S23 + S12*x)*
     (-mmw + S12*x + S12*x^2)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
      S12*S23*x^2)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + 
      S12^2*x^2 + S12*S23*x^2)), 
  -1/8*(ep*mmw*S12*(S12 + 2*S23)*(mmw + S12*x^2))/
    ((-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)*
     (-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
      S12*S23*x^2)), 
  -1/8*(ep*mmw*(-(mmw^2*S12*S23) - mmw^2*S23^2 - 2*mmw^2*S12*S23*x + 
      2*mmw*S12^2*S23*x + 2*mmw*S12*S23^2*x + mmw^2*S12^2*x^2 + 
      4*mmw*S12^2*S23*x^2 - S12^3*S23*x^2 + 2*mmw*S12*S23^2*x^2 - 
      S12^2*S23^2*x^2 - 2*mmw*S12^3*x^3 - 2*mmw*S12^2*S23*x^3 - 
      2*S12^3*S23*x^3 - 2*S12^2*S23^2*x^3 + S12^4*x^4 + S12^3*S23*x^4 - 
      S12^2*S23^2*x^4))/(x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + 
      S12*S23*x + S12*S23*x^2)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
      S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  -1/4*(ep*(mmw^4*S12^2*S23 + 2*mmw^4*S12*S23^2 + mmw^4*S23^3 + 
      2*mmw^4*S12^3*x + 11*mmw^4*S12^2*S23*x - 3*mmw^3*S12^3*S23*x + 
      9*mmw^4*S12*S23^2*x - 6*mmw^3*S12^2*S23^2*x - 3*mmw^3*S12*S23^3*x - 
      mmw^4*S12^3*x^2 - 4*mmw^3*S12^4*x^2 + 5*mmw^4*S12^2*S23*x^2 - 
      26*mmw^3*S12^3*S23*x^2 + 3*mmw^2*S12^4*S23*x^2 - 
      21*mmw^3*S12^2*S23^2*x^2 + 6*mmw^2*S12^3*S23^2*x^2 + 
      mmw^3*S12*S23^3*x^2 + 3*mmw^2*S12^2*S23^3*x^2 - 3*mmw^4*S12^3*x^3 + 
      mmw^3*S12^4*x^3 + 2*mmw^2*S12^5*x^3 - 18*mmw^3*S12^3*S23*x^3 + 
      19*mmw^2*S12^4*S23*x^3 - mmw*S12^5*S23*x^3 - 5*mmw^3*S12^2*S23^2*x^3 + 
      13*mmw^2*S12^3*S23^2*x^3 - 2*mmw*S12^4*S23^2*x^3 - 
      4*mmw^2*S12^2*S23^3*x^3 - mmw*S12^3*S23^3*x^3 + 4*mmw^3*S12^4*x^4 - 
      3*mmw^2*S12^5*x^4 - 3*mmw^3*S12^3*S23*x^4 + 10*mmw^2*S12^4*S23*x^4 - 
      4*mmw*S12^5*S23*x^4 - 2*mmw^2*S12^3*S23^2*x^4 + mmw*S12^4*S23^2*x^4 - 
      5*mmw^2*S12^2*S23^3*x^4 + 5*mmw*S12^3*S23^3*x^4 - mmw^3*S12^4*x^5 - 
      7*mmw^2*S12^5*x^5 + 3*mmw*S12^6*x^5 - 9*mmw^2*S12^4*S23*x^5 + 
      3*mmw*S12^5*S23*x^5 - 5*mmw^2*S12^3*S23^2*x^5 + 
      11*mmw*S12^4*S23^2*x^5 - 2*S12^5*S23^2*x^5 + 9*mmw*S12^3*S23^3*x^5 - 
      2*S12^4*S23^3*x^5 - 2*mmw^2*S12^5*x^6 + 6*mmw*S12^6*x^6 - 
      6*mmw^2*S12^4*S23*x^6 + 13*mmw*S12^5*S23*x^6 + 9*mmw*S12^4*S23^2*x^6 - 
      4*S12^5*S23^2*x^6 + 3*mmw*S12^3*S23^3*x^6 - 4*S12^4*S23^3*x^6 + 
      3*mmw*S12^6*x^7 + 7*mmw*S12^5*S23*x^7 + mmw*S12^4*S23^2*x^7 - 
      2*S12^5*S23^2*x^7 - 2*S12^4*S23^3*x^7))/(x*(-mmw + S12*x)*
     (S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)*(-(mmw*S23) + mmw*S12*x + 
      S12*S23*x + S12*S23*x^2)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
      S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  -1/2*(ep*S12*(mmw^2 - 2*mmw*S12*x - 2*mmw*S23*x + S12^2*x^2 + S12*S23*x^2))/
    ((-mmw + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + 
      S12^2*x^2 + S12*S23*x^2)), 
  -1/8*(ep*(-3*mmw^4*S12^2*S23 - 6*mmw^4*S12*S23^2 - 3*mmw^4*S23^3 + 
      6*mmw^4*S12^3*x + 7*mmw^4*S12^2*S23*x + 9*mmw^3*S12^3*S23*x + 
      mmw^4*S12*S23^2*x + 18*mmw^3*S12^2*S23^2*x + 9*mmw^3*S12*S23^3*x + 
      11*mmw^4*S12^3*x^2 - 12*mmw^3*S12^4*x^2 + 9*mmw^4*S12^2*S23*x^2 - 
      2*mmw^3*S12^3*S23*x^2 - 9*mmw^2*S12^4*S23*x^2 + 
      15*mmw^3*S12^2*S23^2*x^2 - 18*mmw^2*S12^3*S23^2*x^2 + 
      5*mmw^3*S12*S23^3*x^2 - 9*mmw^2*S12^2*S23^3*x^2 + 5*mmw^4*S12^3*x^3 - 
      23*mmw^3*S12^4*x^3 + 6*mmw^2*S12^5*x^3 - 6*mmw^3*S12^3*S23*x^3 - 
      17*mmw^2*S12^4*S23*x^3 + 3*mmw*S12^5*S23*x^3 + 
      11*mmw^3*S12^2*S23^2*x^3 - 31*mmw^2*S12^3*S23^2*x^3 + 
      6*mmw*S12^4*S23^2*x^3 - 8*mmw^2*S12^2*S23^3*x^3 + 
      3*mmw*S12^3*S23^3*x^3 - 12*mmw^3*S12^4*x^4 + 9*mmw^2*S12^5*x^4 + 
      mmw^3*S12^3*S23*x^4 - 30*mmw^2*S12^4*S23*x^4 + 12*mmw*S12^5*S23*x^4 - 
      34*mmw^2*S12^3*S23^2*x^4 + 13*mmw*S12^4*S23^2*x^4 - 
      mmw^2*S12^2*S23^3*x^4 + mmw*S12^3*S23^3*x^4 - mmw^3*S12^4*x^5 + 
      mmw^2*S12^5*x^5 + 3*mmw*S12^6*x^5 - 25*mmw^2*S12^4*S23*x^5 + 
      27*mmw*S12^5*S23*x^5 - 13*mmw^2*S12^3*S23^2*x^5 + 
      19*mmw*S12^4*S23^2*x^5 + 2*S12^5*S23^2*x^5 - 3*mmw*S12^3*S23^3*x^5 + 
      2*S12^4*S23^3*x^5 - 2*mmw^2*S12^5*x^6 + 6*mmw*S12^6*x^6 - 
      6*mmw^2*S12^4*S23*x^6 + 25*mmw*S12^5*S23*x^6 + 13*mmw*S12^4*S23^2*x^6 + 
      4*S12^5*S23^2*x^6 - mmw*S12^3*S23^3*x^6 + 4*S12^4*S23^3*x^6 + 
      3*mmw*S12^6*x^7 + 7*mmw*S12^5*S23*x^7 + mmw*S12^4*S23^2*x^7 + 
      2*S12^5*S23^2*x^7 + 2*S12^4*S23^3*x^7))/(x*(-mmw + S12*x)*
     (S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)*(-(mmw*S23) + mmw*S12*x + 
      S12*S23*x + S12*S23*x^2)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
      S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (ep*(-(mmw^2*S12^2) - 2*mmw^2*S12*S23 - mmw^2*S23^2 + 3*mmw^2*S12^2*x - 
     mmw*S12^3*x + 3*mmw^2*S12*S23*x - 2*mmw*S12^2*S23*x - mmw*S12*S23^2*x + 
     4*mmw^2*S12^2*x^2 - 12*mmw*S12^3*x^2 + 2*S12^4*x^2 - 
     13*mmw*S12^2*S23*x^2 + 4*S12^3*S23*x^2 - mmw*S12*S23^2*x^2 + 
     2*S12^2*S23^2*x^2 - 11*mmw*S12^3*x^3 + 9*S12^4*x^3 - 
     5*mmw*S12^2*S23*x^3 + 12*S12^3*S23*x^3 + 3*S12^2*S23^2*x^3 + 
     7*S12^4*x^4 + 7*S12^3*S23*x^4))/(8*x*(-mmw + S12*x)*(S12 + S23 + S12*x)*
    (-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
     S12*S23*x^2)), (ep*mmw*S12*(S12 + 2*S23)*(mmw + S12*x^2))/
   (2*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)*
    (-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
     S12*S23*x^2)), (3*ep*(mmw^2*S12*S23 + mmw^2*S23^2 - 2*mmw^2*S12^2*x + 
     mmw^2*S12*S23*x - mmw*S12^2*S23*x - mmw*S12*S23^2*x - 
     4*mmw^2*S12^2*x^2 - 5*mmw*S12^2*S23*x^2 - 6*mmw*S12^2*S23*x^3 + 
     S12^3*S23*x^3 - S12^2*S23^2*x^3 + 2*S12^3*S23*x^4 - S12^2*S23^2*x^4 + 
     S12^3*S23*x^5))/(2*x*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)*
    (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -((ep*mmw*S12*(S12 + 2*S23)*(mmw + S12*x^2))/
    ((-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)*
     (-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
      S12*S23*x^2))), (ep*mmw)/(2*x*(mmw - S12*x)), 
  (ep*(3*mmw^2*S12^2 + 6*mmw^2*S12*S23 + 3*mmw^2*S23^2 + 13*mmw^2*S12^2*x - 
     6*mmw*S12^3*x + 13*mmw^2*S12*S23*x - 12*mmw*S12^2*S23*x - 
     6*mmw*S12*S23^2*x + 10*mmw^2*S12^2*x^2 - 26*mmw*S12^3*x^2 + 
     3*S12^4*x^2 - 35*mmw*S12^2*S23*x^2 + 6*S12^3*S23*x^2 - 
     9*mmw*S12*S23^2*x^2 + 3*S12^2*S23^2*x^2 - 20*mmw*S12^3*x^3 + 
     13*S12^4*x^3 - 13*mmw*S12^2*S23*x^3 + 19*S12^3*S23*x^3 + 
     6*S12^2*S23^2*x^3 + 10*S12^4*x^4 + 10*S12^3*S23*x^4))/
   (2*x*(-mmw + S12*x)*(S12 + S23 + S12*x)*(-(mmw*S12) - mmw*S23 - 
     mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (-3*ep*(-2*mmw + S12*x))/(2*x*(-mmw + S12*x)), 
  -1/2*(ep*mmw*(-(mmw^2*S12*S23) - mmw^2*S23^2 - 2*mmw^2*S12*S23*x + 
      2*mmw*S12^2*S23*x + 2*mmw*S12*S23^2*x + mmw^2*S12^2*x^2 + 
      4*mmw*S12^2*S23*x^2 - S12^3*S23*x^2 + 2*mmw*S12*S23^2*x^2 - 
      S12^2*S23^2*x^2 - 2*mmw*S12^3*x^3 - 2*mmw*S12^2*S23*x^3 - 
      2*S12^3*S23*x^3 - 2*S12^2*S23^2*x^3 + S12^4*x^4 + S12^3*S23*x^4 - 
      S12^2*S23^2*x^4))/(x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + 
      S12*S23*x + S12*S23*x^2)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
      S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  -1/2*(ep*(3*mmw^4*S12^2 + 4*mmw^3*S12^3 + 3*mmw^4*S12*S23 + 
      16*mmw^3*S12^2*S23 + 20*mmw^3*S12*S23^2 + 8*mmw^3*S23^3 + 
      3*mmw^4*S12^2*x - mmw^3*S12^3*x - 8*mmw^2*S12^4*x + 
      17*mmw^3*S12^2*S23*x - 32*mmw^2*S12^3*S23*x + 18*mmw^3*S12*S23^2*x - 
      40*mmw^2*S12^2*S23^2*x - 16*mmw^2*S12*S23^3*x - 5*mmw^3*S12^3*x^2 - 
      7*mmw^2*S12^4*x^2 + 4*mmw*S12^5*x^2 + 6*mmw^3*S12^2*S23*x^2 - 
      49*mmw^2*S12^3*S23*x^2 + 16*mmw*S12^4*S23*x^2 - 
      53*mmw^2*S12^2*S23^2*x^2 + 20*mmw*S12^3*S23^2*x^2 - 
      11*mmw^2*S12*S23^3*x^2 + 8*mmw*S12^2*S23^3*x^2 + mmw^2*S12^4*x^3 + 
      5*mmw*S12^5*x^3 - 18*mmw^2*S12^3*S23*x^3 + 32*mmw*S12^4*S23*x^3 - 
      11*mmw^2*S12^2*S23^2*x^3 + 39*mmw*S12^3*S23^2*x^3 + 
      10*mmw*S12^2*S23^3*x^3 - 2*mmw*S12*S23^4*x^3 + mmw*S12^5*x^4 + 
      15*mmw*S12^4*S23*x^4 - 3*S12^5*S23*x^4 + 16*mmw*S12^3*S23^2*x^4 - 
      5*S12^4*S23^2*x^4 + 2*mmw*S12^2*S23^3*x^4 - S12^3*S23^3*x^4 + 
      S12^2*S23^4*x^4 - 3*S12^5*S23*x^5 - 6*S12^4*S23^2*x^5 - 
      3*S12^3*S23^3*x^5))/((mmw - S12*x)*(S12 + S23 + S12*x)*
     (mmw - S12*x - S23*x)*(mmw + S23*x)*(mmw*S12 + mmw*S23 + mmw*S12*x - 
      S12^2*x - S12*S23*x - S12^2*x^2 - S12*S23*x^2)), 
  -1/2*(ep*(-4*mmw^3*S12^2*S23 - 8*mmw^3*S12*S23^2 - 4*mmw^3*S23^3 - 
      13*mmw^3*S12^2*S23*x + 8*mmw^2*S12^3*S23*x - 13*mmw^3*S12*S23^2*x + 
      16*mmw^2*S12^2*S23^2*x + 8*mmw^2*S12*S23^3*x + 5*mmw^3*S12^3*x^2 - 
      4*mmw^3*S12^2*S23*x^2 + 27*mmw^2*S12^3*S23*x^2 - 4*mmw*S12^4*S23*x^2 + 
      29*mmw^2*S12^2*S23^2*x^2 - 8*mmw*S12^3*S23^2*x^2 + 
      2*mmw^2*S12*S23^3*x^2 - 4*mmw*S12^2*S23^3*x^2 + 5*mmw^3*S12^3*x^3 - 
      10*mmw^2*S12^4*x^3 + 8*mmw^2*S12^3*S23*x^3 - 15*mmw*S12^4*S23*x^3 + 
      5*mmw^2*S12^2*S23^2*x^3 - 14*mmw*S12^3*S23^2*x^3 + 
      mmw*S12^2*S23^3*x^3 - 10*mmw^2*S12^4*x^4 + 5*mmw*S12^5*x^4 - 
      5*mmw^2*S12^3*S23*x^4 - 7*mmw*S12^4*S23*x^4 + S12^5*S23*x^4 - 
      6*mmw*S12^3*S23^2*x^4 - 2*S12^4*S23^2*x^4 + 2*mmw*S12^2*S23^3*x^4 - 
      3*S12^3*S23^3*x^4 + 5*mmw*S12^5*x^5 + 3*mmw*S12^4*S23*x^5 + 
      2*S12^5*S23*x^5 - 2*mmw*S12^3*S23^2*x^5 - S12^4*S23^2*x^5 - 
      3*S12^3*S23^3*x^5 + S12^5*S23*x^6 + S12^4*S23^2*x^6))/
    (x*(-mmw + S12*x)*(S12 + S23 + S12*x)*(-(mmw*S23) + mmw*S12*x + 
      S12*S23*x + S12*S23*x^2)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
      S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 0, 
  (ep*(-(mmw^2*S12^2) - 2*mmw^2*S12*S23 - mmw^2*S23^2 + mmw^2*S12^2*x + 
     2*mmw*S12^3*x + mmw^2*S12*S23*x + 4*mmw*S12^2*S23*x + 
     2*mmw*S12*S23^2*x + 2*mmw^2*S12^2*x^2 - 2*mmw*S12^3*x^2 - S12^4*x^2 + 
     mmw*S12^2*S23*x^2 - 2*S12^3*S23*x^2 + 3*mmw*S12*S23^2*x^2 - 
     S12^2*S23^2*x^2 - 4*mmw*S12^3*x^3 + S12^4*x^3 - mmw*S12^2*S23*x^3 - 
     S12^3*S23*x^3 - 2*S12^2*S23^2*x^3 + 2*S12^4*x^4 + 2*S12^3*S23*x^4))/
   (x*(-mmw + S12*x)*(S12 + S23 + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + 
     S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 0, 
  (ep*(-4*mmw^3*S12^2 - 8*mmw^3*S12*S23 - 4*mmw^3*S23^2 - 11*mmw^3*S12^2*x + 
     8*mmw^2*S12^3*x - 11*mmw^3*S12*S23*x + 16*mmw^2*S12^2*S23*x + 
     8*mmw^2*S12*S23^2*x - 7*mmw^3*S12^2*x^2 + 25*mmw^2*S12^3*x^2 - 
     4*mmw*S12^4*x^2 + 30*mmw^2*S12^2*S23*x^2 - 8*mmw*S12^3*S23*x^2 + 
     5*mmw^2*S12*S23^2*x^2 - 4*mmw*S12^2*S23^2*x^2 + 17*mmw^2*S12^3*x^3 - 
     17*mmw*S12^4*x^3 + 9*mmw^2*S12^2*S23*x^3 - 24*mmw*S12^3*S23*x^3 - 
     5*mmw*S12^2*S23^2*x^3 + 2*mmw*S12*S23^3*x^3 - 13*mmw*S12^4*x^4 + 
     3*S12^5*x^4 - 15*mmw*S12^3*S23*x^4 + 5*S12^4*S23*x^4 - 
     2*mmw*S12^2*S23^2*x^4 + S12^3*S23^2*x^4 - S12^2*S23^3*x^4 + 
     3*S12^5*x^5 + 6*S12^4*S23*x^5 + 3*S12^3*S23^2*x^5))/
   (2*x*(-mmw + S12*x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S23*x)*
    (-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + 
     S12*S23*x^2)), (ep*(-(mmw^2*S12^2) - 2*mmw^2*S12*S23 - mmw^2*S23^2 + 
     mmw^2*S12^2*x + 2*mmw*S12^3*x + mmw^2*S12*S23*x + 4*mmw*S12^2*S23*x + 
     2*mmw*S12*S23^2*x + 2*mmw^2*S12^2*x^2 - 2*mmw*S12^3*x^2 - S12^4*x^2 + 
     mmw*S12^2*S23*x^2 - 2*S12^3*S23*x^2 + 3*mmw*S12*S23^2*x^2 - 
     S12^2*S23^2*x^2 - 4*mmw*S12^3*x^3 + S12^4*x^3 - mmw*S12^2*S23*x^3 - 
     S12^3*S23*x^3 - 2*S12^2*S23^2*x^3 + 2*S12^4*x^4 + 2*S12^3*S23*x^4))/
   (2*x*(-mmw + S12*x)*(S12 + S23 + S12*x)*(-(mmw*S12) - mmw*S23 - 
     mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (4*ep*S12)/(S12 + S23 + S12*x), 
  (ep*(2*mmw^2*S12^2 + 4*mmw^2*S12*S23 + 2*mmw^2*S23^2 + 7*mmw^2*S12^2*x - 
     4*mmw*S12^3*x + 7*mmw^2*S12*S23*x - 8*mmw*S12^2*S23*x - 
     4*mmw*S12*S23^2*x + 5*mmw^2*S12^2*x^2 - 14*mmw*S12^3*x^2 + 2*S12^4*x^2 - 
     14*mmw*S12^2*S23*x^2 + 4*S12^3*S23*x^2 + 2*S12^2*S23^2*x^2 - 
     10*mmw*S12^3*x^3 + 7*S12^4*x^3 - 4*mmw*S12^2*S23*x^3 + 8*S12^3*S23*x^3 + 
     S12^2*S23^2*x^3 + 5*S12^4*x^4 + 5*S12^3*S23*x^4))/
   (2*x*(-mmw + S12*x)*(S12 + S23 + S12*x)*(-(mmw*S12) - mmw*S23 - 
     mmw*S12*x + S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  -1/2*(ep*(-(mmw^2*S12^2) - 2*mmw^2*S12*S23 - mmw^2*S23^2 + mmw^2*S12^2*x + 
      2*mmw*S12^3*x + mmw^2*S12*S23*x + 4*mmw*S12^2*S23*x + 
      2*mmw*S12*S23^2*x + 2*mmw^2*S12^2*x^2 - 2*mmw*S12^3*x^2 - S12^4*x^2 + 
      mmw*S12^2*S23*x^2 - 2*S12^3*S23*x^2 + 3*mmw*S12*S23^2*x^2 - 
      S12^2*S23^2*x^2 - 4*mmw*S12^3*x^3 + S12^4*x^3 - mmw*S12^2*S23*x^3 - 
      S12^3*S23*x^3 - 2*S12^2*S23^2*x^3 + 2*S12^4*x^4 + 2*S12^3*S23*x^4))/
    (x*(-mmw + S12*x)*(S12 + S23 + S12*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + 
      S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (-3*ep*S12)/(2*(-mmw + S12*x)), 
  (ep*(-3*mmw^3*S12^2 - 6*mmw^3*S12*S23 - 3*mmw^3*S23^2 - 3*mmw^3*S12^2*x - 
     mmw^2*S12^3*x - 3*mmw^3*S12*S23*x - 14*mmw^2*S12^2*S23*x - 
     25*mmw^2*S12*S23^2*x - 12*mmw^2*S23^3*x - 8*mmw^2*S12^3*x^2 + 
     4*mmw*S12^4*x^2 - 27*mmw^2*S12^2*S23*x^2 + 19*mmw*S12^3*S23*x^2 - 
     19*mmw^2*S12*S23^2*x^2 + 25*mmw*S12^2*S23^2*x^2 + 9*mmw*S12*S23^3*x^2 - 
     mmw*S23^4*x^2 - 7*mmw^2*S12^3*x^3 + 11*mmw*S12^4*x^3 - 
     11*mmw^2*S12^2*S23*x^3 + 33*mmw*S12^3*S23*x^3 + 29*mmw*S12^2*S23^2*x^3 + 
     7*mmw*S12*S23^3*x^3 + 7*mmw*S12^4*x^4 + 15*mmw*S12^3*S23*x^4 + 
     3*S12^4*S23*x^4 + 8*mmw*S12^2*S23^2*x^4 + 5*S12^3*S23^2*x^4 + 
     S12^2*S23^3*x^4 - S12*S23^4*x^4 + 3*S12^4*S23*x^5 + 6*S12^3*S23^2*x^5 + 
     3*S12^2*S23^3*x^5))/(2*x*(S12 + S23 + S12*x)*(mmw + S23*x)*
    (-mmw + S12*x + S23*x)*(-(mmw*S12) - mmw*S23 - mmw*S12*x + S12^2*x + 
     S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (3*ep*(S12 + S23)*(mmw + S12*x^2))/(2*x*(-(mmw*S12) - mmw*S23 - mmw*S12*x + 
     S12^2*x + S12*S23*x + S12^2*x^2 + S12*S23*x^2)), 
  (2*ep*S23)/(mmw + S23*x), (-4*ep*S12)/(S12 + S23 + S12*x), 
  -((ep*(mmw^2*S12 + 4*mmw^2*S12*x - mmw*S12^2*x - 2*mmw*S12*S23*x - 
      2*mmw*S23^2*x - 3*mmw*S12^2*x^2 - 2*S12^2*S23*x^3 - 2*S12*S23^2*x^3))/
    ((mmw - S12*x - S23*x)*(mmw + S23*x)*(mmw - S12*x - S12*x^2))), 
  -((ep*mmw*(-2*mmw + S12*x))/(x*(mmw + S23*x)*(-mmw + S12*x + S23*x))), 
  (ep*mmw*(S12 + 2*S23))/((mmw - S12*x - S23*x)*(mmw + S23*x)), 
  (2*ep*(mmw*S12 + 2*S12*S23*x + 2*S23^2*x))/((mmw - S12*x - S23*x)*
    (mmw + S23*x)), 0}, {(ep*S12*(-mmw + S12 + S23 + 2*S12*x))/
   ((-mmw + S12*x)*(S12 + S23 + S12*x)), 
  (ep*(S12 + S23 + 17*S12*x + 16*S12*x^2))/
   (16*x*(1 + x)*(S12 + S23 + S12*x)), (3*ep*(mmw + S12*x^2))/
   (4*x*(1 + x)*(-mmw + S12*x)), -1/8*(ep*S12)/(-mmw + S12*x), 
  -1/2*(ep*(2*mmw*S12*S23 + 2*mmw*S23^2 + 4*mmw*S12*S23*x - 3*S12^2*S23*x - 
      3*S12*S23^2*x + S12^3*x^2 + 4*mmw*S12*S23*x^2 - 5*S12^2*S23*x^2 - 
      S12*S23^2*x^2 + 2*S12^3*x^3 - 4*S12^2*S23*x^3 + S12^3*x^4))/
    (x*(1 + x)*(-mmw + S12*x)*(-S23 + S12*x)*(S12 + S23 + S12*x)), 
  (ep*S12*(mmw - S23))/((-mmw + S12*x)*(-S23 + S12*x)), 
  -1/4*(ep*(2*mmw*S12*S23 + 2*mmw*S23^2 + 4*mmw*S12*S23*x - 3*S12^2*S23*x - 
      3*S12*S23^2*x + S12^3*x^2 + 4*mmw*S12*S23*x^2 - 5*S12^2*S23*x^2 - 
      S12*S23^2*x^2 + 2*S12^3*x^3 - 4*S12^2*S23*x^3 + S12^3*x^4))/
    (x*(1 + x)*(-mmw + S12*x)*(-S23 + S12*x)*(S12 + S23 + S12*x)), 
  (ep*(-5*mmw*S12*S23 - 5*mmw*S23^2 + 13*mmw*S12^2*x - 11*S12^2*S23*x - 
     11*S12*S23^2*x + 29*mmw*S12^2*x^2 + 3*S12^3*x^2 - 16*S12^2*S23*x^2 - 
     16*S12*S23^2*x^2 + 16*mmw*S12^2*x^3 + 3*S12^3*x^3))/
   (16*x*(1 + x)*(-mmw + S12*x)*(-S23 + S12*x)*(S12 + S23 + S12*x)), 
  (ep*(1 + 2*x))/(x*(1 + x)), -1/4*ep/(x*(1 + x)), 0, 
  -((ep*(mmw + S12*x^2))/(x*(1 + x)*(-mmw + S12*x))), 
  (ep*(-5*mmw*S12*S23 - 5*mmw*S23^2 - 3*mmw*S12^2*x - 16*mmw*S12*S23*x + 
     S12^2*S23*x + S12*S23^2*x - 3*mmw*S12^2*x^2 + 7*S12^3*x^2 - 
     16*mmw*S12*S23*x^2 + 12*S12^2*S23*x^2 - 4*S12*S23^2*x^2 + 11*S12^3*x^3 + 
     16*S12^2*S23*x^3 + 4*S12^3*x^4))/(4*x*(1 + x)*(-mmw + S12*x)*
    (-S23 + S12*x)*(S12 + S23 + S12*x)), 0, 
  (ep*(4*mmw^2 - mmw*S12*x + 3*S12*S23*x^2))/(x*(-mmw + S12*x)*
    (mmw + S23*x)), -1/4*(ep*(-9*mmw^3*S12 - 9*mmw^3*S23 - 25*mmw^3*S12*x + 
      10*mmw^2*S12^2*x - 8*mmw^3*S23*x + 18*mmw^2*S12*S23*x + 
      8*mmw^2*S23^2*x - 16*mmw^3*S12*x^2 + 34*mmw^2*S12^2*x^2 - 
      mmw*S12^3*x^2 + 24*mmw^2*S12*S23*x^2 - 40*mmw*S12^2*S23*x^2 + 
      8*mmw^2*S23^2*x^2 - 70*mmw*S12*S23^2*x^2 - 31*mmw*S23^3*x^2 + 
      24*mmw^2*S12^2*x^3 - 9*mmw*S12^3*x^3 + 8*mmw^2*S12*S23*x^3 - 
      71*mmw*S12^2*S23*x^3 + 23*S12^3*S23*x^3 - 95*mmw*S12*S23^2*x^3 + 
      46*S12^2*S23^2*x^3 - 32*mmw*S23^3*x^3 + 23*S12*S23^3*x^3 - 
      8*mmw*S12^3*x^4 - 32*mmw*S12^2*S23*x^4 + 39*S12^3*S23*x^4 - 
      24*mmw*S12*S23^2*x^4 + 63*S12^2*S23^2*x^4 + 24*S12*S23^3*x^4 + 
      16*S12^3*S23*x^5 + 16*S12^2*S23^2*x^5))/(x*(1 + x)*(-mmw + S12*x)*
     (S12 + S23 + S12*x)*(mmw + S23*x)*(-mmw + S12*x + S23*x)), 
  (ep*(-7*mmw^2*S12*S23 - 7*mmw^2*S23^2 + 15*mmw^2*S12^2*x - 
     mmw*S12^2*S23*x - 16*mmw^2*S23^2*x + 8*mmw*S12*S23^2*x + 9*mmw*S23^3*x + 
     31*mmw^2*S12^2*x^2 - 7*mmw*S12^3*x^2 + 16*mmw^2*S12*S23*x^2 - 
     9*mmw*S12^2*S23*x^2 + 24*mmw*S12*S23^2*x^2 - 17*S12^2*S23^2*x^2 - 
     17*S12*S23^3*x^2 + 16*mmw^2*S12^2*x^3 - 15*mmw*S12^3*x^3 - 
     17*mmw*S12^2*S23*x^3 + 9*S12^3*S23*x^3 + 16*mmw*S12*S23^2*x^3 - 
     24*S12^2*S23^2*x^3 - 8*S12*S23^3*x^3 - 8*mmw*S12^3*x^4 + 
     17*S12^3*S23*x^4 - 16*S12^2*S23^2*x^4 + 8*S12^3*S23*x^5))/
   (4*x*(1 + x)*(-mmw + S12*x)*(-S23 + S12*x)*(S12 + S23 + S12*x)*
    (mmw + S23*x)), (ep*(-2*mmw + S12*x))/(x*(-mmw + S12*x)), 
  -1/2*(ep*(-14*mmw*S12 - 14*mmw*S23 - 30*mmw*S12*x + S12^2*x - 8*mmw*S23*x + 
      S12*S23*x - 16*mmw*S12*x^2 + 4*S12^2*x^2 - 5*S12*S23*x^2 + 
      3*S12^2*x^3))/(x*(1 + x)*(-mmw + S12*x)*(S12 + S23 + S12*x)), 
  (ep*(3*mmw - 2*S12*x + S12*x^2))/(x*(1 + x)*(-mmw + S12*x)), 
  (ep*(-25*mmw^3*S12 - 25*mmw^3*S23 - 57*mmw^3*S12*x + 38*mmw^2*S12^2*x - 
     24*mmw^3*S23*x + 62*mmw^2*S12*S23*x + 24*mmw^2*S23^2*x - 
     32*mmw^3*S12*x^2 + 90*mmw^2*S12^2*x^2 - 13*mmw*S12^3*x^2 + 
     84*mmw^2*S12*S23*x^2 - 68*mmw*S12^2*S23*x^2 + 24*mmw^2*S23^2*x^2 - 
     86*mmw*S12*S23^2*x^2 - 31*mmw*S23^3*x^2 + 52*mmw^2*S12^2*x^3 - 
     33*mmw*S12^3*x^3 + 24*mmw^2*S12*S23*x^3 - 115*mmw*S12^2*S23*x^3 + 
     27*S12^3*S23*x^3 - 111*mmw*S12*S23^2*x^3 + 54*S12^2*S23^2*x^3 - 
     32*mmw*S23^3*x^3 + 27*S12*S23^3*x^3 - 20*mmw*S12^3*x^4 - 
     48*mmw*S12^2*S23*x^4 + 47*S12^3*S23*x^4 - 24*mmw*S12*S23^2*x^4 + 
     75*S12^2*S23^2*x^4 + 28*S12*S23^3*x^4 + 20*S12^3*S23*x^5 + 
     20*S12^2*S23^2*x^5))/(4*x*(1 + x)*(-mmw + S12*x)*(S12 + S23 + S12*x)*
    (mmw + S23*x)*(-mmw + S12*x + S23*x)), 
  -1/4*(ep*(3*mmw*S12 + 3*mmw*S23 - 5*mmw*S12*x - 7*S12^2*x - 7*S12*S23*x - 
      8*mmw*S12*x^2 - 3*S12^2*x^2 - 4*S12*S23*x^2 + 4*S12^2*x^3))/
    (x*(1 + x)*(-mmw + S12*x)*(S12 + S23 + S12*x)), 
  (ep*(-6*mmw*S12*S23 - 6*mmw*S23^2 - 2*mmw*S12^2*x - 16*mmw*S12*S23*x + 
     5*S12^2*S23*x + 5*S12*S23^2*x - 2*mmw*S12^2*x^2 + 3*S12^3*x^2 - 
     16*mmw*S12*S23*x^2 + 15*S12^2*S23*x^2 - S12*S23^2*x^2 + 4*S12^3*x^3 + 
     16*S12^2*S23*x^3 + S12^3*x^4))/(2*x*(1 + x)*(-mmw + S12*x)*
    (-S23 + S12*x)*(S12 + S23 + S12*x)), 
  (ep*(9*mmw*S12 + 9*mmw*S23 + 17*mmw*S12*x + 3*S12^2*x + 3*S12*S23*x + 
     8*mmw*S12*x^2 + 7*S12^2*x^2 + 12*S12*S23*x^2 + 4*S12^2*x^3))/
   (4*x*(1 + x)*(-mmw + S12*x)*(S12 + S23 + S12*x)), 
  (ep*(13*mmw^2*S12 + 13*mmw^2*S23 + 29*mmw^2*S12*x - 14*mmw*S12^2*x + 
     8*mmw^2*S23*x - 19*mmw*S12*S23*x - 5*mmw*S23^2*x + 16*mmw^2*S12*x^2 - 
     34*mmw*S12^2*x^2 + S12^3*x^2 - 17*mmw*S12*S23*x^2 + 2*S12^2*S23*x^2 + 
     S12*S23^2*x^2 - 20*mmw*S12^2*x^3 + 5*S12^3*x^3 - 8*mmw*S12*S23*x^3 + 
     S12^2*S23*x^3 - 4*S12*S23^2*x^3 + 4*S12^3*x^4 + 4*S12^2*S23*x^4))/
   (4*x*(1 + x)*(-mmw + S12*x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S23*x)), 
  -((ep*(-2*mmw + S12*x))/(x*(-mmw + S12*x))), 
  (ep*(3*mmw^3*S12 + 3*mmw^3*S23 + 3*mmw^3*S12*x - 6*mmw^2*S12^2*x + 
     8*mmw^3*S23*x + 2*mmw^2*S12*S23*x + 8*mmw^2*S23^2*x - 
     6*mmw^2*S12^2*x^2 + 3*mmw*S12^3*x^2 - 32*mmw*S12^2*S23*x^2 + 
     8*mmw^2*S23^2*x^2 - 62*mmw*S12*S23^2*x^2 - 27*mmw*S23^3*x^2 + 
     3*mmw*S12^3*x^3 + 8*mmw^2*S12*S23*x^3 - 59*mmw*S12^2*S23*x^3 + 
     19*S12^3*S23*x^3 - 91*mmw*S12*S23^2*x^3 + 38*S12^2*S23^2*x^3 - 
     32*mmw*S23^3*x^3 + 19*S12*S23^3*x^3 - 32*mmw*S12^2*S23*x^4 + 
     35*S12^3*S23*x^4 - 24*mmw*S12*S23^2*x^4 + 59*S12^2*S23^2*x^4 + 
     24*S12*S23^3*x^4 + 16*S12^3*S23*x^5 + 16*S12^2*S23^2*x^5))/
   (4*x*(1 + x)*(-mmw + S12*x)*(S12 + S23 + S12*x)*(mmw + S23*x)*
    (-mmw + S12*x + S23*x)), (-3*ep)/(4*x*(1 + x)), 
  -1/2*(ep*(mmw^2 - 7*mmw*S23*x + mmw*S12*x^2 - 8*mmw*S23*x^2 + 
      8*S12*S23*x^2 + 9*S12*S23*x^3))/(x*(1 + x)*(-mmw + S12*x)*
     (mmw + S23*x)), -((ep*(-3*mmw*S12*S23 - 3*mmw*S23^2 - mmw*S12^2*x - 
      8*mmw*S12*S23*x + S12^2*S23*x + S12*S23^2*x - mmw*S12^2*x^2 + 
      3*S12^3*x^2 - 8*mmw*S12*S23*x^2 + 6*S12^2*S23*x^2 - 2*S12*S23^2*x^2 + 
      5*S12^3*x^3 + 8*S12^2*S23*x^3 + 2*S12^3*x^4))/
    (x*(1 + x)*(-mmw + S12*x)*(-S23 + S12*x)*(S12 + S23 + S12*x))), 
  (ep*(-mmw^3 + mmw^2*S12*x - mmw^2*S12*x^2 - 7*mmw*S12*S23*x^2 - 
     7*mmw*S23^2*x^2 + mmw*S12^2*x^3 - 8*mmw*S12*S23*x^3 + 4*S12^2*S23*x^3 - 
     8*mmw*S23^2*x^3 + 4*S12*S23^2*x^3 + 5*S12^2*S23*x^4 + 5*S12*S23^2*x^4))/
   (2*x*(1 + x)*(-mmw + S12*x)*(mmw + S23*x)*(-mmw + S12*x + S23*x)), 
  (ep*(mmw^2*S12 - mmw*S12^2*x + 8*mmw*S12*S23*x + 8*mmw*S23^2*x - 
     5*S12^2*S23*x^2 - 5*S12*S23^2*x^2))/(2*(mmw - S12*x)*
    (mmw - S12*x - S23*x)*(mmw + S23*x)), 
  -1/2*(ep*(3*mmw^2*S12 + 8*mmw^2*S23 - 3*mmw*S12^2*x - 8*mmw*S12*S23*x + 
      S12^2*S23*x^2 + S12*S23^2*x^2))/((mmw - S12*x)*(mmw - S12*x - S23*x)*
     (mmw + S23*x)), (4*ep*S23*(S12 + S23)*x*(-2*mmw + S12*x))/
   ((-mmw + S12*x)*(mmw + S23*x)*(-mmw + S12*x + S23*x)), 
  (-2*ep*S12)/(-mmw + S12*x)}}


==> anc/PL1/PL1_Boundaries.m <==
{gb[1] -> 0, gb[2] -> (E^(2*ep*EulerGamma)*ep*Pi*Csc[ep*Pi]*Gamma[1 + 2*ep])/
   mmw^(2*ep), gb[3] -> -((E^(2*ep*EulerGamma)*ep*Pi*Csc[ep*Pi]*
     Gamma[1 + 2*ep])/mmw^(2*ep)), 
 gb[4] -> -((E^(2*ep*EulerGamma)*Gamma[1 - ep]^3*Gamma[1 + 2*ep])/
    ((-S12)^(2*ep)*Gamma[1 - 3*ep])), gb[5] -> 0, 
 gb[6] -> -((E^(2*ep*EulerGamma)*ep*Pi*Csc[ep*Pi]*Gamma[1 + 2*ep])/
    mmw^(2*ep)), gb[7] -> (E^(2*ep*EulerGamma)*ep*Pi*Cot[ep*Pi]*
    Gamma[1 + 2*ep])/(mmw^ep*(-S12)^ep), gb[8] -> 0, gb[9] -> 0, gb[10] -> 0, 
 gb[11] -> 0, gb[12] -> 0, gb[13] -> 0, 
 gb[14] -> (E^(2*ep*EulerGamma)*ep*Pi^2*Csc[ep*Pi]*Csc[2*ep*Pi]*
    Gamma[1 - ep])/(6*(-S12)^(2*ep)*Gamma[-3*ep]), gb[15] -> 0, 
 gb[16] -> (16^ep*E^(2*ep*EulerGamma)*ep^2*Pi^3*Csc[ep*Pi]^2)/
   ((-S12)^(2*ep)*Gamma[1/2 - ep]^2), 
 gb[17] -> -1/6*(E^(2*ep*EulerGamma)*ep*Pi^2*Csc[ep*Pi]*Csc[2*ep*Pi]*
     Gamma[1 - ep])/((-S12)^(2*ep)*Gamma[-3*ep]), 
 gb[18] -> -1/6*(E^(2*ep*EulerGamma)*Gamma[1 - ep]^3*Gamma[2*ep])/
    ((-S12)^(2*ep)*Gamma[-3*ep]), gb[19] -> 0, gb[20] -> 0, 
 gb[21] -> -1/24*(E^(2*ep*EulerGamma)*ep*Gamma[1 - ep]*Gamma[-ep]^2*
     Gamma[1 + 2*ep])/((-S12)^(2*ep)*Gamma[-3*ep]), 
 gb[22] -> (E^(2*ep*EulerGamma)*ep*Pi*Cot[ep*Pi]*Gamma[1 + 2*ep])/
   (mmw^ep*(-S12)^ep), gb[23] -> 0, gb[24] -> 0, gb[25] -> 0, gb[26] -> 0, 
 gb[27] -> 0, gb[28] -> 0, gb[29] -> 0, 
 gb[30] -> (E^(2*ep*EulerGamma)*ep*((3*2^(1 + 4*ep)*ep*Pi^3*Csc[ep*Pi]^2)/
      Gamma[1/2 - ep]^2 + (Gamma[1 - ep]*(-(Pi^2*Csc[ep*Pi]*Csc[2*ep*Pi]) + 
        2*Gamma[-ep]^2*Gamma[1 + 2*ep]))/Gamma[-3*ep]))/(6*(-S12)^(2*ep)), 
 gb[31] -> (E^(2*ep*EulerGamma)*ep*
    (-((2^(1 + 4*ep)*ep*Pi^3*Csc[ep*Pi]^2)/Gamma[1/2 - ep]^2) + 
     (Gamma[1 - ep]*(Pi^2*Csc[ep*Pi]*Csc[2*ep*Pi] - 
        Gamma[-ep]^2*Gamma[1 + 2*ep]))/Gamma[-3*ep]))/(2*(-S12)^(2*ep))}


==> anc/PL1/PL1_Canonical_Basis.m <==
{gb[1] -> -(ep^2*s23*PL1[0, 0, 1, 0, 0, 0, 0, 2, 2]), 
 gb[2] -> -((-1 + ep)*ep*mmw*PL1[0, 0, 0, 0, 1, 0, 0, 2, 2]), 
 gb[3] -> (2*ep^2*(2 - 13*ep + 27*ep^2 - 18*ep^3)*PL1[0, 0, 1, 0, 0, 0, 0, 1, 
      1])/((-2 + 7*ep)*mmw + ep*s23) + 
   (2*ep^3*(-mmw + s23)*(mmw + s23)*PL1[0, 0, 1, 0, 0, 0, 0, 2, 2])/
    ((-2 + 7*ep)*mmw + ep*s23), 
 gb[4] -> -(ep^2*s12*PL1[0, 1, 0, 0, 2, 0, 0, 0, 2]), 
 gb[5] -> -(ep^2*mmt*PL1[1, 0, 0, 0, 0, 0, 0, 2, 2]), 
 gb[6] -> (2*ep^2*(2 - 13*ep + 27*ep^2 - 18*ep^3)*PL1[1, 0, 0, 0, 0, 0, 0, 1, 
      1])/(-2*mmw + ep*(mmt + 7*mmw)) + 
   (2*ep^3*(mmt - mmw)*(mmt + mmw)*PL1[1, 0, 0, 0, 0, 0, 0, 2, 2])/
    (-2*mmw + ep*(mmt + 7*mmw)), 
 gb[7] -> -(ep^2*s12*PL1[1, 0, 0, 0, 2, 0, 0, 2, 0]), 
 gb[8] -> -1/2*(ep*(-1 + 2*ep)*mmt^2*mmw*PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/
     ((mmt - mmw)*s12) + (ep^2*(-1 + 2*ep)*mmt*((-1 + 2*ep)*mmt^2 + 
      ep*mmw*s12 + mmt*(mmw - 2*ep*mmw + (-1 + ep)*s12))*
     PL1[0, 1, 0, 0, 1, 0, 0, 1, 1])/((mmt - mmw)*mmw*s12) + 
   (ep^3*mmt*s12*PL1[0, 1, 0, 0, 2, 0, 0, 0, 2])/(2*mmw - 6*ep*mmw) - 
   (2*ep^2*(2 - 7*ep + 6*ep^2)*mmt^2*
     (-(((-2 + 13*ep - 27*ep^2 + 18*ep^3)*(2*mmt - 3*ep*mmt - mmw + ep*mmw)*
         PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/(ep*(-2 + 3*ep)*mmt*
         (-8/(mmw^2*s12^2) + (68*ep)/(mmw^2*s12^2) - (212*ep^2)/
           (mmw^2*s12^2) + (288*ep^3)/(mmw^2*s12^2) - 
          (144*ep^4)/(mmw^2*s12^2))*s12^2)) - 
      ((mmt^2 - 2*ep*mmt^2 - 2*mmt*mmw + 5*ep*mmt*mmw + mmw^2 - 3*ep*mmw^2 + 
         mmt*s12 - ep*mmt*s12 - ep*mmw*s12)*PL1[0, 1, 0, 0, 1, 0, 0, 1, 1])/
       (2*(-2 + 3*ep)*mmt) + ((mmt - mmw)*mmw*(mmt - mmw - s12)*
        PL1[0, 1, 0, 0, 1, 0, 0, 2, 1])/(2*(-2 + 3*ep)*mmt) + 
      ((2 - 3*ep)*(-ep + 2*ep^2)*(mmt - mmw)*(mmt - mmw - s12)*
        PL1[0, 1, 0, 0, 2, 0, 0, 0, 2])/((-2 + 3*ep)*mmt*mmw^2*
        (-8/(mmw^2*s12^2) + (68*ep)/(mmw^2*s12^2) - 
         (212*ep^2)/(mmw^2*s12^2) + (288*ep^3)/(mmw^2*s12^2) - 
         (144*ep^4)/(mmw^2*s12^2))*(-mmt + mmw + s12))))/
    ((mmt - mmw)*mmw*s12), 
 gb[9] -> (ep*mmw*(mmt - s12)*((-1 + 2*ep)*mmt + (-1 + ep)*s12)*
     PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/(2*s12*(-mmt + mmw + s12)) - 
   (ep^2*(-1 + 2*ep)*(mmt - s12)*((-1 + 2*ep)*mmt^2 + (1 - 2*ep)*mmw*s12 + 
      mmt*(mmw - 2*ep*mmw + (-1 + ep)*s12))*PL1[0, 1, 0, 0, 1, 0, 0, 1, 1])/
    (mmw*s12*(-mmt + mmw + s12)) + (ep^3*(mmt - mmw)*(mmt - s12)*s12*
     PL1[0, 1, 0, 0, 2, 0, 0, 0, 2])/(2*(-1 + 3*ep)*mmw*(-mmt + mmw + s12)) + 
   (2*ep^2*(2 - 7*ep + 6*ep^2)*mmt*(mmt - s12)*
     (-(((-2 + 13*ep - 27*ep^2 + 18*ep^3)*(2*mmt - 3*ep*mmt - mmw + ep*mmw)*
         PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/(ep*(-2 + 3*ep)*mmt*
         (-8/(mmw^2*s12^2) + (68*ep)/(mmw^2*s12^2) - (212*ep^2)/
           (mmw^2*s12^2) + (288*ep^3)/(mmw^2*s12^2) - 
          (144*ep^4)/(mmw^2*s12^2))*s12^2)) - 
      ((mmt^2 - 2*ep*mmt^2 - 2*mmt*mmw + 5*ep*mmt*mmw + mmw^2 - 3*ep*mmw^2 + 
         mmt*s12 - ep*mmt*s12 - ep*mmw*s12)*PL1[0, 1, 0, 0, 1, 0, 0, 1, 1])/
       (2*(-2 + 3*ep)*mmt) + ((mmt - mmw)*mmw*(mmt - mmw - s12)*
        PL1[0, 1, 0, 0, 1, 0, 0, 2, 1])/(2*(-2 + 3*ep)*mmt) + 
      ((2 - 3*ep)*(-ep + 2*ep^2)*(mmt - mmw)*(mmt - mmw - s12)*
        PL1[0, 1, 0, 0, 2, 0, 0, 0, 2])/((-2 + 3*ep)*mmt*mmw^2*
        (-8/(mmw^2*s12^2) + (68*ep)/(mmw^2*s12^2) - 
         (212*ep^2)/(mmw^2*s12^2) + (288*ep^3)/(mmw^2*s12^2) - 
         (144*ep^4)/(mmw^2*s12^2))*(-mmt + mmw + s12))))/
    (mmw*s12*(-mmt + mmw + s12)), 
 gb[10] -> (ep^2*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*mmt*
     PL1[0, 0, 1, 0, 0, 0, 0, 1, 1])/(2*(mmt - mmw)*
     ((-2 + 7*ep)*mmw + ep*s23)) + 
   (ep^2*mmw*(2*(-mmt + mmw)*s23 - ep*s23*(7*mmw + s23) + 
      ep*mmt*(mmw + 7*s23))*PL1[0, 0, 1, 0, 0, 0, 0, 2, 2])/
    (2*(mmt - mmw)*((-2 + 7*ep)*mmw + ep*s23)) - 
   (ep^2*(1 - 5*ep + 6*ep^2)*mmt*PL1[0, 1, 1, 0, 0, 0, 0, 1, 1])/
    (2*(mmt - mmw)), gb[11] -> 
  (ep^2*(2 - 9*ep + 9*ep^2)*mmw^2*(2*mmt + mmw - 2*s12)*(mmt - s12)*
     PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/(2*(-1 + 2*ep)*(3*(-1 + ep)*mmt + s12)*
     (-mmt + mmw + s12)^2) + (ep^2*(2 - 9*ep + 9*ep^2)*(mmt - s12)*
     ((-3 + 11*ep - 14*ep^2 + 6*ep^3)*mmt^2 + (2 - ep - 18*ep^2 + 21*ep^3)*
       mmt*mmw + 9*ep^3*mmw^2 - 2*(-1 + ep)^2*(-2 + 3*ep)*mmt*s12 - 
      s12*(2*mmw + s12) - ep^2*(9*mmw^2 + 5*mmw*s12 + 2*s12^2) + 
      ep*(2*mmw^2 + 7*mmw*s12 + 3*s12^2))*PL1[1, 0, 0, 0, 0, 0, 0, 1, 1])/
    ((-1 + ep)*(-2*mmw + ep*(mmt + 7*mmw))*(3*(-1 + ep)*mmt + s12)*
     (-mmt + mmw + s12)^2) + 
   (ep^2*mmw*((6 - 39*ep + 85*ep^2 - 72*ep^3 + 18*ep^4)*mmt^4 - 
      mmt^3*(3*(4 - 26*ep + 56*ep^2 - 45*ep^3 + 9*ep^4)*mmw + 
        (14 - 95*ep + 217*ep^2 - 198*ep^3 + 60*ep^4)*s12) + 
      mmt^2*((6 - 39*ep + 81*ep^2 - 54*ep^3)*mmw^2 + 
        (2 - 3*ep)^2*(4 - 13*ep + 3*ep^2)*mmw*s12 + 
        (10 - 69*ep + 157*ep^2 - 140*ep^3 + 42*ep^4)*s12^2) + 
      ep*mmw*s12*(-9*ep^3*mmw^2 + s12*(2*mmw + s12) + 
        ep^2*(9*mmw^2 + 5*mmw*s12 + 2*s12^2) - 
        ep*(2*mmw^2 + 7*mmw*s12 + 3*s12^2)) + 
      mmt*(-2*s12*(mmw + s12)^2 + 3*ep^4*mmw*(3*mmw^2 + 14*mmw*s12 + 
          2*s12^2) + ep*s12*(5*mmw^2 + 19*mmw*s12 + 13*s12^2) + 
        ep^2*(2*mmw^3 + 15*mmw^2*s12 - 24*mmw*s12^2 - 25*s12^3) + 
        ep^3*(-9*mmw^3 - 54*mmw^2*s12 + 3*mmw*s12^2 + 14*s12^3)))*
     PL1[1, 0, 0, 0, 0, 0, 0, 2, 2])/((1 - 3*ep + 2*ep^2)*
     (-2*mmw + ep*(mmt + 7*mmw))*(3*(-1 + ep)*mmt + s12)*
     (-mmt + mmw + s12)^2) + (ep^2*(2 - 9*ep + 9*ep^2)*(mmt - s12)*
     (2*(-1 + ep)*mmt^2 + (-1 + ep)*mmt*(mmw - 2*s12) + mmw*s12)*
     PL1[1, 0, 0, 0, 1, 0, 0, 1, 1])/((3*(-1 + ep)*mmt + s12)*
     (-mmt + mmw + s12)^2) + (ep^2*(mmt - s12)*s12*(3*(-1 + ep)^2*mmt^2 + 
      s12*((2 - 4*ep)*mmw + s12 - ep*s12) + 
      mmt*((-2 + 6*ep^2)*mmw + (-4 + 7*ep - 3*ep^2)*s12))*
     PL1[1, 0, 0, 0, 2, 0, 0, 2, 0])/((-1 + ep)*(3*(-1 + ep)*mmt + s12)*
     (-mmt + mmw + s12)^2) + (2*ep^2*(2 - 9*ep + 9*ep^2)*(mmt - s12)^2*
     (-(((-2 + 13*ep - 27*ep^2 + 18*ep^3)*(4*ep*mmt - 6*ep^2*mmt + 2*ep*mmw - 
          3*ep^2*mmw - 4*ep*s12 + 6*ep^2*s12)*PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/
        (ep*(-8/(mmw^2*s12^2) + (68*ep)/(mmw^2*s12^2) - 
          (212*ep^2)/(mmw^2*s12^2) + (288*ep^3)/(mmw^2*s12^2) - 
          (144*ep^4)/(mmw^2*s12^2))*s12^2*(-2*mmt + 3*ep*mmt + 2*s12 - 
          3*ep*s12))) - (4*(-ep + 2*ep^2)*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
        (mmt - mmw)^3*(mmt - mmw - s12)*(-3*mmt + 3*ep*mmt + s12)*
        ((-3*(ep*mmt^2 - 3*ep^2*mmt^2 + 2*ep^3*mmt^2 - 6*mmt*mmw + 
            48*ep*mmt*mmw - 110*ep^2*mmt*mmw + 76*ep^3*mmt*mmw - 6*mmw^2 + 
            39*ep*mmw^2 - 79*ep^2*mmw^2 + 50*ep^3*mmw^2)*(3*mmt - 8*ep*mmt + 
            6*ep^2*mmt + 2*ep*mmw - 3*ep^2*mmw - s12 + ep*s12))/
          (4*ep*(mmt - mmw)^4*mmw^2*(mmt - mmw - s12)*(-3*mmt + 3*ep*mmt + 
            s12)) - (3*(ep*mmt - 3*ep^2*mmt + 2*ep^3*mmt - 2*mmw + 
            13*ep*mmw - 25*ep^2*mmw + 14*ep^3*mmw)*(-7*mmt^2 + 14*ep*mmt^2 - 
            6*ep^2*mmt^2 - 11*mmt*mmw + 30*ep*mmt*mmw - 21*ep^2*mmt*mmw - 
            2*ep*mmw^2 + 3*ep^2*mmw^2 + 5*mmt*s12 - 7*ep*mmt*s12 + mmw*s12 - 
            ep*mmw*s12))/(4*ep*(mmt - mmw)^4*mmw^2*(mmt - mmw - s12)*
           (-3*mmt + 3*ep*mmt + s12)))*PL1[1, 0, 0, 0, 0, 0, 0, 1, 1])/
       (3*(ep*mmt - 3*ep^2*mmt + 2*ep^3*mmt - 2*mmw + 13*ep*mmw - 
         25*ep^2*mmw + 14*ep^3*mmw)*(-8/(mmw^2*s12^2) + 
         (68*ep)/(mmw^2*s12^2) - (212*ep^2)/(mmw^2*s12^2) + 
         (288*ep^3)/(mmw^2*s12^2) - (144*ep^4)/(mmw^2*s12^2))*s12^2*
        (-2*mmt + 3*ep*mmt + 2*s12 - 3*ep*s12)) + 
      (ep*(mmt - mmw)^2*mmw*(3*mmt - 8*ep*mmt + 6*ep^2*mmt + 2*ep*mmw - 
         3*ep^2*mmw - s12 + ep*s12)*PL1[1, 0, 0, 0, 0, 0, 0, 2, 2])/
       (2*(ep*mmt - 3*ep^2*mmt + 2*ep^3*mmt - 2*mmw + 13*ep*mmw - 
         25*ep^2*mmw + 14*ep^3*mmw)*(-2*mmt + 3*ep*mmt + 2*s12 - 3*ep*s12)) - 
      ((mmt^2 - ep*mmt^2 + 5*mmt*mmw - 14*ep*mmt*mmw + 9*ep^2*mmt*mmw - 
         ep*mmt*s12 - 3*mmw*s12 + 5*ep*mmw*s12 - s12^2 + 2*ep*s12^2)*
        PL1[1, 0, 0, 0, 1, 0, 0, 1, 1])/(2*(-2*mmt + 3*ep*mmt + 2*s12 - 
         3*ep*s12)) + (mmw*(mmt - mmw - s12)*(-3*mmt + 3*ep*mmt + s12)*
        PL1[1, 0, 0, 0, 1, 0, 0, 2, 1])/(2*(-2*mmt + 3*ep*mmt + 2*s12 - 
         3*ep*s12)) - (mmw*s12*(-mmt + 5*ep*mmt - 6*ep^2*mmt - s12 + 
         2*ep*s12)*PL1[1, 0, 0, 0, 2, 0, 0, 2, 0])/(2*(-1 + 3*ep - 2*ep^2)*
        (-2*mmt + 3*ep*mmt + 2*s12 - 3*ep*s12))))/((3*(-1 + ep)*mmt + s12)*
     (-mmt + mmw + s12)^2), 
 gb[12] -> (ep^3*(mmt - s12)*s12*PL1[0, 1, 0, 0, 2, 0, 0, 0, 2])/
    (2*(-1 + 3*ep)*(mmt - mmw - s12)) + 
   (ep^2*(2 - 7*ep + 6*ep^2)*(mmt - s12)*((-1 + 4*ep)*mmt + s12 - 3*ep*s12)*
     PL1[1, 0, 0, 0, 0, 0, 0, 1, 1])/((-2*mmw + ep*(mmt + 7*mmw))*s12*
     (-mmt + mmw + s12)) - (ep^3*(mmt - mmw)*(mmt - s12)*
     (mmt^2 - mmw*s12 - mmt*(mmw + s12))*PL1[1, 0, 0, 0, 0, 0, 0, 2, 2])/
    ((-2*mmw + ep*(mmt + 7*mmw))*s12*(-mmt + mmw + s12)) + 
   ((1 - 2*ep)^2*ep^2*(mmt - s12)^2*PL1[1, 0, 0, 0, 0, 1, 0, 1, 1])/
    ((mmt - mmw - s12)*s12), 
 gb[13] -> -1/2*(ep^3*(-2 + 3*ep)*mmw*(2*mmt + mmw - 2*s12)*(mmt - s12)*
      PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/((-1 + 2*ep)*(3*(-1 + ep)*mmt + s12)*
      (-mmt + mmw + s12)) - (ep^3*(-2 + 3*ep)*(mmt - s12)*
     (9*ep^3*mmw*(3*mmt + mmw) - mmw*(mmt + s12) + 
      ep^2*(mmt^2 - 3*mmw*(3*mmw + s12) - mmt*(33*mmw + s12)) + 
      ep*(-mmt^2 + mmt*(11*mmw + s12) + 2*mmw*(mmw + 2*s12)))*
     PL1[1, 0, 0, 0, 0, 0, 0, 1, 1])/((-1 + ep)*mmw*
     (-2*mmw + ep*(mmt + 7*mmw))*(3*(-1 + ep)*mmt + s12)*
     (-mmt + mmw + s12)) + (ep^4*(mmt - mmw)^2*(mmt - s12)*
     ((3 - 8*ep + 6*ep^2)*mmt - 3*ep^2*mmw - s12 + ep*(2*mmw + s12))*
     PL1[1, 0, 0, 0, 0, 0, 0, 2, 2])/((1 - 3*ep + 2*ep^2)*
     (-2*mmw + ep*(mmt + 7*mmw))*(3*(-1 + ep)*mmt + s12)*
     (-mmt + mmw + s12)) - (ep^3*(mmt - s12)*(-((-1 + ep)*mmt^2) + 
      (5 - 14*ep + 9*ep^2)*mmt*mmw - ep*mmt*s12 + (-3 + 5*ep)*mmw*s12 + 
      (-1 + 2*ep)*s12^2)*PL1[1, 0, 0, 0, 1, 0, 0, 1, 1])/
    (mmw*(3*(-1 + ep)*mmt + s12)*(-mmt + mmw + s12)) + 
   (ep^3*(mmt - s12)*((-1 + 3*ep)*mmt - s12)*s12*PL1[1, 0, 0, 0, 2, 0, 0, 2, 
      0])/((-1 + ep)*(mmt - mmw - s12)*(3*(-1 + ep)*mmt + s12)) - 
   (2*ep^3*(-2 + 3*ep)*(mmt - s12)^2*
     (-(((-2 + 13*ep - 27*ep^2 + 18*ep^3)*(4*ep*mmt - 6*ep^2*mmt + 2*ep*mmw - 
          3*ep^2*mmw - 4*ep*s12 + 6*ep^2*s12)*PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/
        (ep*(-8/(mmw^2*s12^2) + (68*ep)/(mmw^2*s12^2) - 
          (212*ep^2)/(mmw^2*s12^2) + (288*ep^3)/(mmw^2*s12^2) - 
          (144*ep^4)/(mmw^2*s12^2))*s12^2*(-2*mmt + 3*ep*mmt + 2*s12 - 
          3*ep*s12))) - (4*(-ep + 2*ep^2)*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
        (mmt - mmw)^3*(mmt - mmw - s12)*(-3*mmt + 3*ep*mmt + s12)*
        ((-3*(ep*mmt^2 - 3*ep^2*mmt^2 + 2*ep^3*mmt^2 - 6*mmt*mmw + 
            48*ep*mmt*mmw - 110*ep^2*mmt*mmw + 76*ep^3*mmt*mmw - 6*mmw^2 + 
            39*ep*mmw^2 - 79*ep^2*mmw^2 + 50*ep^3*mmw^2)*(3*mmt - 8*ep*mmt + 
            6*ep^2*mmt + 2*ep*mmw - 3*ep^2*mmw - s12 + ep*s12))/
          (4*ep*(mmt - mmw)^4*mmw^2*(mmt - mmw - s12)*(-3*mmt + 3*ep*mmt + 
            s12)) - (3*(ep*mmt - 3*ep^2*mmt + 2*ep^3*mmt - 2*mmw + 
            13*ep*mmw - 25*ep^2*mmw + 14*ep^3*mmw)*(-7*mmt^2 + 14*ep*mmt^2 - 
            6*ep^2*mmt^2 - 11*mmt*mmw + 30*ep*mmt*mmw - 21*ep^2*mmt*mmw - 
            2*ep*mmw^2 + 3*ep^2*mmw^2 + 5*mmt*s12 - 7*ep*mmt*s12 + mmw*s12 - 
            ep*mmw*s12))/(4*ep*(mmt - mmw)^4*mmw^2*(mmt - mmw - s12)*
           (-3*mmt + 3*ep*mmt + s12)))*PL1[1, 0, 0, 0, 0, 0, 0, 1, 1])/
       (3*(ep*mmt - 3*ep^2*mmt + 2*ep^3*mmt - 2*mmw + 13*ep*mmw - 
         25*ep^2*mmw + 14*ep^3*mmw)*(-8/(mmw^2*s12^2) + 
         (68*ep)/(mmw^2*s12^2) - (212*ep^2)/(mmw^2*s12^2) + 
         (288*ep^3)/(mmw^2*s12^2) - (144*ep^4)/(mmw^2*s12^2))*s12^2*
        (-2*mmt + 3*ep*mmt + 2*s12 - 3*ep*s12)) + 
      (ep*(mmt - mmw)^2*mmw*(3*mmt - 8*ep*mmt + 6*ep^2*mmt + 2*ep*mmw - 
         3*ep^2*mmw - s12 + ep*s12)*PL1[1, 0, 0, 0, 0, 0, 0, 2, 2])/
       (2*(ep*mmt - 3*ep^2*mmt + 2*ep^3*mmt - 2*mmw + 13*ep*mmw - 
         25*ep^2*mmw + 14*ep^3*mmw)*(-2*mmt + 3*ep*mmt + 2*s12 - 3*ep*s12)) - 
      ((mmt^2 - ep*mmt^2 + 5*mmt*mmw - 14*ep*mmt*mmw + 9*ep^2*mmt*mmw - 
         ep*mmt*s12 - 3*mmw*s12 + 5*ep*mmw*s12 - s12^2 + 2*ep*s12^2)*
        PL1[1, 0, 0, 0, 1, 0, 0, 1, 1])/(2*(-2*mmt + 3*ep*mmt + 2*s12 - 
         3*ep*s12)) + (mmw*(mmt - mmw - s12)*(-3*mmt + 3*ep*mmt + s12)*
        PL1[1, 0, 0, 0, 1, 0, 0, 2, 1])/(2*(-2*mmt + 3*ep*mmt + 2*s12 - 
         3*ep*s12)) - (mmw*s12*(-mmt + 5*ep*mmt - 6*ep^2*mmt - s12 + 
         2*ep*s12)*PL1[1, 0, 0, 0, 2, 0, 0, 2, 0])/(2*(-1 + 3*ep - 2*ep^2)*
        (-2*mmt + 3*ep*mmt + 2*s12 - 3*ep*s12))))/
    (mmw*(3*(-1 + ep)*mmt + s12)*(-mmt + mmw + s12)), 
 gb[14] -> -1/2*(ep^2*(1 - 5*ep + 6*ep^2)*PL1[1, 0, 0, 1, 1, 0, 0, 0, 1]), 
 gb[15] -> (ep^2*mmt*s12*PL1[1, 0, 0, 0, 2, 0, 0, 2, 0])/(mmt - mmw) + 
   ((1 - 2*ep)^2*ep^2*mmt*PL1[1, 1, 0, 0, 1, 0, 0, 1, 0])/(mmt - mmw), 
 gb[16] -> (1 - 2*ep)^2*ep^2*PL1[1, 1, 0, 0, 1, 1, 0, 0, 0], 
 gb[17] -> (2*ep^2*(1 - 5*ep + 6*ep^2)*(mmt - s12)^2*
     PL1[-1, 1, 1, 0, 0, 1, 0, 1, 1])/(s12*(mmw - s23)) - 
   (ep^2*(2 - 9*ep + 9*ep^2)*((-2 + 8*ep)*mmt^3 - 2*(-1 + 4*ep)*mmw*s12*
       (s12 + s23) - 2*(-1 + 4*ep)*mmt^2*(mmw + 2*s12 + s23) + 
      mmt*mmw*(-3*s12 + 14*ep*s12 - 2*s23 + 8*ep*s23) + 
      mmt*s12*((-2 + 8*ep)*s12 + (-3 + 10*ep)*s23))*
     PL1[0, 0, 1, 0, 0, 0, 0, 1, 1])/(2*(mmt - mmw)*s12*(mmw - s23)*
     ((-2 + 7*ep)*mmw + ep*s23)) + 
   (ep^2*(4*(mmt - mmw)*mmw*s12*s23 + 2*ep^2*(3*mmt^3*(mmw - s23) - 
        3*mmt^2*(mmw - s23)*(mmw + 2*s12 + s23) + 
        mmw*s12*(-3*mmw*s12 - 17*mmw*s23 + 3*s12*s23 + s23^2) + 
        mmt*(-(s12*s23*(3*s12 + 2*s23)) + mmw^2*(7*s12 + 3*s23) + 
          mmw*(3*s12^2 + 11*s12*s23 - 3*s23^2))) + 
      ep*(-2*mmt^3*(mmw - s23) + 2*mmt^2*(mmw - s23)*(mmw + 2*s12 + s23) + 
        2*mmw*s12*(-(s12*s23) + mmw*(s12 + 12*s23)) + 
        mmt*(s12*s23*(2*s12 + s23) - mmw^2*(5*s12 + 2*s23) - 
          2*mmw*(s12^2 + 10*s12*s23 - s23^2))))*PL1[0, 0, 1, 0, 0, 0, 0, 2, 
      2])/(2*(-1 + 2*ep)*(mmt - mmw)*s12*((-2 + 7*ep)*mmw + ep*s23)) + 
   (ep^2*(1 - 5*ep + 6*ep^2)*(2*mmt^3 - mmt*s12*s23 + 2*mmw*s12*s23 - 
      2*mmt^2*(mmw + s12 + s23) + mmt*mmw*(s12 + 2*s23))*
     PL1[0, 1, 1, 0, 0, 0, 0, 1, 1])/(2*(mmt - mmw)*s12*(mmw - s23)) + 
   (ep^2*(1 - 6*ep + 8*ep^2)*(s12*s23 - mmt*(mmw + s23) + mmw*(s12 + 2*s23))*
     PL1[0, 1, 1, 0, 0, 1, 0, 1, 1])/(mmw - s23) - 
   (ep^2*(1 - 5*ep + 6*ep^2)*(2*mmt - mmw - 2*s12 - 3*s23)*
     PL1[1, 0, 0, 1, 1, 0, 0, 0, 1])/(2*(mmw - s23)), 
 gb[18] -> (-2*ep^3*(1 - 5*ep + 6*ep^2)*(s12 + s23)^2*
     (-(mmt*s23) + mmw*(s12 + s23))*PL1[-1, 1, 1, 0, 1, 0, 0, 1, 1])/
    (s12*(mmw - s23)*((-1 + ep)*mmw*(s12 + s23) + 
      mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) + 
   (ep*mmw*(2*(-1 + 2*ep)*mmt^3*(mmw + s23)*(s12 - 3*ep*s12 + 
        (-1 + ep)*s23) + (-1 + ep)^2*mmw*s12*(s12 + s23)*
       (mmw^2 + s12*s23 + 3*mmw*(s12 + s23)) - 
      mmt*(-((-1 + ep)*s12^2*s23*((-1 + 3*ep)*s12 + s23 - ep*s23)) + 
        mmw*s12*(s12 + s23)*((5 - 24*ep + 27*ep^2)*s12 + 
          2*(3 - 11*ep + 12*ep^2)*s23) + 2*(-1 + 2*ep)*mmw^2*
         ((-4 + 8*ep)*s12^2 + (-5 + 13*ep)*s12*s23 + 4*ep*s23^2)) + 
      mmt^2*(-2*(1 - 3*ep + 2*ep^2)*mmw^2*(s12 + s23) + 
        (-1 + 3*ep)*s12*s23*((-1 + 3*ep)*s12 + s23 - ep*s23) + 
        mmw*((7 - 34*ep + 39*ep^2)*s12^2 + (15 - 70*ep + 79*ep^2)*s12*s23 + 
          2*(-1 - ep + 6*ep^2)*s23^2)))*PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/
    (4*s12*(-mmt + mmw + s12)*(mmw - s23)*((-1 + ep)*mmw*(s12 + s23) + 
      mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) + 
   (ep^2*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
     (mmw^2*(s12 + s23)*((-1 + ep)*mmw + 4*(-1 + 4*ep)*s12 + 
        3*(-1 + 5*ep)*s23) + mmt*mmw*((5 - 11*ep)*mmw*s12 + 
        (4 - 16*ep)*s12^2 + (7 - 15*ep)*mmw*s23 + (7 - 37*ep)*s12*s23 + 
        (1 - 17*ep)*s23^2) + 2*mmt^2*((-1 + 3*ep)*mmw*s12 + 
        (-3 + 7*ep)*mmw*s23 + s23*(-s12 + 5*ep*s12 + s23 + ep*s23)))*
     PL1[0, 0, 1, 0, 0, 0, 0, 1, 1])/(2*(mmt - mmw)*(mmw - s23)*
     ((-2 + 7*ep)*mmw + ep*s23)*(-((-1 + ep)*mmw*(s12 + s23)) + 
      mmt*(s12 - 3*ep*s12 + (-1 + ep)*s23))) + 
   (ep^2*mmw*(-4*(mmt - mmw)*s23*(mmt*(s12 - s23) + mmw*(s12 + s23)) - 
      ep*(mmw*(s12 + s23)*(mmw^2 - 4*mmw*s12 + 14*mmw*s23 + 4*s12*s23 + 
          5*s23^2) + 2*mmt^2*(mmw*(s12 + 3*s23) + s23*(-15*s12 + 7*s23)) - 
        mmt*(mmw^2*(5*s12 + 7*s23) - 4*mmw*(s12^2 + 5*s12*s23 - 7*s23^2) + 
          s23*(4*s12^2 + 7*s12*s23 + 5*s23^2))) + 
      ep^2*(2*mmt^2*(3*mmw*s12 + 7*mmw*s23 - 27*s12*s23 + s23^2) + 
        mmw*(s12 + s23)*(mmw^2 + 2*mmw*(-6*s12 + s23) + 
          s23*(12*s12 + 13*s23)) - mmt*(mmw^2*(11*s12 + 15*s23) - 
          4*mmw*(3*s12^2 + 16*s12*s23 - s23^2) + s23*(12*s12^2 + 21*s12*s23 + 
            13*s23^2))))*PL1[0, 0, 1, 0, 0, 0, 0, 2, 2])/
    (2*(mmt - mmw)*((-2 + 7*ep)*mmw + ep*s23)*(-((-1 + ep)*mmw*(s12 + s23)) + 
      mmt*(s12 - 3*ep*s12 + (-1 + ep)*s23))) + 
   (ep^2*(-1 + 2*ep)*((-1 + 2*ep)*mmt^4*(mmw + s23)*((-1 + 3*ep)*s12 + s23 - 
        ep*s23) - (-1 + ep)*mmw^2*s12*(s12 + s23)*((-1 + 4*ep)*mmw*s12 + 
        (-2 + 6*ep)*s12^2 + 2*ep*mmw*s23 + (-1 + 4*ep)*s12*s23) - 
      mmt^2*((1 - 3*ep + 2*ep^2)*mmw^3*(s12 + s23) + (-1 + ep)*s12^2*s23*
         ((-1 + 3*ep)*s12 + s23 - ep*s23) + 
        mmw*s12*((1 - 2*ep - 3*ep^2)*s12^2 + (7 - 35*ep + 36*ep^2)*s12*s23 + 
          ep*(-7 + 11*ep)*s23^2) + mmw^2*((-2 + 9*ep - 11*ep^2)*s12^2 - 
          (1 - 6*ep + 5*ep^2)*s12*s23 + (1 + ep - 2*ep^2)*s23^2)) + 
      mmt*mmw*(-2*(-1 + ep)*ep*mmw^2*s23*(s12 + s23) + 
        mmw*s12*((4 - 19*ep + 17*ep^2)*s12^2 + (6 - 35*ep + 37*ep^2)*s12*
           s23 + 4*ep*(-2 + 3*ep)*s23^2) + s12^2*((2 - 8*ep + 6*ep^2)*s12^2 + 
          (6 - 29*ep + 29*ep^2)*s12*s23 + (2 - 13*ep + 15*ep^2)*s23^2)) + 
      mmt^3*(2*mmw*(-s12^2 - s12*s23 + s23*(mmw + s23)) + 
        ep*(2*mmw^2*(s12 - 3*s23) + s12*(s12 - s23)*s23 + 
          mmw*(11*s12^2 + 9*s12*s23 - 4*s23^2)) + 
        ep^2*(-4*mmw^2*(s12 - s23) + s12*s23*(-3*s12 + s23) + 
          mmw*(-15*s12^2 - 9*s12*s23 + 2*s23^2))))*PL1[0, 1, 0, 0, 1, 0, 0, 
      1, 1])/(mmw*s12*(-mmt + mmw + s12)*(mmw - s23)*
     ((-1 + ep)*mmw*(s12 + s23) + mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) - 
   (ep^2*s12*(-(mmw*(-mmt + mmw + s12)*(mmw - s23)*(mmt*(s12 - s23) + 
         mmw*(s12 + s23))) - 2*ep*(mmt^3*(s12 - s23)*(mmw + s23) + 
        mmw^2*(s12 + s23)*(-2*mmw^2 - mmw*s12 + 4*mmw*s23 + 3*s12*s23) + 
        mmt^2*(3*mmw^2*s12 + s12*s23*(-s12 + s23) - 
          3*mmw*(s12^2 + 2*s12*s23 - 2*s23^2)) + 
        mmt*mmw*(mmw^2*(-2*s12 + 3*s23) + s12*(2*s12^2 + 5*s12*s23 - 
            4*s23^2) - mmw*(s12^2 - 2*s12*s23 + 9*s23^2))) + 
      ep^2*(2*mmt^3*(3*s12 - s23)*(mmw + s23) + mmw^2*(s12 + s23)*
         (-3*mmw^2 - mmw*s12 + 7*mmw*s23 + 5*s12*s23) + 
        mmt*mmw*(mmw^2*(-8*s12 + 4*s23) + mmw*(7*s12^2 + 23*s12*s23 - 
            16*s23^2) + s12*(12*s12^2 + 25*s12*s23 - 7*s23^2)) + 
        mmt^2*(2*s12*s23*(-3*s12 + s23) + mmw^2*(5*s12 + s23) + 
          mmw*(-18*s12^2 - 35*s12*s23 + 11*s23^2))))*
     PL1[0, 1, 0, 0, 2, 0, 0, 0, 2])/(4*(-1 + 3*ep)*mmw*(-mmt + mmw + s12)*
     (mmw - s23)*((-1 + ep)*mmw*(s12 + s23) + 
      mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) - 
   (2*ep^2*(2 - 7*ep + 6*ep^2)*mmt*
     (mmt^2*(mmw + s23)*((-1 + 3*ep)*s12 + s23 - ep*s23) + 
      mmw*(s12 + s23)*((-1 + 5*ep)*mmw*s12 + (-2 + 6*ep)*s12^2 + 
        4*ep*mmw*s23 + (-1 + 5*ep)*s12*s23) + 
      mmt*((-1 + ep)*mmw^2*(s12 + s23) + s12*s23*(s12 - 3*ep*s12 + 
          (-1 + ep)*s23) - mmw*((-3 + 9*ep)*s12^2 + 4*(-1 + 4*ep)*s12*s23 + 
          (1 + 3*ep)*s23^2)))*
     (-(((-2 + 13*ep - 27*ep^2 + 18*ep^3)*(2*mmt - 3*ep*mmt - mmw + ep*mmw)*
         PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/(ep*(-2 + 3*ep)*mmt*
         (-8/(mmw^2*s12^2) + (68*ep)/(mmw^2*s12^2) - (212*ep^2)/
           (mmw^2*s12^2) + (288*ep^3)/(mmw^2*s12^2) - 
          (144*ep^4)/(mmw^2*s12^2))*s12^2)) - 
      ((mmt^2 - 2*ep*mmt^2 - 2*mmt*mmw + 5*ep*mmt*mmw + mmw^2 - 3*ep*mmw^2 + 
         mmt*s12 - ep*mmt*s12 - ep*mmw*s12)*PL1[0, 1, 0, 0, 1, 0, 0, 1, 1])/
       (2*(-2 + 3*ep)*mmt) + ((mmt - mmw)*mmw*(mmt - mmw - s12)*
        PL1[0, 1, 0, 0, 1, 0, 0, 2, 1])/(2*(-2 + 3*ep)*mmt) + 
      ((2 - 3*ep)*(-ep + 2*ep^2)*(mmt - mmw)*(mmt - mmw - s12)*
        PL1[0, 1, 0, 0, 2, 0, 0, 0, 2])/((-2 + 3*ep)*mmt*mmw^2*
        (-8/(mmw^2*s12^2) + (68*ep)/(mmw^2*s12^2) - 
         (212*ep^2)/(mmw^2*s12^2) + (288*ep^3)/(mmw^2*s12^2) - 
         (144*ep^4)/(mmw^2*s12^2))*(-mmt + mmw + s12))))/
    (mmw*s12*(-mmt + mmw + s12)*(mmw - s23)*((-1 + ep)*mmw*(s12 + s23) + 
      mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) + 
   (ep^2*(1 - 5*ep + 6*ep^2)*(-4*ep*mmw^2*s23*(s12 + s23)^2 + 
      4*mmt^3*s23*((-2 + 5*ep)*s12 + ep*s23) + mmt*mmw*(s12 + s23)*
       ((-3 + 7*ep)*mmw*s12 + 4*ep*mmw*s23 + (-5 + 17*ep)*s12*s23 + 
        8*ep*s23^2) - mmt^2*(s23*((-3 + 9*ep)*s12^2 + (-5 + 17*ep)*s12*s23 + 
          4*ep*s23^2) + mmw*((-5 + 11*ep)*s12^2 + (-11 + 31*ep)*s12*s23 + 
          8*ep*s23^2)))*PL1[0, 1, 1, 0, 0, 0, 0, 1, 1])/
    (2*(mmt - mmw)*s12*(mmw - s23)*((-1 + ep)*mmw*(s12 + s23) + 
      mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) + 
   (2*ep^3*((1 - 5*ep + 4*ep^2)*mmw*s23*(s12 + s23)^2 + 
      (-1 + 4*ep)*mmt^2*s23*(s12 - 3*ep*s12 + (-1 + ep)*s23) + 
      mmt*(s12 + s23)*(mmw*((1 - 5*ep + 6*ep^2)*s12 + (-1 + 5*ep - 4*ep^2)*
           s23) - s23*(ep*(2*s12 - 5*s23) + s23 + ep^2*(-6*s12 + 4*s23))))*
     PL1[0, 1, 1, 0, 1, 0, 0, 1, 1])/((mmw - s23)*
     ((-1 + ep)*mmw*(s12 + s23) + mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))), 
 gb[19] -> ep^3*(-1 + 2*ep)*(mmt - s12)*PL1[0, 1, 1, 0, 0, 1, 0, 1, 1], 
 gb[20] -> ep^4*(s12 + s23)*PL1[0, 1, 1, 0, 1, 0, 0, 1, 1], 
 gb[21] -> (ep^2*(2 - 9*ep + 9*ep^2)*((-2 + 8*ep)*mmt^2 - 2*s12^2 + 
      8*ep*s12^2 - s12*s23 + 4*ep*s12*s23 - 2*ep*s23^2 + 
      mmw*(s12 - 4*ep*s12 + 2*s23 - 6*ep*s23) + 
      2*mmt*((-1 + 3*ep)*mmw + 2*s12 - 8*ep*s12 + s23 - 3*ep*s23))*
     PL1[0, 0, 1, 0, 0, 0, 0, 1, 1])/(4*s12*(mmw - s23)*
     ((-2 + 7*ep)*mmw + ep*s23)) - 
   (ep^2*(-4*mmw*s12*s23 + 2*ep^2*(3*mmt^2*(mmw - s23) - 
        3*mmt*(mmw - s23)*(mmw + 2*s12 + s23) + mmw^2*(2*s12 + 3*s23) - 
        s12*s23*(3*s12 + 4*s23) + mmw*(3*s12^2 - 14*s12*s23 - 3*s23^2)) + 
      ep*(-2*mmt^2*(mmw - s23) + 2*mmt*(mmw - s23)*(mmw + 2*s12 + s23) - 
        mmw^2*(s12 + 2*s23) + s12*s23*(2*s12 + 3*s23) + 
        mmw*(-2*s12^2 + 22*s12*s23 + 2*s23^2)))*PL1[0, 0, 1, 0, 0, 0, 0, 2, 
      2])/(4*(-1 + 2*ep)*s12*((-2 + 7*ep)*mmw + ep*s23)) + 
   (ep^2*s12*((mmt - mmw - s12)*(mmw - s23) + 
      2*ep^2*(3*mmt^2 - 3*mmw^2 - 2*mmt*(mmw + 3*s12 + 4*s23) + 
        2*mmw*(s12 + 5*s23) + s12*(3*s12 + 8*s23)) + 
      ep*(-2*mmt^2 + 5*mmw^2 + mmw*(s12 - 11*s23) - s12*(2*s12 + 9*s23) + 
        mmt*(-mmw + 4*s12 + 9*s23)))*PL1[0, 1, 0, 0, 2, 0, 0, 0, 2])/
    (8*(1 - 5*ep + 6*ep^2)*(mmt - mmw - s12)*(mmw - s23)) - 
   (ep^3*(-1 + 3*ep)*(-mmt + s12 + s23)^2*PL1[1, -1, 1, 0, 0, 1, 0, 1, 1])/
    (2*s12*(mmw - s23)) + (ep^2*(-2 + 3*ep)*(-2*mmt^2*s23 + 
      (mmw - s12)*(s12*s23 + mmw*(s12 + 2*s23)) + 
      mmt*(-2*mmw^2 + 3*s12*s23 + mmw*(s12 + 2*s23)) + 
      ep*(-2*mmt^3 + 5*s12^2*s23 + 3*mmw*s12*(s12 + s23) + 
        2*mmt^2*(mmw + 2*s12 + 7*s23) - mmw^2*(7*s12 + 12*s23) + 
        mmt*(12*mmw^2 - 5*mmw*s12 - 2*s12^2 - 14*mmw*s23 - 19*s12*s23)) + 
      2*ep^2*(3*mmt^3 - 3*s12^2*s23 + mmw^2*(6*s12 + 9*s23) - 
        mmt^2*(2*mmw + 6*s12 + 11*s23) + 
        mmt*(-9*mmw^2 + 2*mmw*(s12 + 5*s23) + s12*(3*s12 + 14*s23))))*
     PL1[1, 0, 0, 0, 0, 0, 0, 1, 1])/(4*(-2*mmw + ep*(mmt + 7*mmw))*s12*
     (-mmt + mmw + s12)*(mmw - s23)) + 
   (ep^2*(2*mmt*mmw*(mmt - mmw - s12)*s12*(mmw - s23) + 
      ep*(-2*mmt^4*(2*mmw + s23) + 2*mmt^3*(5*mmw^2 + 4*mmw*s12 + 5*mmw*s23 + 
          2*s12*s23) - mmw^2*(mmw - s12)*(s12*s23 + mmw*(s12 + 2*s23)) + 
        mmt*mmw*(2*mmw^3 + 3*mmw*s12*(5*s12 - 2*s23) - 11*s12^2*s23 + 
          2*mmw^2*(9*s12 + 5*s23)) - mmt^2*(8*mmw^3 + mmw*s12*(4*s12 - s23) + 
          2*s12^2*s23 + mmw^2*(25*s12 + 16*s23))) + 
      2*ep^2*(-(mmw^2*s12^2*s23) + mmt^4*(5*mmw + 2*s23) + 
        mmw^4*(2*s12 + 3*s23) - mmt^3*(13*mmw^2 + 10*mmw*s12 + 11*mmw*s23 + 
          4*s12*s23) - mmt*mmw*(3*mmw^3 + 13*mmw*s12^2 - 7*s12^2*s23 + 
          mmw^2*(18*s12 + 13*s23)) + mmt^2*(11*mmw^3 + 2*s12^2*s23 + 
          mmw*s12*(5*s12 + 4*s23) + mmw^2*(26*s12 + 19*s23))))*
     PL1[1, 0, 0, 0, 0, 0, 0, 2, 2])/(4*(-1 + 2*ep)*
     (-2*mmw + ep*(mmt + 7*mmw))*s12*(-mmt + mmw + s12)*(mmw - s23)) + 
   (ep^2*(-1 + 2*ep)*(mmt - s12)*((-1 + 3*ep)*mmt^2 + 2*mmt*s12 - s12^2 + 
      ep*mmw*(s12 - s23) + mmw*s23 + ep*s12*(3*s12 + s23) - 
      ep*mmt*(mmw + 6*s12 + s23))*PL1[1, 0, 0, 0, 0, 1, 0, 1, 1])/
    (2*s12*(-mmt + mmw + s12)*(mmw - s23)) + 
   (ep^3*(-mmt + s12 + s23)*((-1 + 7*ep)*mmw + (-1 + ep)*s23)*
     PL1[1, 0, 1, 0, 0, 1, 0, 1, 1])/(2*(mmw - s23)), 
 gb[22] -> (ep*mmw*((3*mmt - s12)*(-mmt + mmw + s12)^2*(mmw - s23)*s23*
       (mmt + s23) - 3*ep^4*(11*mmt^4*s23*(3*mmw + s23) - 
        mmt^3*(s23^2*(32*s12 + 3*s23) + 9*mmw^2*(s12 + 6*s23) + 
          3*mmw*s23*(41*s12 + 21*s23)) - (mmw - 2*s12)*s12*s23*
         (3*mmw^3 + 6*mmw^2*(s12 + s23) + s12*s23*(s12 + 2*s23) + 
          mmw*(3*s12^2 + 4*s12*s23 - s23^2)) + 
        mmt^2*(18*mmw^3*(s12 + 2*s23) + s12*s23^2*(33*s12 + 10*s23) + 
          mmw*s23*(153*s12^2 + 127*s12*s23 - 6*s23^2) + 
          3*mmw^2*(6*s12^2 + 51*s12*s23 + 10*s23^2)) - 
        mmt*(3*mmw^4*(3*s12 - 4*s23) + s12^2*s23^2*(14*s12 + 11*s23) + 
          mmw*s12*s23*(69*s12^2 + 71*s12*s23 - 10*s23^2) + 
          2*mmw^3*(9*s12^2 + 27*s12*s23 - 2*s23^2) + 
          mmw^2*s12*(9*s12^2 + 108*s12*s23 + 35*s23^2))) + 
      ep*(-12*mmt^4*(mmw - 2*s23)*s23 + mmt^3*(mmw*(6*s12 - 79*s23)*s23 + 
          s23^2*(-61*s12 + 12*s23) + mmw^2*(-9*s12 + 19*s23)) + 
        mmt^2*(s12*(52*s12 - 27*s23)*s23^2 + 2*mmw^3*(9*s12 + 4*s23) + 
          mmw*s23*(31*s12^2 + 144*s12*s23 - 28*s23^2) + 
          mmw^2*(21*s12^2 + 25*s12*s23 + 80*s23^2)) - 
        mmt*(s12^2*(17*s12 - 18*s23)*s23^2 + 9*mmw^4*(s12 + s23) + 
          mmw*s12*s23*(32*s12^2 + 77*s12*s23 - 38*s23^2) + 
          mmw^3*(24*s12^2 + 44*s12*s23 + 25*s23^2) + 
          mmw^2*(15*s12^3 + 61*s12^2*s23 + 89*s12*s23^2 - 10*s23^3)) + 
        s12*(s12^2*(2*s12 - 3*s23)*s23^2 + 3*mmw^4*(s12 + s23) + 
          mmw*s12*s23*(7*s12^2 + 12*s12*s23 - 10*s23^2) + 
          mmw^3*(6*s12^2 + 13*s12*s23 + 6*s23^2) + 
          mmw^2*(3*s12^3 + 17*s12^2*s23 + 22*s12*s23^2 - s23^3))) - 
      ep^2*(4*mmt^4*s23*(4*mmw + 17*s23) - mmt^3*(5*(37*s12 - 2*s23)*s23^2 + 
          mmw^2*(45*s12 + 44*s23) + 2*mmw*s23*(83*s12 + 125*s23)) + 
        mmt^2*(s12*(176*s12 - 15*s23)*s23^2 + mmw^3*(90*s12 + 103*s23) + 
          2*mmw*s23*(159*s12^2 + 242*s12*s23 - 27*s23^2) + 
          3*mmw^2*(34*s12^2 + 111*s12*s23 + 73*s23^2)) - 
        mmt*(69*s12^3*s23^2 + 15*mmw^4*(3*s12 + 2*s23) + 
          2*mmw*s12*s23*(101*s12^2 + 138*s12*s23 - 39*s23^2) + 
          mmw^3*(114*s12^2 + 239*s12*s23 + 49*s23^2) + 
          mmw^2*(69*s12^3 + 366*s12^2*s23 + 254*s12*s23^2 - 11*s23^3)) + 
        s12*(5*s12^2*s23^2*(2*s12 + s23) + 3*mmw^4*(4*s12 + 3*s23) + 
          2*mmw*s12*s23*(17*s12^2 + 21*s12*s23 - 12*s23^2) + 
          mmw^3*(24*s12^2 + 52*s12*s23 - s23^2) + 
          mmw^2*(12*s12^3 + 77*s12^2*s23 + 64*s12*s23^2 + 4*s23^3))) + 
      ep^3*(4*mmt^4*s23*(27*mmw + 20*s23) - mmt^3*(s23^2*(227*s12 + 8*s23) + 
          3*mmw^2*(21*s12 + 65*s23) + mmw*s23*(486*s12 + 353*s23)) + 
        mmt^2*(6*mmw^3*(21*s12 + 32*s23) + s12*s23^2*(228*s12 + 35*s23) + 
          mmw*s23*(693*s12^2 + 704*s12*s23 - 50*s23^2) + 
          mmw^2*(135*s12^2 + 711*s12*s23 + 238*s23^2)) - 
        mmt*(mmw^4*(63*s12 - 3*s23) + s12^2*s23^2*(95*s12 + 46*s23) + 
          mmw*s12*s23*(360*s12^2 + 403*s12*s23 - 78*s23^2) + 
          mmw^3*(144*s12^2 + 348*s12*s23 + 19*s23^2) + 
          mmw^2*(81*s12^3 + 603*s12^2*s23 + 279*s12*s23^2 - 4*s23^3)) + 
        s12*(mmw^4*(9*s12 - 3*s23) + s12^2*s23^2*(14*s12 + 19*s23) + 
          mmw*s12*s23*(45*s12^2 + 52*s12*s23 - 28*s23^2) + 
          3*mmw^3*(6*s12^2 + 13*s12*s23 - 8*s23^2) + 
          mmw^2*(9*s12^3 + 87*s12^2*s23 + 68*s12*s23^2 + 7*s23^3))))*
     PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/(2*(-1 + 2*ep)*(3*(-1 + ep)*mmt + s12)*
     (-mmt + mmw + s12)^2*(mmw - s23)*s23*((-1 + 3*ep)*mmt + 
      (-1 + ep)*s23)) + (ep^3*(2 - 9*ep + 9*ep^2)*s12*(3*mmw + s23)*
     ((-1 + 3*ep)*mmw^2 + 2*(-1 + 3*ep)*mmw*s23 - (-1 + ep)*s23^2)*
     PL1[0, 0, 1, 0, 0, 0, 0, 1, 1])/(mmw*(mmw - s23)*s23*
     ((-1 + 3*ep)*mmt + (-1 + ep)*s23)*((-2 + 7*ep)*mmw + ep*s23)) + 
   (ep^3*(-1 + 3*ep)*s12*(mmw - s23)*(3*mmw + s23)*(ep*(mmw - 3*s23) + 2*s23)*
     PL1[0, 0, 1, 0, 0, 0, 0, 2, 2])/((-1 + 2*ep)*s23*
     ((-1 + 3*ep)*mmt + (-1 + ep)*s23)*((-2 + 7*ep)*mmw + ep*s23)) - 
   (2*ep^3*(1 - 4*ep + 3*ep^2)*s12*s23*(3*mmw + s23)*
     PL1[1, -1, 1, 0, 1, 0, 0, 1, 1])/(mmw*(mmw - s23)*
     ((-1 + 3*ep)*mmt + (-1 + ep)*s23)) - 
   (ep^2*(-2 + 3*ep)*(mmw^2*(-4*mmt^2 + 3*mmt*mmw + 4*mmt*s12 - mmw*s12)*
       (mmw - s23)*(mmt + s23) + ep^2*(mmt^5*(mmw - s23) + 
        mmt^4*(-35*mmw^2 - 3*mmw*s12 + 51*mmw*s23 + 3*s12*s23 + 16*s23^2) + 
        mmt*(57*mmw^5 - 3*s12^3*s23^2 + mmw*s12^2*s23*(-2*s12 + 19*s23) + 
          mmw^4*(137*s12 + 124*s23) + mmw^2*s12*(5*s12^2 + 101*s12*s23 - 
            100*s23^2) + mmw^3*(100*s12^2 + 335*s12*s23 - 41*s23^2)) - 
        mmw*s12*(18*mmw^4 - 5*s12^2*s23^2 + mmw*s12*s23*(11*s12 + s23) + 
          mmw^3*(36*s12 + 17*s23) + mmw^2*(18*s12^2 + 23*s12*s23 + s23^2)) + 
        mmt^3*(-54*mmw^3 - s12*s23*(3*s12 + 35*s23) + 
          mmw^2*(75*s12 + 239*s23) + mmw*(3*s12^2 - 104*s12*s23 + 3*s23^2)) - 
        mmt^2*(91*mmw^4 - s12^2*s23*(s12 + 22*s23) + 
          mmw^3*(28*s12 + 383*s23) + mmw^2*(45*s12^2 + 329*s12*s23 - 
            114*s23^2) + mmw*s12*(s12^2 - 55*s12*s23 + 27*s23^2))) + 
      ep*(-3*mmt^4*s23*(3*mmw + s23) + mmt^3*(34*mmw^3 + 
          mmw^2*(s12 - 44*s23) + 7*s12*s23^2 + 2*mmw*s23*(10*s12 + s23)) + 
        mmw*s12*(3*mmw^4 - s12^2*s23^2 + mmw*s12*s23*(2*s12 + s23) + 
          mmw^3*(6*s12 + 9*s23) + mmw^2*(3*s12^2 + 5*s12*s23 - 4*s23^2)) - 
        mmt^2*(7*mmw^4 + 5*mmw^3*(5*s12 - 17*s23) + 5*s12^2*s23^2 + 
          mmw*s12*s23*(13*s12 + s23) + 2*mmw^2*(s12^2 - 27*s12*s23 + 
            17*s23^2)) + mmt*(-9*mmw^5 + 2*mmw*s12^3*s23 + s12^3*s23^2 - 
          2*mmw^4*(7*s12 + 17*s23) + mmw^3*(-12*s12^2 - 73*s12*s23 + 
            19*s23^2) + mmw^2*s12*(s12^2 - 12*s12*s23 + 31*s23^2))) + 
      3*ep^5*(mmt^5*(3*mmw + s23) + mmt^4*(111*mmw^2 - 3*s23*(s12 + s23) - 
          mmw*(9*s12 + 8*s23)) + mmt^3*(-168*mmw^3 + 
          3*s12*s23*(s12 + 2*s23) - mmw^2*(258*s12 + 173*s23) + 
          mmw*(9*s12^2 + 4*s12*s23 - 15*s23^2)) - 3*mmw^2*s12*
         (3*mmw^3 + 6*mmw^2*(s12 + s23) + s12*s23*(s12 + 2*s23) + 
          mmw*(3*s12^2 + 4*s12*s23 - s23^2)) + 3*mmt*mmw*
         (12*mmw^4 + mmw^3*(3*s12 + 4*s23) - 2*mmw^2*s12*(6*s12 + 5*s23) - 
          s12^2*s23*(4*s12 + 7*s23) + mmw*s12*(-12*s12^2 - 17*s12*s23 + 
            7*s23^2)) + mmt^2*(126*mmw^4 - s12^2*s23*(s12 + 3*s23) + 
          3*mmw^3*(71*s12 + 32*s23) + mmw^2*(183*s12^2 + 227*s12*s23 - 
            18*s23^2) + mmw*s12*(-3*s12^2 + 16*s12*s23 + 36*s23^2))) - 
      ep^3*(mmt^5*(mmw - 5*s23) + mmt^4*(-235*mmw^2 - 3*mmw*s12 + 
          99*mmw*s23 + 15*s12*s23 + 32*s23^2) + 
        mmt*(87*mmw^5 - 3*s12^3*s23^2 + mmw*s12^2*s23*(26*s12 + 93*s23) + 
          mmw^4*(333*s12 + 166*s23) + mmw^2*s12*(69*s12^2 + 295*s12*s23 - 
            178*s23^2) + mmw^3*(288*s12^2 + 629*s12*s23 - 37*s23^2)) - 
        mmw*s12*(24*mmw^4 + 3*mmw^3*(16*s12 - 9*s23) + 15*mmw*s12*(s12 - s23)*
           s23 - 7*s12^2*s23^2 + mmw^2*(24*s12^2 + 15*s12*s23 + 19*s23^2)) + 
        mmt^3*(210*mmw^3 - s12*s23*(15*s12 + 67*s23) + 
          mmw^2*(539*s12 + 697*s23) + mmw*(3*s12^2 - 172*s12*s23 + 
            49*s23^2)) - mmt^2*(453*mmw^4 - s12^2*s23*(5*s12 + 38*s23) + 
          mmw^3*(474*s12 + 803*s23) + mmw^2*(373*s12^2 + 977*s12*s23 - 
            192*s23^2) + mmw*s12*(s12^2 - 47*s12*s23 + 149*s23^2))) + 
      ep^4*(-(mmt^5*(9*mmw + 7*s23)) + mmt^4*(-501*mmw^2 + 
          27*mmw*(s12 + 3*s23) + 7*s23*(3*s12 + 4*s23)) + 
        3*mmw*s12*(6*mmw^4 + s12^2*s23^2 + 6*mmw^3*(2*s12 + 5*s23) + 
          mmw*s12*s23*(s12 + 11*s23) + mmw^2*(6*s12^2 + 13*s12*s23 - 
            8*s23^2)) + mmt*(-45*mmw^5 - s12^3*s23^2 + 
          9*mmw^4*(24*s12 + 5*s23) + mmw*s12^2*s23*(62*s12 + 137*s23) + 
          mmw^2*s12*(171*s12^2 + 359*s12*s23 - 168*s23^2) + 
          12*mmw^3*(27*s12^2 + 39*s12*s23 - s23^2)) + 
        mmt^3*(690*mmw^3 - 3*s12*s23*(7*s12 + 19*s23) + 
          mmw^2*(1173*s12 + 985*s23) + mmw*(-27*s12^2 - 100*s12*s23 + 
            89*s23^2)) - mmt^2*(720*mmw^4 - s12^2*s23*(7*s12 + 30*s23) + 
          6*mmw^3*(172*s12 + 131*s23) + 3*mmw^2*(281*s12^2 + 449*s12*s23 - 
            54*s23^2) + mmw*s12*(-9*s12^2 + 43*s12*s23 + 229*s23^2))))*
     PL1[1, 0, 0, 0, 0, 0, 0, 1, 1])/((-1 + ep)*mmw*
     (-2*mmw + ep*(mmt + 7*mmw))*(3*(-1 + ep)*mmt + s12)*(-mmt + mmw + s12)^2*
     (mmw - s23)*((-1 + 3*ep)*mmt + (-1 + ep)*s23)) - 
   (ep^2*(-2*mmt*mmw*(3*mmt - s12)*(-mmt + mmw + s12)^2*(mmw - s23)*
       (mmt + s23) + ep^2*(mmt^6*(-9*mmw + 21*s23) + 
        mmt^5*(-79*mmw^2 + 6*s23*(-8*s12 + 7*s23) + mmw*(20*s12 + 277*s23)) + 
        mmt^3*(126*mmw^4 + 2*s12^2*s23*(-3*s12 + 32*s23) + 
          18*mmw^3*(s12 + 51*s23) + mmw^2*(-189*s12^2 + 1490*s12*s23 - 
            156*s23^2) + mmw*s12*(2*s12^2 + 541*s12*s23 - 144*s23^2)) - 
        mmt^2*(125*mmw^5 + 2*mmw*s12^2*(49*s12 - 83*s23)*s23 + 
          11*s12^3*s23^2 + mmw^4*(326*s12 + 337*s23) + 
          mmw^2*s12*(-33*s12^2 + 630*s12*s23 - 256*s23^2) + 
          2*mmw^3*(76*s12^2 + 407*s12*s23 - 57*s23^2)) + 
        mmt*mmw*(9*mmw^5 + mmw*s12^2*(78*s12 - 55*s23)*s23 - 32*s12^3*s23^2 + 
          mmw^4*(56*s12 + 25*s23) + mmw^2*s12*(38*s12^2 + 157*s12*s23 - 
            18*s23^2) + 2*mmw^3*(45*s12^2 + 49*s12*s23 - 5*s23^2)) - 
        mmw^2*s12*(3*mmw^4 - s12^2*s23^2 + 6*mmw^3*(s12 + s23) + 
          mmw*s12*s23*(2*s12 + s23) + mmw^2*(3*s12^2 + 5*s12*s23 - s23^2)) + 
        mmt^4*(78*mmw^3 + mmw^2*(235*s12 - 904*s23) + s12*(33*s12 - 95*s23)*
           s23 + mmw*(-13*s12^2 - 720*s12*s23 + 10*s23^2))) - 
      3*ep^5*(7*mmt^6*(3*mmw + s23) + mmt^4*(147*mmw^3 + 
          mmw*s12*(27*s12 - 71*s23) + 59*mmw^2*(3*s12 - s23) + 
          3*s12*(3*s12 - 2*s23)*s23) + mmt^5*(-96*mmw^2 + 
          3*s23*(-5*s12 + s23) + mmw*(-45*s12 + 13*s23)) - 
        mmt*mmw^2*(12*mmw^4 + 4*mmw^3*(6*s12 + s23) + 
          s12^2*s23*(3*s12 + 7*s23) + mmw*s12^2*(9*s12 + 11*s23) + 
          2*mmw^2*s12*(15*s12 + 16*s23)) + mmw^3*s12*
         (3*mmw^3 + 6*mmw^2*(s12 + s23) + s12*s23*(s12 + 2*s23) + 
          mmw*(3*s12^2 + 4*s12*s23 - s23^2)) - 
        mmt^3*(102*mmw^4 + mmw^3*(153*s12 - 47*s23) + s12^2*(s12 - 3*s23)*
           s23 + 3*mmw^2*(30*s12^2 - 37*s12*s23 + 3*s23^2) + 
          mmw*s12*(3*s12^2 - 55*s12*s23 + 18*s23^2)) + 
        mmt^2*mmw*(42*mmw^4 + mmw^3*(42*s12 - 4*s23) + 
          3*s12^2*s23*(s12 + 6*s23) + mmw^2*(39*s12^2 + s12*s23 + 6*s23^2) + 
          mmw*s12*(9*s12^2 - 25*s12*s23 + 25*s23^2))) + 
      ep*(3*mmt^6*(mmw - s23) + mmw^4*s12*(mmw - s23)*s23 + 
        mmt^5*(33*mmw^2 - 7*mmw*s12 - 72*mmw*s23 + 7*s12*s23 - 9*s23^2) + 
        mmt^4*(-60*mmw^3 + s12*s23*(-5*s12 + 21*s23) + 
          mmw^2*(-87*s12 + 225*s23) + mmw*(5*s12^2 + 178*s12*s23 - 
            21*s23^2)) - mmt*mmw*(mmw*s12^2*(23*s12 - 24*s23)*s23 - 
          13*s12^3*s23^2 + mmw^4*(5*s12 + 3*s23) + mmw^2*s12*
           (6*s12^2 + 44*s12*s23 - 13*s23^2) + 3*mmw^3*(4*s12^2 + 8*s12*s23 - 
            s23^2)) + mmt^2*(15*mmw^5 + mmw*s12^2*(26*s12 - 63*s23)*s23 + 
          3*s12^3*s23^2 + mmw^4*(35*s12 + 78*s23) + 
          3*mmw^3*(2*s12^2 + 71*s12*s23 - 15*s23^2) - 13*mmw^2*s12*
           (s12^2 - 13*s12*s23 + 8*s23^2)) + 
        mmt^3*(9*mmw^4 + mmw^3*(64*s12 - 225*s23) + s12^2*(s12 - 15*s23)*
           s23 - mmw*s12*(s12^2 + 132*s12*s23 - 71*s23^2) + 
          mmw^2*(67*s12^2 - 375*s12*s23 + 72*s23^2))) + 
      ep^4*(mmt^6*(81*mmw + 55*s23) + mmt^5*(-399*mmw^2 - 180*mmw*s12 + 
          279*mmw*s23 - 120*s12*s23 + 44*s23^2) + 
        mmt^4*(444*mmw^3 + mmw^2*(819*s12 - 1024*s23) + 
          3*s12*(25*s12 - 31*s23)*s23 + mmw*(117*s12^2 - 902*s12*s23 - 
            20*s23^2)) + mmw^2*s12*(3*mmw^4 + 9*mmw*s12*s23^2 + s12^2*s23^2 + 
          6*mmw^3*(s12 + 4*s23) + mmw^2*(3*s12^2 + 9*s12*s23 - 7*s23^2)) + 
        mmt*mmw*(-3*mmw^5 + mmw*s12^2*(34*s12 - 55*s23)*s23 - 
          12*s12^3*s23^2 + mmw^4*(36*s12 + 19*s23) + 
          2*mmw^3*(9*s12^2 - 29*s12*s23 - 2*s23^2) + 
          mmw^2*s12*(6*s12^2 + 53*s12*s23 + 6*s23^2)) - 
        mmt^2*(105*mmw^5 + 4*mmw*s12^2*(14*s12 - 43*s23)*s23 + 
          5*s12^3*s23^2 + mmw^4*(408*s12 + 339*s23) + 
          2*mmw^3*(54*s12^2 + 315*s12*s23 - 38*s23^2) - 
          3*mmw^2*s12*(19*s12^2 - 184*s12*s23 + 78*s23^2)) - 
        mmt^3*(18*mmw^4 + 10*mmw^3*(27*s12 - 101*s23) + 
          2*s12^2*(5*s12 - 27*s23)*s23 + 3*mmw^2*(159*s12^2 - 562*s12*s23 + 
            32*s23^2) + mmw*s12*(18*s12^2 - 679*s12*s23 + 140*s23^2))) + 
      ep^3*(-4*mmt^6*(5*mmw + 13*s23) + mmt^5*(203*mmw^2 + 48*mmw*s12 - 
          443*mmw*s23 + 116*s12*s23 - 68*s23^2) + 
        mmt^2*(289*mmw^5 + mmw*s12^2*(139*s12 - 231*s23)*s23 + 
          13*s12^3*s23^2 + 11*mmw^4*(69*s12 + 52*s23) + 
          mmw^2*s12*(-52*s12^2 + 952*s12*s23 - 327*s23^2) + 
          mmw^3*(343*s12^2 + 1228*s12*s23 - 133*s23^2)) - 
        mmt*mmw*(30*mmw^5 + mmw*s12^2*(100*s12 - 69*s23)*s23 - 
          33*s12^3*s23^2 + mmw^4*(143*s12 + 49*s23) + 
          mmw^3*(178*s12^2 + 106*s12*s23 - 11*s23^2) + 
          mmw^2*s12*(65*s12^2 + 203*s12*s23 - s23^2)) + 
        mmw^2*s12*(9*mmw^4 + mmw^3*(18*s12 - s23) + mmw*s12*(5*s12 - 2*s23)*
           s23 - 2*s12^2*s23^2 + mmw^2*(9*s12^2 + 8*s12*s23 + 4*s23^2)) + 
        mmt^4*(-117*mmw^3 + s12*s23*(-76*s12 + 149*s23) + 
          mmw^2*(-514*s12 + 1516*s23) + mmw*(-36*s12^2 + 1237*s12*s23 + 
            25*s23^2)) + mmt^3*(-325*mmw^4 + 2*s12^2*(6*s12 - 47*s23)*s23 - 
          mmw^3*(159*s12 + 1544*s23) + mmw^2*(363*s12^2 - 2474*s12*s23 + 
            165*s23^2) + mmw*s12*(8*s12^2 - 933*s12*s23 + 173*s23^2))))*
     PL1[1, 0, 0, 0, 0, 0, 0, 2, 2])/((1 - 3*ep + 2*ep^2)*
     (-2*mmw + ep*(mmt + 7*mmw))*(3*(-1 + ep)*mmt + s12)*(-mmt + mmw + s12)^2*
     (mmw - s23)*((-1 + 3*ep)*mmt + (-1 + ep)*s23)) + 
   (ep^2*(mmt - s12)*(-2*mmw*(2*mmt + mmw)*(mmt - s12)*(mmw - s23)*
       (mmt + s23) + 3*ep^4*mmt*(6*mmw^4 + mmt^3*(3*mmw + s23) + 
        3*mmt^2*s23*(15*mmw + s23) + 2*mmw^3*(9*s12 + s23) + 
        s12^2*s23*(2*s12 + 3*s23) + 6*mmw^2*s12*(3*s12 + 4*s23) + 
        3*mmw*s12*(2*s12^2 + 5*s12*s23 - 2*s23^2) - 
        3*mmt*(12*mmw^3 + s12*s23*(s12 + 2*s23) + 2*mmw^2*(3*s12 + 5*s23) + 
          mmw*(3*s12^2 + 20*s12*s23 - 2*s23^2))) - 
      ep^3*(mmt^4*(9*mmw + 7*s23) + mmt^3*(-30*mmw^2 - 9*mmw*s12 + 
          287*mmw*s23 - 3*s12*s23 + 23*s23^2) + 
        s12*s23*(10*mmw^3 + s12^2*s23 - 2*mmw^2*(2*s12 + s23) + 
          mmw*s12*(-5*s12 + 8*s23)) - mmt^2*(174*mmw^3 + 
          15*s12*s23*(s12 + 3*s23) + 2*mmw^2*(6*s12 + 89*s23) + 
          mmw*(9*s12^2 + 399*s12*s23 - 56*s23^2)) + 
        mmt*(6*mmw^4 + mmw^3*(66*s12 - 8*s23) + s12^2*s23*(11*s12 + 21*s23) + 
          mmw*s12*(9*s12^2 + 117*s12*s23 - 64*s23^2) + 
          2*mmw^2*(21*s12^2 + 73*s12*s23 + s23^2))) + 
      ep*(mmt^4*(mmw - s23) - s12*s23*(14*mmw^3 - mmw*s12*(s12 - 6*s23) + 
          2*mmw^2*(s12 - 3*s23) + s12^2*s23) + 
        mmt^3*(26*mmw^2 + (s12 - 5*s23)*s23 - mmw*(s12 + 53*s23)) + 
        mmt^2*(18*mmw^3 + s12*s23*(s12 + 9*s23) + mmw^2*(-30*s12 + 26*s23) - 
          mmw*(s12^2 - 69*s12*s23 + 28*s23^2)) + 
        mmt*(6*mmw^4 - s12^2*s23*(s12 + 3*s23) + mmw^3*(-6*s12 + 16*s23) + 
          mmw^2*(4*s12^2 - 20*s12*s23 - 6*s23^2) + 
          mmw*s12*(s12^2 - 17*s12*s23 + 34*s23^2))) - 
      ep^2*(mmt^4*(mmw - 5*s23) + mmt^3*(52*mmw^2 - 201*mmw*s23 + 
          (4*s12 - 19*s23)*s23) + 2*s12*s23*(-11*mmw^3 + 
          mmw*s12*(3*s12 - 7*s23) - s12^2*s23 + mmw^2*(s12 + 3*s23)) + 
        mmt^2*(82*mmw^3 - 56*mmw^2*(s12 - 2*s23) + s12*s23*(7*s12 + 36*s23) + 
          mmw*(-3*s12^2 + 280*s12*s23 - 62*s23^2)) + 
        mmt*(18*mmw^4 - 4*mmw^3*(4*s12 - 7*s23) - 3*s12^2*s23*
           (2*s12 + 5*s23) + mmw^2*(4*s12^2 - 92*s12*s23 - 6*s23^2) + 
          mmw*s12*(2*s12^2 - 85*s12*s23 + 76*s23^2))))*
     PL1[1, 0, 0, 0, 1, 0, 0, 1, 1])/(mmw*(3*(-1 + ep)*mmt + s12)*
     (-mmt + mmw + s12)^2*(mmw - s23)*((-1 + 3*ep)*mmt + (-1 + ep)*s23)) + 
   (ep^2*s12*(-((3 - 14*ep + 15*ep^2)*mmt^4*(mmw + 3*ep*mmw + 
         (-1 + ep)*s23)) + (-1 + ep)*s12*s23*((-2 + 8*ep)*mmw^3 - 
        (-1 + ep)*s12^2*s23 + 2*mmw^2*((-1 + 5*ep)*s12 + s23) + 
        mmw*s12*((-1 + 5*ep)*s12 + 2*(1 + ep)*s23)) + 
      mmt^3*(2*(5 - 16*ep - 9*ep^2 + 36*ep^3)*mmw^2 + 
        (-1 + ep)*s23*((7 - 33*ep + 36*ep^2)*s12 + (-3 - 2*ep + 9*ep^2)*
           s23) + mmw*((7 - 12*ep - 63*ep^2 + 108*ep^3)*s12 + 
          (-13 + 89*ep - 171*ep^2 + 111*ep^3)*s23)) + 
      mmt^2*(-6*(1 - 3*ep - 3*ep^2 + 9*ep^3)*mmw^3 - (-1 + ep)*s12*s23*
         ((5 - 24*ep + 27*ep^2)*s12 + (-7 - 3*ep + 18*ep^2)*s23) - 
        2*mmw^2*(6*(1 - 3*ep - 3*ep^2 + 9*ep^3)*s12 + 
          (-8 + 53*ep - 92*ep^2 + 51*ep^3)*s23) + 
        mmw*((-5 + 9*ep + 45*ep^2 - 81*ep^3)*s12^2 + 
          (19 - 132*ep + 239*ep^2 - 150*ep^3)*s12*s23 - 10*(-1 + ep)^2*
           s23^2)) + mmt*((-1 + ep)*s12^2*s23*(s12 - 5*ep*s12 + 6*ep^2*s12 - 
          5*s23 + 9*ep^2*s23) + 2*mmw^3*((1 - 4*ep + 9*ep^3)*s12 + 
          3*(-1 + ep)^2*(-1 + 4*ep)*s23) + 
        2*mmw^2*((1 - 2*ep - 9*ep^2 + 18*ep^3)*s12^2 + 
          (-7 + 46*ep - 70*ep^2 + 33*ep^3)*s12*s23 + 3*(-1 + ep)^2*s23^2) + 
        mmw*s12*((1 - 2*ep - 9*ep^2 + 18*ep^3)*s12^2 + 
          (-7 + 49*ep - 73*ep^2 + 39*ep^3)*s12*s23 + 4*(3 - 5*ep + 2*ep^2)*
           s23^2)))*PL1[1, 0, 0, 0, 2, 0, 0, 2, 0])/
    ((-1 + ep)*(3*(-1 + ep)*mmt + s12)*(-mmt + mmw + s12)^2*(mmw - s23)*
     ((-1 + 3*ep)*mmt + (-1 + ep)*s23)) - 
   (2*ep^2*(-2 + 3*ep)*(mmt - s12)*(mmw*(mmt - s12)*(mmw - s23)*(mmt + s23) + 
      3*ep^3*mmt*(-mmt + mmw + s12)^2*(3*mmw + s23) - 
      ep^2*(4*mmt^3*s23 + s12*s23*(5*mmw^2 + 2*mmw*s12 - mmw*s23 + 
          2*s12*s23) + mmt*(-6*mmw^3 + mmw^2*(3*s12 - 7*s23) + 
          4*s12*(s12 - s23)*s23 + mmw*s23*(-11*s12 + s23)) + 
        mmt^2*(-3*mmw^2 + 9*mmw*s23 + 2*s23*(-4*s12 + s23))) + 
      ep*(mmt^3*(-mmw + s23) + 2*s12*s23*(3*mmw^2 + mmw*(s12 - s23) + 
          s12*s23) - 2*mmt^2*(mmw^2 + (s12 - s23)*s23 - mmw*(s12 + 4*s23)) - 
        mmt*(3*mmw^3 - s12*(s12 - 4*s23)*s23 + mmw^2*(-2*s12 + 7*s23) + 
          mmw*(s12^2 + 10*s12*s23 - 2*s23^2))))*
     (-(((-2 + 13*ep - 27*ep^2 + 18*ep^3)*(4*ep*mmt - 6*ep^2*mmt + 2*ep*mmw - 
          3*ep^2*mmw - 4*ep*s12 + 6*ep^2*s12)*PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/
        (ep*(-8/(mmw^2*s12^2) + (68*ep)/(mmw^2*s12^2) - 
          (212*ep^2)/(mmw^2*s12^2) + (288*ep^3)/(mmw^2*s12^2) - 
          (144*ep^4)/(mmw^2*s12^2))*s12^2*(-2*mmt + 3*ep*mmt + 2*s12 - 
          3*ep*s12))) - (4*(-ep + 2*ep^2)*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
        (mmt - mmw)^3*(mmt - mmw - s12)*(-3*mmt + 3*ep*mmt + s12)*
        ((-3*(ep*mmt^2 - 3*ep^2*mmt^2 + 2*ep^3*mmt^2 - 6*mmt*mmw + 
            48*ep*mmt*mmw - 110*ep^2*mmt*mmw + 76*ep^3*mmt*mmw - 6*mmw^2 + 
            39*ep*mmw^2 - 79*ep^2*mmw^2 + 50*ep^3*mmw^2)*(3*mmt - 8*ep*mmt + 
            6*ep^2*mmt + 2*ep*mmw - 3*ep^2*mmw - s12 + ep*s12))/
          (4*ep*(mmt - mmw)^4*mmw^2*(mmt - mmw - s12)*(-3*mmt + 3*ep*mmt + 
            s12)) - (3*(ep*mmt - 3*ep^2*mmt + 2*ep^3*mmt - 2*mmw + 
            13*ep*mmw - 25*ep^2*mmw + 14*ep^3*mmw)*(-7*mmt^2 + 14*ep*mmt^2 - 
            6*ep^2*mmt^2 - 11*mmt*mmw + 30*ep*mmt*mmw - 21*ep^2*mmt*mmw - 
            2*ep*mmw^2 + 3*ep^2*mmw^2 + 5*mmt*s12 - 7*ep*mmt*s12 + mmw*s12 - 
            ep*mmw*s12))/(4*ep*(mmt - mmw)^4*mmw^2*(mmt - mmw - s12)*
           (-3*mmt + 3*ep*mmt + s12)))*PL1[1, 0, 0, 0, 0, 0, 0, 1, 1])/
       (3*(ep*mmt - 3*ep^2*mmt + 2*ep^3*mmt - 2*mmw + 13*ep*mmw - 
         25*ep^2*mmw + 14*ep^3*mmw)*(-8/(mmw^2*s12^2) + 
         (68*ep)/(mmw^2*s12^2) - (212*ep^2)/(mmw^2*s12^2) + 
         (288*ep^3)/(mmw^2*s12^2) - (144*ep^4)/(mmw^2*s12^2))*s12^2*
        (-2*mmt + 3*ep*mmt + 2*s12 - 3*ep*s12)) + 
      (ep*(mmt - mmw)^2*mmw*(3*mmt - 8*ep*mmt + 6*ep^2*mmt + 2*ep*mmw - 
         3*ep^2*mmw - s12 + ep*s12)*PL1[1, 0, 0, 0, 0, 0, 0, 2, 2])/
       (2*(ep*mmt - 3*ep^2*mmt + 2*ep^3*mmt - 2*mmw + 13*ep*mmw - 
         25*ep^2*mmw + 14*ep^3*mmw)*(-2*mmt + 3*ep*mmt + 2*s12 - 3*ep*s12)) - 
      ((mmt^2 - ep*mmt^2 + 5*mmt*mmw - 14*ep*mmt*mmw + 9*ep^2*mmt*mmw - 
         ep*mmt*s12 - 3*mmw*s12 + 5*ep*mmw*s12 - s12^2 + 2*ep*s12^2)*
        PL1[1, 0, 0, 0, 1, 0, 0, 1, 1])/(2*(-2*mmt + 3*ep*mmt + 2*s12 - 
         3*ep*s12)) + (mmw*(mmt - mmw - s12)*(-3*mmt + 3*ep*mmt + s12)*
        PL1[1, 0, 0, 0, 1, 0, 0, 2, 1])/(2*(-2*mmt + 3*ep*mmt + 2*s12 - 
         3*ep*s12)) - (mmw*s12*(-mmt + 5*ep*mmt - 6*ep^2*mmt - s12 + 
         2*ep*s12)*PL1[1, 0, 0, 0, 2, 0, 0, 2, 0])/(2*(-1 + 3*ep - 2*ep^2)*
        (-2*mmt + 3*ep*mmt + 2*s12 - 3*ep*s12))))/
    (mmw*(3*(-1 + ep)*mmt + s12)*(-mmt + mmw + s12)^2*(mmw - s23)*
     ((-1 + 3*ep)*mmt + (-1 + ep)*s23)) + 
   (ep^3*s12*((-1 + ep)*s23*(mmw + s23)*((-3 + 9*ep)*mmw + s23 - ep*s23) + 
      (-1 + 3*ep)*mmt*(3*(1 + ep)*mmw^2 + 6*(-1 + 2*ep)*mmw*s23 + 
        (-1 + ep)*s23^2))*PL1[1, 0, 1, 0, 1, 0, 0, 1, 1])/
    (mmw*(mmw - s23)*((-1 + 3*ep)*mmt + (-1 + ep)*s23)), 
 gb[23] -> ep^4*(-mmt + s12)*PL1[1, 0, 0, 0, 1, 1, 0, 1, 1], 
 gb[24] -> ep^4*(-mmt + s12 + s23)*PL1[1, 0, 1, 0, 0, 1, 0, 1, 1], 
 gb[25] -> (ep^2*mmw*((-3 + 21*ep - 47*ep^2 + 33*ep^3)*mmt^3*s23 + 
      mmt^2*(-((-1 + 3*ep)*mmw*(3*(-1 + ep)^2*s12 + (6 - 19*ep + 16*ep^2)*
            s23)) + s23*((10 - 63*ep + 126*ep^2 - 81*ep^3)*s12 + 
          (3 - 13*ep + 19*ep^2 - 9*ep^3)*s23)) + 
      mmt*((-1 + 3*ep)*mmw^2*(3*(-1 + ep)^2*s12 - (-3 + ep + 4*ep^2)*s23) + 
        s12*s23*((-9 + 52*ep - 93*ep^2 + 54*ep^3)*s12 + 
          (-4 + 19*ep - 30*ep^2 + 15*ep^3)*s23) + 
        mmw*((-4 + 19*ep - 24*ep^2 + 9*ep^3)*s12^2 + 
          (-11 + 61*ep - 104*ep^2 + 60*ep^3)*s12*s23 + (-3 + 7*ep - 4*ep^2)*
           s23^2)) + (-1 + ep)*s12*((-1 + 3*ep)*mmw^2*(s12 + s23 + ep*s23) - 
        (-1 + 3*ep)*s12*s23*(2*(-1 + ep)*s12 + (-1 + 2*ep)*s23) + 
        mmw*((-1 + 3*ep)*s12^2 + (-3 + 10*ep - 3*ep^2)*s12*s23 + 
          (-1 - ep + 3*ep^2)*s23^2)))*PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/
    (2*(-1 + 2*ep)*(mmt - mmw - s12)*(3*(-1 + ep)*mmt + s12)*(mmw - s23)*
     ((-1 + 3*ep)*mmt + (-1 + ep)*s23)) - 
   (ep^3*(2 - 9*ep + 9*ep^2)*s12*((-1 + 3*ep)*mmw^2 + 2*(-1 + 3*ep)*mmw*s23 - 
      (-1 + ep)*s23^2)*PL1[0, 0, 1, 0, 0, 0, 0, 1, 1])/
    (mmw*(mmw - s23)*((-1 + 3*ep)*mmt + (-1 + ep)*s23)*
     ((-2 + 7*ep)*mmw + ep*s23)) - (ep^3*(-1 + 3*ep)*s12*(mmw - s23)*
     (ep*(mmw - 3*s23) + 2*s23)*PL1[0, 0, 1, 0, 0, 0, 0, 2, 2])/
    ((-1 + 2*ep)*((-1 + 3*ep)*mmt + (-1 + ep)*s23)*
     ((-2 + 7*ep)*mmw + ep*s23)) + (2*ep^3*(1 - 4*ep + 3*ep^2)*s12*s23^2*
     PL1[1, -1, 1, 0, 1, 0, 0, 1, 1])/(mmw*(mmw - s23)*
     ((-1 + 3*ep)*mmt + (-1 + ep)*s23)) + 
   (ep^3*(-2 + 3*ep)*s23*(3*mmt^3*s23 + mmw^2*s12*(mmw + s12 + s23) + 
      mmt^2*(4*mmw^2 + mmw*s23 - 4*s12*s23) - 
      mmt*(3*mmw^3 + 3*mmw*s12*s23 - s12^2*s23 + 3*mmw^2*(s12 + s23)) - 
      3*ep^4*(mmt^4 + mmt^3*(29*mmw - 2*s12 - 3*s23) + 
        3*mmw^2*s12*(mmw + s12 + s23) + mmt^2*(-54*mmw^2 - 41*mmw*s12 + 
          s12^2 - 9*mmw*s23 + 3*s12*s23) + 6*mmt*mmw*(-2*mmw^2 + mmw*s12 + 
          2*s12*(s12 + s23))) + ep*(mmt^3*(9*mmw - 17*s23) - 
        3*mmw^2*s12*(2*mmw + 2*s12 + s23) - mmt^2*(43*mmw^2 + 13*mmw*s12 + 
          12*mmw*s23 - 21*s12*s23) + mmt*(19*mmw^3 - 4*s12^2*s23 + 
          8*mmw^2*(3*s12 + 2*s23) + mmw*s12*(4*s12 + 25*s23))) + 
      ep^3*(4*mmt^4 + mmt^3*(131*mmw - 8*s12 - 29*s23) + 
        3*mmw^2*s12*(2*mmw + 2*s12 + 5*s23) + 
        mmt^2*(-279*mmw^2 - 191*mmw*s12 + 4*s12^2 - 60*mmw*s23 + 
          31*s12*s23) + mmt*(-15*mmw^3 - 2*s12^2*s23 + 
          6*mmw^2*(11*s12 + 2*s23) + 3*mmw*s12*(20*s12 + 29*s23))) - 
      ep^2*(mmt^4 + 4*mmw^2*s12*(-2*mmw - 2*s12 + s23) + 
        mmt^2*(-168*mmw^2 - 89*mmw*s12 + s12^2 - 44*mmw*s23 + 39*s12*s23) + 
        mmt^3*(61*mmw - 2*(s12 + 17*s23)) + mmt*(29*mmw^3 - 5*s12^2*s23 + 
          5*mmw^2*(13*s12 + 5*s23) + mmw*s12*(28*s12 + 73*s23))))*
     PL1[1, 0, 0, 0, 0, 0, 0, 1, 1])/((-1 + ep)*mmw*
     (-2*mmw + ep*(mmt + 7*mmw))*(3*(-1 + ep)*mmt + s12)*(-mmt + mmw + s12)*
     (mmw - s23)*((-1 + 3*ep)*mmt + (-1 + ep)*s23)) - 
   (ep^3*(mmt - mmw)*s23*(2*mmt*(3*mmt - s12)*(mmt - mmw - s12)*(mmw + s23) - 
      ep^3*(34*mmt^4 + mmw^2*s12*(mmw + s12 + 4*s23) + 
        mmt^3*(12*mmw - 41*s12 + 37*s23) - mmt^2*(45*mmw^2 + 70*mmw*s12 - 
          7*s12^2 + 41*mmw*s23 + 41*s12*s23) + 
        mmt*(-mmw^3 + mmw*s12*(4*s12 - 5*s23) + 4*s12^2*s23 + 
          4*mmw^2*(2*s12 + s23))) + 
      3*ep^4*(7*mmt^4 + mmw^2*s12*(mmw + s12 + s23) + 
        mmt^3*(-9*mmw - 8*s12 + 3*s23) - 2*mmt*mmw*(2*mmw^2 + 2*mmw*s12 + 
          s12*(s12 + s23)) + mmt^2*(6*mmw^2 + s12*(s12 - 3*s23) - 
          mmw*(s12 + 3*s23))) + 
      ep*(-3*mmt^4 + mmt^3*(-36*mmw + 4*s12 - 30*s23) + 
        mmw^2*s12*(mmw + s12 + s23) + mmt^2*(42*mmw^2 + 52*mmw*s12 - s12^2 + 
          33*mmw*s23 + 38*s12*s23) - mmt*(3*mmw^3 + 8*s12^2*s23 + 
          3*mmw^2*(5*s12 + s23) + 3*mmw*s12*(4*s12 + 3*s23))) + 
      ep^2*(18*mmt^4 - 3*mmw^2*s12*(mmw + s12) + 
        mmt^3*(61*mmw - 23*s12 + 52*s23) - mmt^2*(89*mmw^2 + 107*mmw*s12 - 
          5*s12^2 + 59*mmw*s23 + 62*s12*s23) + 
        mmt*(10*mmw^3 + 10*s12^2*s23 + 4*mmw*s12*(5*s12 + 2*s23) + 
          mmw^2*(31*s12 + 7*s23))))*PL1[1, 0, 0, 0, 0, 0, 0, 2, 2])/
    ((1 - 3*ep + 2*ep^2)*(-2*mmw + ep*(mmt + 7*mmw))*(mmt - mmw - s12)*
     (3*(-1 + ep)*mmt + s12)*(mmw - s23)*((-1 + 3*ep)*mmt + (-1 + ep)*s23)) + 
   (ep^3*(mmt - s12)*s23*(-2*(2*mmt + mmw)*(-(s12*s23) + mmt*(mmw + s23)) + 
      3*ep^3*mmt*(mmt^2 - 2*mmw^2 - 4*mmw*s12 - 2*s12^2 - 3*s12*s23 + 
        mmt*(10*mmw + s12 + 3*s23)) - 
      ep^2*(4*mmt^3 + s12*(-2*mmw + s12)*s23 + 
        mmt^2*(52*mmw + s12 + 22*s23) - mmt*(2*mmw^2 + 16*mmw*s12 + 5*s12^2 - 
          2*mmw*s23 + 23*s12*s23)) + ep*(mmt^3 + s12*(-4*mmw + s12)*s23 + 
        mmt^2*(26*mmw + 17*s23) + mmt*(6*mmw^2 - 4*mmw*(s12 - s23) - 
          s12*(s12 + 18*s23))))*PL1[1, 0, 0, 0, 1, 0, 0, 1, 1])/
    (mmw*(3*(-1 + ep)*mmt + s12)*(-mmt + mmw + s12)*(mmw - s23)*
     ((-1 + 3*ep)*mmt + (-1 + ep)*s23)) + 
   (ep^3*s12*s23*((3 - 14*ep + 15*ep^2)*mmt^3 + (-1 + ep)*s12*(2*mmw + s12)*
       s23 - mmt^2*(4*(1 - 5*ep + 6*ep^2)*mmw + (4 - 19*ep + 21*ep^2)*s12 + 
        (7 - 16*ep + 9*ep^2)*s23) + mmt*(s12^2 + 6*mmw*s23 + 8*s12*s23 + 
        ep^2*(6*mmw*(s12 + s23) + 3*s12*(2*s12 + 3*s23)) - 
        ep*(2*mmw*(s12 + 6*s23) + s12*(5*s12 + 17*s23))))*
     PL1[1, 0, 0, 0, 2, 0, 0, 2, 0])/((-1 + ep)*(mmt - mmw - s12)*
     (3*(-1 + ep)*mmt + s12)*(mmw - s23)*((-1 + 3*ep)*mmt + (-1 + ep)*s23)) + 
   (2*ep^3*(-2 + 3*ep)*(mmt - s12)*s23*(3*ep^2*mmt*(-mmt + mmw + s12) + 
      s12*s23 - mmt*(mmw + s23) + ep*(mmt^2 - s12*s23 + 
        mmt*(2*mmw - s12 + s23)))*
     (-(((-2 + 13*ep - 27*ep^2 + 18*ep^3)*(4*ep*mmt - 6*ep^2*mmt + 2*ep*mmw - 
          3*ep^2*mmw - 4*ep*s12 + 6*ep^2*s12)*PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/
        (ep*(-8/(mmw^2*s12^2) + (68*ep)/(mmw^2*s12^2) - 
          (212*ep^2)/(mmw^2*s12^2) + (288*ep^3)/(mmw^2*s12^2) - 
          (144*ep^4)/(mmw^2*s12^2))*s12^2*(-2*mmt + 3*ep*mmt + 2*s12 - 
          3*ep*s12))) - (4*(-ep + 2*ep^2)*(-2 + 13*ep - 27*ep^2 + 18*ep^3)*
        (mmt - mmw)^3*(mmt - mmw - s12)*(-3*mmt + 3*ep*mmt + s12)*
        ((-3*(ep*mmt^2 - 3*ep^2*mmt^2 + 2*ep^3*mmt^2 - 6*mmt*mmw + 
            48*ep*mmt*mmw - 110*ep^2*mmt*mmw + 76*ep^3*mmt*mmw - 6*mmw^2 + 
            39*ep*mmw^2 - 79*ep^2*mmw^2 + 50*ep^3*mmw^2)*(3*mmt - 8*ep*mmt + 
            6*ep^2*mmt + 2*ep*mmw - 3*ep^2*mmw - s12 + ep*s12))/
          (4*ep*(mmt - mmw)^4*mmw^2*(mmt - mmw - s12)*(-3*mmt + 3*ep*mmt + 
            s12)) - (3*(ep*mmt - 3*ep^2*mmt + 2*ep^3*mmt - 2*mmw + 
            13*ep*mmw - 25*ep^2*mmw + 14*ep^3*mmw)*(-7*mmt^2 + 14*ep*mmt^2 - 
            6*ep^2*mmt^2 - 11*mmt*mmw + 30*ep*mmt*mmw - 21*ep^2*mmt*mmw - 
            2*ep*mmw^2 + 3*ep^2*mmw^2 + 5*mmt*s12 - 7*ep*mmt*s12 + mmw*s12 - 
            ep*mmw*s12))/(4*ep*(mmt - mmw)^4*mmw^2*(mmt - mmw - s12)*
           (-3*mmt + 3*ep*mmt + s12)))*PL1[1, 0, 0, 0, 0, 0, 0, 1, 1])/
       (3*(ep*mmt - 3*ep^2*mmt + 2*ep^3*mmt - 2*mmw + 13*ep*mmw - 
         25*ep^2*mmw + 14*ep^3*mmw)*(-8/(mmw^2*s12^2) + 
         (68*ep)/(mmw^2*s12^2) - (212*ep^2)/(mmw^2*s12^2) + 
         (288*ep^3)/(mmw^2*s12^2) - (144*ep^4)/(mmw^2*s12^2))*s12^2*
        (-2*mmt + 3*ep*mmt + 2*s12 - 3*ep*s12)) + 
      (ep*(mmt - mmw)^2*mmw*(3*mmt - 8*ep*mmt + 6*ep^2*mmt + 2*ep*mmw - 
         3*ep^2*mmw - s12 + ep*s12)*PL1[1, 0, 0, 0, 0, 0, 0, 2, 2])/
       (2*(ep*mmt - 3*ep^2*mmt + 2*ep^3*mmt - 2*mmw + 13*ep*mmw - 
         25*ep^2*mmw + 14*ep^3*mmw)*(-2*mmt + 3*ep*mmt + 2*s12 - 3*ep*s12)) - 
      ((mmt^2 - ep*mmt^2 + 5*mmt*mmw - 14*ep*mmt*mmw + 9*ep^2*mmt*mmw - 
         ep*mmt*s12 - 3*mmw*s12 + 5*ep*mmw*s12 - s12^2 + 2*ep*s12^2)*
        PL1[1, 0, 0, 0, 1, 0, 0, 1, 1])/(2*(-2*mmt + 3*ep*mmt + 2*s12 - 
         3*ep*s12)) + (mmw*(mmt - mmw - s12)*(-3*mmt + 3*ep*mmt + s12)*
        PL1[1, 0, 0, 0, 1, 0, 0, 2, 1])/(2*(-2*mmt + 3*ep*mmt + 2*s12 - 
         3*ep*s12)) - (mmw*s12*(-mmt + 5*ep*mmt - 6*ep^2*mmt - s12 + 
         2*ep*s12)*PL1[1, 0, 0, 0, 2, 0, 0, 2, 0])/(2*(-1 + 3*ep - 2*ep^2)*
        (-2*mmt + 3*ep*mmt + 2*s12 - 3*ep*s12))))/
    (mmw*(3*(-1 + ep)*mmt + s12)*(-mmt + mmw + s12)*(mmw - s23)*
     ((-1 + 3*ep)*mmt + (-1 + ep)*s23)) + 
   (ep^3*s12*s23*(s23*(-mmt - 2*mmw + s23) + 
      ep*(3*mmt*mmw + 4*mmt*s23 + 7*mmw*s23 - 2*s23^2) + 
      ep^2*(s23*(-5*mmw + s23) - 3*mmt*(3*mmw + s23)))*
     PL1[1, 0, 1, 0, 1, 0, 0, 1, 1])/(mmw*(mmw - s23)*
     ((-1 + 3*ep)*mmt + (-1 + ep)*s23)), 
 gb[26] -> ep^4*(-mmt + s12)*PL1[1, 1, 0, 0, 1, 0, 0, 1, 1], 
 gb[27] -> ep^3*(-1 + 2*ep)*(-mmt + s12)*PL1[1, 1, 0, 0, 1, 1, 0, 1, 0], 
 gb[28] -> ep^4*s12*(-mmt + s23)*PL1[1, 1, 1, 0, 1, 0, 0, 1, 1], 
 gb[29] -> ep^4*s12*(-mmt + s12)*PL1[1, 1, 1, -1, 1, 1, 0, 1, 1], 
 gb[30] -> (2*ep^2*(1 - 5*ep + 6*ep^2)*(mmt - 2*mmw)*(mmt - s12)^2*
     PL1[-1, 1, 1, 0, 0, 1, 0, 1, 1])/(s12*(mmw - s23)^2) - 
   (2*ep^3*(1 - 5*ep + 6*ep^2)*mmw*(s12 + s23)^2*
     (-(mmt*s23) + mmw*(s12 + s23))*PL1[-1, 1, 1, 0, 1, 0, 0, 1, 1])/
    (s12*(mmw - s23)^2*((-1 + ep)*mmw*(s12 + s23) + 
      mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) + 
   (ep*mmw^2*(2*(-1 + 2*ep)*mmt^3*(mmw + s23)*(s12 - 3*ep*s12 + 
        (-1 + ep)*s23) + (-1 + ep)^2*mmw*s12*(s12 + s23)*
       (mmw^2 + s12*s23 + 3*mmw*(s12 + s23)) - 
      mmt*(-((-1 + ep)*s12^2*s23*((-1 + 3*ep)*s12 + s23 - ep*s23)) + 
        mmw*s12*(s12 + s23)*((5 - 24*ep + 27*ep^2)*s12 + 
          2*(3 - 11*ep + 12*ep^2)*s23) + 2*(-1 + 2*ep)*mmw^2*
         ((-4 + 8*ep)*s12^2 + (-5 + 13*ep)*s12*s23 + 4*ep*s23^2)) + 
      mmt^2*(-2*(1 - 3*ep + 2*ep^2)*mmw^2*(s12 + s23) + 
        (-1 + 3*ep)*s12*s23*((-1 + 3*ep)*s12 + s23 - ep*s23) + 
        mmw*((7 - 34*ep + 39*ep^2)*s12^2 + (15 - 70*ep + 79*ep^2)*s12*s23 + 
          2*(-1 - ep + 6*ep^2)*s23^2)))*PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/
    (4*s12*(-mmt + mmw + s12)*(mmw - s23)^2*((-1 + ep)*mmw*(s12 + s23) + 
      mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) + 
   (ep^2*(2 - 9*ep + 9*ep^2)*(-2*(-1 + 4*ep)*mmt^4*((-1 + 3*ep)*s12 + s23 - 
        ep*s23) + mmt^3*(4*s12^2 - 2*s12*s23 - 2*s23*(2*mmw + s23) + 
        ep^2*(19*mmw*s12 + 48*s12^2 - 17*mmw*s23 + 5*s12*s23 - 7*s23^2) + 
        ep*(-5*mmw*s12 - 28*s12^2 + 21*mmw*s23 + 7*s12*s23 + 9*s23^2)) + 
      mmt*mmw*((1 - 11*ep + 28*ep^2)*s12^3 + (-5 + 21*ep - 4*ep^2)*s12^2*
         s23 - 2*(2 - 11*ep + 11*ep^2)*s12*s23^2 + 2*(-1 + ep)*ep*s23^3 + 
        (1 - 4*ep + 3*ep^2)*mmw^2*(s12 + s23) - 
        mmw*((7 - 37*ep + 36*ep^2)*s12^2 + (10 - 51*ep + 49*ep^2)*s12*s23 + 
          (1 - 6*ep + 5*ep^2)*s23^2)) + 
      mmt^2*(mmw^2*((3 - 17*ep + 18*ep^2)*s12 + (1 - 7*ep + 6*ep^2)*s23) - 
        (s12 + s23)*(2*(1 - 7*ep + 12*ep^2)*s12^2 + (-2 + 11*ep - 11*ep^2)*
           s12*s23 + (-1 + ep)*ep*s23^2) + 
        mmw*((-1 + 16*ep - 47*ep^2)*s12^2 + (9 - 41*ep + 20*ep^2)*s12*s23 + 
          (4 - 19*ep + 15*ep^2)*s23^2)) + mmw^2*(s12 + s23)*
       (5*s12^2 - mmw*s23 + 4*s12*s23 - ep^2*(-28*s12^2 - 25*s12*s23 + 
          s23^2 + mmw*(s12 + 3*s23)) + ep*(-27*s12^2 - 23*s12*s23 + s23^2 + 
          mmw*(s12 + 4*s23))))*PL1[0, 0, 1, 0, 0, 0, 0, 1, 1])/
    (s12*(mmw - s23)^2*((-2 + 7*ep)*mmw + ep*s23)*
     ((-1 + ep)*mmw*(s12 + s23) + mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) - 
   (ep^3*(-2*(-1 + 3*ep)*mmt^4*((-1 + 3*ep)*s12 + s23 - ep*s23) + 
      2*(-1 + 3*ep)*mmt^3*(mmw*((-1 + 5*ep)*s12 - 3*(-1 + ep)*s23) + 
        (2*s12 + s23)*((-1 + 3*ep)*s12 + s23 - ep*s23)) + 
      (-1 + 3*ep)*mmt^2*(mmw^2*((-3 + ep)*s12 + 5*(-1 + ep)*s23) - 
        2*s12*(s12 + s23)*((-1 + 3*ep)*s12 + s23 - ep*s23) + 
        mmw*((3 - 17*ep)*s12^2 + (-9 + ep)*s12*s23 + 6*(-1 + ep)*s23^2)) - 
      mmt*mmw*((1 - 4*ep + 3*ep^2)*mmw^2*(s12 + s23) - 
        s12*((1 - 10*ep + 21*ep^2)*s12^2 + 5*(-1 + 3*ep)*s12*s23 + 
          (-4 + 17*ep - 13*ep^2)*s23^2) + mmw*((5 - 17*ep + 6*ep^2)*s12^2 + 
          (8 - 29*ep + 13*ep^2)*s12*s23 + 5*(1 - 4*ep + 3*ep^2)*s23^2)) + 
      mmw^2*(s12 + s23)*(5*s12^2 + mmw*s23 + 4*s12*s23 + 
        ep^2*(mmw*(s12 + 3*s23) + s12*(21*s12 + 19*s23)) - 
        ep*(mmw*(s12 + 4*s23) + s12*(22*s12 + 19*s23))))*
     PL1[0, 0, 1, 0, 0, 0, 0, 2, 2])/((-1 + 2*ep)*s12*
     ((-2 + 7*ep)*mmw + ep*s23)*((-1 + ep)*mmw*(s12 + s23) + 
      mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) + 
   (ep^2*(-1 + 2*ep)*((-1 + 2*ep)*mmt^4*(mmw + s23)*((-1 + 3*ep)*s12 + s23 - 
        ep*s23) - (-1 + ep)*mmw^2*s12*(s12 + s23)*((-1 + 4*ep)*mmw*s12 + 
        (-2 + 6*ep)*s12^2 + 2*ep*mmw*s23 + (-1 + 4*ep)*s12*s23) - 
      mmt^2*((1 - 3*ep + 2*ep^2)*mmw^3*(s12 + s23) + (-1 + ep)*s12^2*s23*
         ((-1 + 3*ep)*s12 + s23 - ep*s23) + 
        mmw*s12*((1 - 2*ep - 3*ep^2)*s12^2 + (7 - 35*ep + 36*ep^2)*s12*s23 + 
          ep*(-7 + 11*ep)*s23^2) + mmw^2*((-2 + 9*ep - 11*ep^2)*s12^2 - 
          (1 - 6*ep + 5*ep^2)*s12*s23 + (1 + ep - 2*ep^2)*s23^2)) + 
      mmt*mmw*(-2*(-1 + ep)*ep*mmw^2*s23*(s12 + s23) + 
        mmw*s12*((4 - 19*ep + 17*ep^2)*s12^2 + (6 - 35*ep + 37*ep^2)*s12*
           s23 + 4*ep*(-2 + 3*ep)*s23^2) + s12^2*((2 - 8*ep + 6*ep^2)*s12^2 + 
          (6 - 29*ep + 29*ep^2)*s12*s23 + (2 - 13*ep + 15*ep^2)*s23^2)) + 
      mmt^3*(2*mmw*(-s12^2 - s12*s23 + s23*(mmw + s23)) + 
        ep*(2*mmw^2*(s12 - 3*s23) + s12*(s12 - s23)*s23 + 
          mmw*(11*s12^2 + 9*s12*s23 - 4*s23^2)) + 
        ep^2*(-4*mmw^2*(s12 - s23) + s12*s23*(-3*s12 + s23) + 
          mmw*(-15*s12^2 - 9*s12*s23 + 2*s23^2))))*PL1[0, 1, 0, 0, 1, 0, 0, 
      1, 1])/(s12*(-mmt + mmw + s12)*(mmw - s23)^2*
     ((-1 + ep)*mmw*(s12 + s23) + mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) - 
   (ep^2*s12*(-((mmt - 2*mmw)*(mmt - mmw - s12)*(mmw - s23)*
        (mmt*(s12 - s23) + mmw*(s12 + s23))) + 
      2*ep*(mmt^4*(s12 - s23) - mmw^2*(s12 + s23)*(-6*mmw^2 - 3*mmw*s12 + 
          s12^2 + 11*mmw*s23 + 9*s12*s23) + mmt^3*(-2*s12^2 - 5*s12*s23 + 
          6*s23^2 + mmw*(s12 + 2*s23)) + mmt^2*(5*mmw^2*(-2*s12 + s23) + 
          mmw*(s12^2 + 12*s12*s23 - 23*s23^2) + s12*(s12^2 + 6*s12*s23 - 
            6*s23^2)) + mmt*mmw*(2*mmw^2*(s12 - 6*s23) + 
          s12*(-2*s12^2 - 5*s12*s23 + 15*s23^2) + 
          mmw*(5*s12^2 + s12*s23 + 28*s23^2))) + 
      2*ep^3*(mmt^4*(9*s12 - 3*s23) - 2*mmt^3*(9*mmw*s12 + 9*s12^2 - 
          5*mmw*s23 + 12*s12*s23 - 5*s23^2) - mmw^2*(s12 + s23)*
         (-6*mmw^2 + s12*(3*s12 + 13*s23) + mmw*(s12 + 17*s23)) + 
        mmt^2*(-(mmw^2*(13*s12 + 5*s23)) + mmw*(36*s12^2 + 67*s12*s23 - 
            37*s23^2) + s12*(9*s12^2 + 27*s12*s23 - 10*s23^2)) + 
        mmt*mmw*(8*mmw^2*(2*s12 - s23) + s12*(-18*s12^2 - 35*s12*s23 + 
            23*s23^2) + mmw*(-5*s12^2 - 25*s12*s23 + 44*s23^2))) + 
      ep^2*(mmt^4*(-12*s12 + 8*s23) + 2*mmw^2*(s12 + s23)*
         (-11*mmw^2 - mmw*s12 + 4*s12^2 + 27*mmw*s23 + 21*s12*s23) + 
        mmt^3*(24*s12^2 + 5*mmw*(3*s12 - 5*s23) + 37*s12*s23 - 31*s23^2) + 
        mmt*mmw*(mmw^2*(-29*s12 + 35*s23) + mmw*(-15*s12^2 + 6*s12*s23 - 
            139*s23^2) + s12*(24*s12^2 + 47*s12*s23 - 73*s23^2)) + 
        mmt^2*(4*mmw^2*(12*s12 + s23) + s12*(-12*s12^2 - 45*s12*s23 + 
            31*s23^2) + mmw*(-39*s12^2 - 95*s12*s23 + 116*s23^2))))*
     PL1[0, 1, 0, 0, 2, 0, 0, 0, 2])/(4*(-1 + 2*ep)*(-1 + 3*ep)*
     (mmt - mmw - s12)*(mmw - s23)^2*((-1 + ep)*mmw*(s12 + s23) + 
      mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) - 
   (2*ep^2*(2 - 7*ep + 6*ep^2)*mmt*
     (mmt^2*(mmw + s23)*((-1 + 3*ep)*s12 + s23 - ep*s23) + 
      mmw*(s12 + s23)*((-1 + 5*ep)*mmw*s12 + (-2 + 6*ep)*s12^2 + 
        4*ep*mmw*s23 + (-1 + 5*ep)*s12*s23) + 
      mmt*((-1 + ep)*mmw^2*(s12 + s23) + s12*s23*(s12 - 3*ep*s12 + 
          (-1 + ep)*s23) - mmw*((-3 + 9*ep)*s12^2 + 4*(-1 + 4*ep)*s12*s23 + 
          (1 + 3*ep)*s23^2)))*
     (-(((-2 + 13*ep - 27*ep^2 + 18*ep^3)*(2*mmt - 3*ep*mmt - mmw + ep*mmw)*
         PL1[0, 0, 0, 0, 1, 0, 0, 2, 2])/(ep*(-2 + 3*ep)*mmt*
         (-8/(mmw^2*s12^2) + (68*ep)/(mmw^2*s12^2) - (212*ep^2)/
           (mmw^2*s12^2) + (288*ep^3)/(mmw^2*s12^2) - 
          (144*ep^4)/(mmw^2*s12^2))*s12^2)) - 
      ((mmt^2 - 2*ep*mmt^2 - 2*mmt*mmw + 5*ep*mmt*mmw + mmw^2 - 3*ep*mmw^2 + 
         mmt*s12 - ep*mmt*s12 - ep*mmw*s12)*PL1[0, 1, 0, 0, 1, 0, 0, 1, 1])/
       (2*(-2 + 3*ep)*mmt) + ((mmt - mmw)*mmw*(mmt - mmw - s12)*
        PL1[0, 1, 0, 0, 1, 0, 0, 2, 1])/(2*(-2 + 3*ep)*mmt) + 
      ((2 - 3*ep)*(-ep + 2*ep^2)*(mmt - mmw)*(mmt - mmw - s12)*
        PL1[0, 1, 0, 0, 2, 0, 0, 0, 2])/((-2 + 3*ep)*mmt*mmw^2*
        (-8/(mmw^2*s12^2) + (68*ep)/(mmw^2*s12^2) - 
         (212*ep^2)/(mmw^2*s12^2) + (288*ep^3)/(mmw^2*s12^2) - 
         (144*ep^4)/(mmw^2*s12^2))*(-mmt + mmw + s12))))/
    (s12*(-mmt + mmw + s12)*(mmw - s23)^2*((-1 + ep)*mmw*(s12 + s23) + 
      mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) + 
   (ep^2*(1 - 5*ep + 6*ep^2)*(2*mmt^4*((-1 + 3*ep)*s12 + s23 - ep*s23) + 
      4*mmw^2*s23*(s12 + s23)*((-1 + 2*ep)*s12 + ep*s23) - 
      2*mmt^3*(mmw*(-s12 + 5*ep*s12 + 3*s23 - 3*ep*s23) + 
        (s12 + s23)*(-s12 + 3*ep*s12 + s23 - ep*s23)) + 
      mmt^2*(-4*(-1 + ep)*mmw^2*(s12 + s23) + s12*s23*(s12 - 3*ep*s12 + 
          (-1 + ep)*s23) + mmw*((-1 + 7*ep)*s12^2 + 5*(-1 + 5*ep)*s12*s23 - 
          2*(-3 + ep)*s23^2)) - mmt*mmw*
       (mmw*(s12 + s23)*((-1 + 5*ep)*s12 + 4*s23) + 
        s23*((-1 + ep)*s12^2 + 3*(-3 + 7*ep)*s12*s23 + 4*ep*s23^2)))*
     PL1[0, 1, 1, 0, 0, 0, 0, 1, 1])/(2*s12*(mmw - s23)^2*
     ((-1 + ep)*mmw*(s12 + s23) + mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) - 
   (ep^2*(1 - 6*ep + 8*ep^2)*(mmt - 2*mmw)*(-(s12*s23) + mmt*(mmw + s23) - 
      mmw*(s12 + 2*s23))*PL1[0, 1, 1, 0, 0, 1, 0, 1, 1])/(mmw - s23)^2 + 
   (ep^3*mmw*(2*(-1 + 4*ep)*mmt^2*s23*(s12 - 3*ep*s12 + (-1 + ep)*s23) + 
      (-1 + ep)*mmw*(s12 + s23)^2*(-2*s23 + ep*(mmw + 7*s23)) + 
      mmt*(s12 + s23)*((ep^2*(9*s12 - 7*s23) - 3*ep*(s12 - 3*s23) - 2*s23)*
         s23 + mmw*((2 - 11*ep + 15*ep^2)*s12 + (-2 + 11*ep - 9*ep^2)*s23)))*
     PL1[0, 1, 1, 0, 1, 0, 0, 1, 1])/((mmw - s23)^2*
     ((-1 + ep)*mmw*(s12 + s23) + mmt*((-1 + 3*ep)*s12 + s23 - ep*s23))) + 
   (ep^3*(-1 + 3*ep)*(mmt - mmw)*(-mmt + s12 + s23)^2*
     PL1[1, -1, 1, 0, 0, 1, 0, 1, 1])/(s12*(mmw - s23)^2) - 
   (ep^2*(-2 + 3*ep)*(mmt - mmw)*(-2*mmt^2*s23 + 
      (mmw - s12)*(s12*s23 + mmw*(s12 + 2*s23)) + 
      mmt*(-2*mmw^2 + 3*s12*s23 + mmw*(s12 + 2*s23)) + 
      ep*(-2*mmt^3 + 5*s12^2*s23 + 3*mmw*s12*(s12 + s23) + 
        2*mmt^2*(mmw + 2*s12 + 7*s23) - mmw^2*(7*s12 + 12*s23) + 
        mmt*(12*mmw^2 - 5*mmw*s12 - 2*s12^2 - 14*mmw*s23 - 19*s12*s23)) + 
      2*ep^2*(3*mmt^3 - 3*s12^2*s23 + mmw^2*(6*s12 + 9*s23) - 
        mmt^2*(2*mmw + 6*s12 + 11*s23) + 
        mmt*(-9*mmw^2 + 2*mmw*(s12 + 5*s23) + s12*(3*s12 + 14*s23))))*
     PL1[1, 0, 0, 0, 0, 0, 0, 1, 1])/(2*(-2*mmw + ep*(mmt + 7*mmw))*s12*
     (-mmt + mmw + s12)*(mmw - s23)^2) - 
   (ep^2*(mmt - mmw)*(2*mmt*mmw*(mmt - mmw - s12)*s12*(mmw - s23) + 
      ep*(-2*mmt^4*(2*mmw + s23) + 2*mmt^3*(5*mmw^2 + 4*mmw*s12 + 5*mmw*s23 + 
          2*s12*s23) - mmw^2*(mmw - s12)*(s12*s23 + mmw*(s12 + 2*s23)) + 
        mmt*mmw*(2*mmw^3 + 3*mmw*s12*(5*s12 - 2*s23) - 11*s12^2*s23 + 
          2*mmw^2*(9*s12 + 5*s23)) - mmt^2*(8*mmw^3 + mmw*s12*(4*s12 - s23) + 
          2*s12^2*s23 + mmw^2*(25*s12 + 16*s23))) + 
      2*ep^2*(-(mmw^2*s12^2*s23) + mmt^4*(5*mmw + 2*s23) + 
        mmw^4*(2*s12 + 3*s23) - mmt^3*(13*mmw^2 + 10*mmw*s12 + 11*mmw*s23 + 
          4*s12*s23) - mmt*mmw*(3*mmw^3 + 13*mmw*s12^2 - 7*s12^2*s23 + 
          mmw^2*(18*s12 + 13*s23)) + mmt^2*(11*mmw^3 + 2*s12^2*s23 + 
          mmw*s12*(5*s12 + 4*s23) + mmw^2*(26*s12 + 19*s23))))*
     PL1[1, 0, 0, 0, 0, 0, 0, 2, 2])/(2*(-1 + 2*ep)*
     (-2*mmw + ep*(mmt + 7*mmw))*s12*(-mmt + mmw + s12)*(mmw - s23)^2) + 
   (ep^2*(-1 + 2*ep)*(mmt - mmw)*(mmt - s12)*((-1 + 3*ep)*mmt^2 + 2*mmt*s12 - 
      s12^2 + ep*mmw*(s12 - s23) + mmw*s23 + ep*s12*(3*s12 + s23) - 
      ep*mmt*(mmw + 6*s12 + s23))*PL1[1, 0, 0, 0, 0, 1, 0, 1, 1])/
    ((mmt - mmw - s12)*s12*(mmw - s23)^2) - 
   (ep^2*(1 - 5*ep + 6*ep^2)*(mmt - 2*mmw)*(2*mmt - mmw - 2*s12 - 3*s23)*
     PL1[1, 0, 0, 1, 1, 0, 0, 0, 1])/(2*(mmw - s23)^2) + 
   (ep^3*(-1 + 4*ep)*(mmt - mmw)*(mmt - s12 - s23)*(mmw + s23)*
     PL1[1, 0, 1, 0, 0, 1, 0, 1, 1])/(mmw - s23)^2 + 
   ep^4*s12^2*PL1[1, 1, 1, 0, 1, 1, -1, 1, 1] - 
   ep^4*mmw*s12^2*PL1[1, 1, 1, 0, 1, 1, 0, 1, 1], 
 gb[31] -> ep^4*s12^2*(mmw - s23)*PL1[1, 1, 1, 0, 1, 1, 0, 1, 1]}


==> anc/PL1/PL1_DE.m <==
{{-((ep*(-mmw + 3*S23*x))/(x*(mmw + S23*x))), 0, -((ep*S23)/(mmw + S23*x)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(2*ep)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-4*ep)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  -((ep*(1 + 2*x)*(mmw + 3*S12*x + 3*S12*x^2))/
    (x*(1 + x)*(-mmw + S12*x + S12*x^2))), 
  -((ep*S12*(1 + 2*x))/(-mmw + S12*x + S12*x^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (2*ep*(1 + 2*x))/(x*(1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (-2*ep)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*(ep*S12*(1 + 2*x))/(-mmw + S12*x + S12*x^2), 0, 
  (ep*S12*(1 + 2*x))/(2*(-mmw + S12*x + S12*x^2)), 0, 0, 0, 
  (-2*ep*(mmw + S12 + 2*S12*x + S12*x^2))/((1 + x)*(-mmw + S12*x + S12*x^2)), 
  (ep*(mmw + S12*x^2))/(x*(-mmw + S12*x + S12*x^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (ep*S12)/(2*(-mmw + S12*x)), 
  0, (ep*S12)/(2*(-mmw + S12*x)), 0, 0, 0, (ep*(mmw + S12*x^2))/
   (x*(1 + x)*(-mmw + S12*x)), (-2*ep*S12)/(-mmw + S12*x), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((ep*(mmw^2 + 2*mmw*S12 + 2*mmw*S23 + 5*mmw*S12*x + 3*mmw*S23*x + 
      3*mmw*S12*x^2 + S12*S23*x^2 + S12*S23*x^3))/((1 + x)*(mmw + S23*x)*
     (-mmw + S12*x + S12*x^2))), 0, 
  (ep*(mmw*S12 + mmw*S23 + 2*mmw*S12*x + S12*S23*x^2))/
   (2*(mmw + S23*x)*(mmw - S12*x - S12*x^2)), 0, 0, 0, 0, 0, 0, 
  -((ep*(mmw*S12 + mmw*S23 + 3*mmw*S12*x + 2*S12^2*x + 3*mmw*S23*x + 
      2*S12*S23*x + 2*mmw*S12*x^2 + 8*S12^2*x^2 + 5*S12*S23*x^2 + 
      10*S12^2*x^3 + 3*S12*S23*x^3 + 4*S12^2*x^4))/
    (x*(1 + x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (2*ep*(-mmw^2 - 2*mmw*S12*x - 3*mmw*S12*x^2 + S12^2*x^2 + 
     S12^2*x^3))/((1 + x)*(-mmw + S12*x)*(-mmw + S12*x + S12*x^2)), 
  -((ep*S12*x*(2*mmw - S12*x))/((mmw - S12*x)*(mmw - S12*x - S12*x^2))), 
  -((ep*S12)/(-mmw + S12*x)), 0, 0, 0, (-3*ep*S12)/(-mmw + S12*x), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (ep*S12)/(2*(-mmw + S12*x)), 
  -((ep*(mmw + S12*x^2))/(x*(1 + x)*(-mmw + S12*x))), 
  -1/2*(ep*S12)/(-mmw + S12*x), 0, 0, 0, 0, 0, 
  -((ep*(-mmw + 3*S12*x))/(x*(-mmw + S12*x))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/2*ep/(x*(1 + x)), 0, 0, -(ep/x), 
  -1/2*ep/(x*(1 + x)), 0, 0, 0, 0, -(ep/x), 0, -(ep/x), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*ep)/x, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -((ep*S12*(1 + 2*x))/(-mmw + S12*x + S12*x^2)), 0, 0, 0, 
  0, 0, 0, 0, -((ep*(-mmw + 3*S12*x + 7*S12*x^2 + 4*S12*x^3))/
    (x*(1 + x)*(-mmw + S12*x + S12*x^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*ep)/x, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*S12*(3*mmw + 16*mmw*x - 3*S12*x - 11*S12*x^2))/
   (4*(mmw - S12*x)*(mmw - S12*x - S12*x^2)), 0, 
  -1/2*(ep*S12*x*(-2*mmw + S12*x))/((-mmw + S12*x)*(-mmw + S12*x + S12*x^2)), 
  0, 0, 0, 0, 0, 0, (-3*ep*S12*(-2*mmw^2 - mmw*S12 - mmw*S23 - mmw*S12*x + 
     S12^2*x - 4*mmw*S23*x + S12*S23*x - 2*mmw*S12*x^2 + 2*S12^2*x^2 + 
     3*S12*S23*x^2 + S12^2*x^3))/(2*(-mmw + S12*x)*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S12*x^2)), 0, 0, 0, (3*ep*(-2*mmw + S12*x))/
   (2*x*(-mmw + S12*x)), 0, 0, 
  -1/2*(ep*(-2*mmw^2 + mmw*S12*x - 10*mmw*S23*x + 9*S12*S23*x^2))/
    (x*(-mmw + S12*x)*(mmw + S23*x)), 0, (3*ep*S12)/(2*(-mmw + S12*x)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*(ep*(3*mmw^2*S23 + 2*mmw^2*S12*x + 5*mmw^2*S23*x - 5*mmw*S12*S23*x + 
      2*mmw*S12^2*x^2 - 13*mmw*S12*S23*x^2 + 2*S12^2*S23*x^2 + 
      10*mmw*S12^2*x^3 - 8*mmw*S12*S23*x^3 + 7*S12^2*S23*x^3 + 
      8*mmw*S12^2*x^4 + 8*S12^2*S23*x^4 + 3*S12^2*S23*x^5))/
    (x*(1 + x)*(-mmw + S12*x + S12*x^2)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
      S12*S23*x^2)), 
  -1/4*(ep*(mmw^2*S23 - 3*mmw*S12*S23*x + 2*mmw*S12^2*x^2 + mmw*S12*S23*x^2 + 
      2*S12^2*S23*x^2 + S12^2*S23*x^3))/(x*(-mmw + S12*x)*
     (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -1/4*(ep*(mmw^2*S23 - 3*mmw*S12*S23*x + 2*mmw*S12^2*x^2 - 
      4*mmw*S12*S23*x^2 + 2*S12^2*S23*x^2 + 4*mmw*S12^2*x^3 + 
      5*S12^2*S23*x^3 + 3*S12^2*S23*x^4))/(x*(-mmw + S12*x + S12*x^2)*
     (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (ep*(3*mmw^2*S23 - 4*mmw^2*S12*x - 5*mmw*S12*S23*x + 2*mmw*S12^2*x^2 - 
     5*mmw*S12*S23*x^2 + 2*S12^2*S23*x^2 + 3*S12^2*S23*x^3))/
   (4*x*(-mmw + S12*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  0, 0, 0, (ep*(mmw + S12*x^2)*(-(mmw*S23) - mmw*S12*x - 2*mmw*S23*x + 
     S12*S23*x + S12*S23*x^2))/(x*(1 + x)*(-mmw + S12*x)*
    (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (ep*(mmw^2*S23 - 3*mmw*S12*S23*x + 2*mmw*S12^2*x^2 + mmw*S12*S23*x^2 + 
     2*S12^2*S23*x^2 + S12^2*S23*x^3))/(x*(-mmw + S12*x)*
    (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -((ep*(2*mmw^2*S12*S23 + 2*mmw^2*S23^2 + mmw^2*S12^2*x + 
      4*mmw^2*S12*S23*x - 4*mmw*S12^2*S23*x + 4*mmw^2*S23^2*x - 
      4*mmw*S12*S23^2*x + 3*mmw^2*S12^2*x^2 + 2*mmw*S12^3*x^2 - 
      8*mmw*S12^2*S23*x^2 + 2*S12^3*S23*x^2 - 12*mmw*S12*S23^2*x^2 + 
      2*S12^2*S23^2*x^2 + 2*mmw^2*S12^2*x^3 + 8*mmw*S12^3*x^3 + 
      mmw*S12^2*S23*x^3 + 7*S12^3*S23*x^3 - 8*mmw*S12*S23^2*x^3 + 
      8*S12^2*S23^2*x^3 + 10*mmw*S12^3*x^4 + 5*mmw*S12^2*S23*x^4 + 
      9*S12^3*S23*x^4 + 10*S12^2*S23^2*x^4 + 4*mmw*S12^3*x^5 + 
      5*S12^3*S23*x^5 + 4*S12^2*S23^2*x^5 + S12^3*S23*x^6))/
    (x*(1 + x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)*
     (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2))), 0, 0, 0, 0, 0, 0, 
  0, -((ep*S23*(-mmw^2 - 5*mmw*S23*x + 3*mmw*S12*x^2 + 4*S12*S23*x^2 + 
      3*S12*S23*x^3))/(x*(mmw + S23*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
      S12*S23*x^2))), 0, (4*ep*S23^2*(S12 + S23)*(mmw + S12*x^2))/
   ((S23 - S12*x)*(mmw + S23*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
     S12*S23*x^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*(ep*(4*mmw + S12*x + 5*S12*x^2))/(x*(1 + x)*(-mmw + S12*x)), 0, 
  -1/2*(ep*S12)/(-mmw + S12*x), 0, 0, 0, 0, 0, 0, 
  -1/2*(ep*(4*mmw - S12*x + 3*S12*x^2))/(x*(1 + x)*(-mmw + S12*x)), 0, 0, 0, 
  (3*ep*S12)/(2*(-mmw + S12*x)), 0, 0, -1/2*(ep*S12)/(-mmw + S12*x), 0, 
  -1/2*(ep*(-2*mmw + 5*S12*x))/(x*(-mmw + S12*x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(ep*(-9*mmw*S23 + 4*mmw*S12*x - 13*mmw*S23*x + 4*S12*S23*x + 
     8*mmw*S12*x^2 + 7*S12*S23*x^2 + 3*S12*S23*x^3))/
   (4*x*(1 + x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (ep*(-5*mmw*S23 + 4*mmw*S12*x + 4*S12*S23*x + 3*S12*S23*x^2))/
   (8*x*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (ep*(-5*mmw*S23 + 4*mmw*S12*x + 4*S12*S23*x + 3*S12*S23*x^2))/
   (8*x*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -1/8*(ep*S23*(mmw + S12*x^2))/(x*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
      S12*S23*x^2)), 0, 0, 0, 
  (ep*(-2*mmw*S23 + mmw*S12*x - 3*mmw*S23*x + S12*S23*x + 2*mmw*S12*x^2 + 
     2*S12*S23*x^2 + S12*S23*x^3))/(x*(1 + x)*(-(mmw*S23) + mmw*S12*x + 
     S12*S23*x + S12*S23*x^2)), 
  -1/2*(ep*(-3*mmw*S23 + 2*mmw*S12*x + 2*S12*S23*x + S12*S23*x^2))/
    (x*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (ep*(-7*mmw*S23 + 4*mmw*S12*x - 11*mmw*S23*x + 4*S12*S23*x + 
     8*mmw*S12*x^2 + 9*S12*S23*x^2 + 5*S12*S23*x^3))/
   (2*x*(1 + x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 0, 0, 0, 
  0, 0, 0, 0, -1/2*(ep*S23*(mmw + S12*x^2))/
    (x*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 0, 
  (-2*ep*S23*(mmw*S23 - mmw*S12*x - 2*S12*S23*x - 3*S12*S23*x^2 + S12^2*x^3))/
   (x*(-S23 + S12*x)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*(ep*(-3*S12 - 3*S23 + S12*x))/(x*(S12 + S23 + S12*x)), 0, 
  (ep*(9*S12 + 9*S23 + S12*x))/(8*x*(S12 + S23 + S12*x)), 
  (ep*(-5*mmw + 3*S12*x))/(8*x*(-mmw + S12*x)), 
  -1/4*(ep*(mmw^2*S12 + mmw^2*S23 - 3*mmw^2*S12*x - 4*mmw*S12^2*x - 
      4*mmw*S12*S23*x - 5*mmw*S12^2*x^2 + 3*S12^3*x^2 - 9*mmw*S12*S23*x^2 + 
      3*S12^2*S23*x^2 - 5*mmw*S12^2*x^3 + 6*S12^3*x^3 + 7*S12^2*S23*x^3 + 
      3*S12^3*x^4))/(x*(-mmw + S12*x)*(S12 + S23 + S12*x)*
     (-mmw + S12*x + S12*x^2)), 
  -1/8*(ep*(9*mmw^2*S12 + 9*mmw^2*S23 + mmw^2*S12*x - 18*mmw*S12^2*x - 
      18*mmw*S12*S23*x - 15*mmw*S12^2*x^2 + 9*S12^3*x^2 - 
      13*mmw*S12*S23*x^2 + 9*S12^2*S23*x^2 - 5*mmw*S12^2*x^3 + 12*S12^3*x^3 + 
      11*S12^2*S23*x^3 + 3*S12^3*x^4))/(x*(-mmw + S12*x)*(S12 + S23 + S12*x)*
     (-mmw + S12*x + S12*x^2)), 0, 0, 0, 0, 0, -((ep*mmw)/(x*(mmw - S12*x))), 
  0, 0, 0, 0, 0, 0, 0, 0, -((ep*(-mmw + 3*S23*x))/(x*(mmw + S23*x))), 0, 0, 
  (-6*ep*mmw)/(x*(mmw + S23*x)), 0, 0, 0, 0, 0, 0, 0}, 
 {(-4*ep*S12)/(S12 + S23 + S12*x), -(ep/x), -((ep*S12)/(S12 + S23 + S12*x)), 
  0, (4*ep*S12*(mmw^2 + 2*mmw*S23*x + mmw*S12*x^2 - S12*S23*x^2))/
   ((mmw - S12*x)*(S12 + S23 + S12*x)*(mmw - S12*x - S12*x^2)), 
  -((ep*(mmw^2*S12 + mmw^2*S23 - 2*mmw*S12^2*x - 2*mmw*S12*S23*x - 
      3*mmw*S12^2*x^2 + S12^3*x^2 - 3*mmw*S12*S23*x^2 + S12^2*S23*x^2 - 
      2*mmw*S12^2*x^3 + 2*S12^3*x^3 + 2*S12^2*S23*x^3 + S12^3*x^4))/
    (x*(-mmw + S12*x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2))), 
  -((ep*(-2*mmw + S12*x))/(x*(-mmw + S12*x))), 0, 0, 0, 
  (ep*(2*mmw + S12*x))/(x*(-mmw + S12*x)), 0, (-2*ep)/x, 0, 0, 0, 0, 0, 0, 0, 
  0, (-4*ep*S23)/(mmw + S23*x), 0, 0, (-2*ep)/x, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -(ep/x), 0, 0, 0, 0, 0, -(ep/x), ep/x, ep/x, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-2*ep)/x, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {ep/(2*x), 0, (ep*(5*S12 + 5*S23 + S12*x))/(8*x*(S12 + S23 + S12*x)), 
  ep/(8*x), -1/4*ep/x, -1/8*(ep*(5*S12 + 5*S23 + S12*x))/
    (x*(S12 + S23 + S12*x)), 0, 0, 0, 0, 0, -1/2*ep/x, 0, 0, 0, 0, 0, 0, 0, 
  0, ep/x, 0, 0, (-4*ep)/x, 0, 0, 0, 0, 0, 0, 0}, 
 {(ep*S12)/(S12 + S23 + S12*x), -1/2*ep/(1 + x), 
  -1/2*(ep*S12)/(S12 + S23 + S12*x), 0, 
  (ep*S23)/((1 + x)*(S12 + S23 + S12*x)), 
  -1/2*(ep*S23)/((1 + x)*(S12 + S23 + S12*x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (ep*S23)/(mmw + S23*x), 0, 0, -(ep/x), 0, 0, 0, 0, 0, 0}, 
 {0, -1/2*ep/(x*(1 + x)), 0, 0, 
  -((ep*(-2*mmw + S12*x))/(x*(-mmw + S12*x + S12*x^2))), -1/2*ep/(x*(1 + x)), 
  0, -(ep/(x*(1 + x))), (ep*(-2*mmw + S12*x))/(x*(-mmw + S12*x + S12*x^2)), 
  0, -((ep*(-2*mmw + S12*x))/(x*(-mmw + S12*x + S12*x^2))), 0, 0, 0, 
  ep/(x*(1 + x)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*ep*(-mmw + 2*S12*x + 3*S12*x^2))/(x*(-mmw + S12*x + S12*x^2)), 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, -((ep*S12)/(-mmw + S12*x)), 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(mmw + S12*x^2))/(x*(1 + x)*(-mmw + S12*x))), 
  (ep*S12)/(-mmw + S12*x), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((ep*(-2*mmw + 3*S12*x))/(x*(-mmw + S12*x))), 0, 0, 0, 0}, 
 {(3*ep*(1 + 2*x))/(4*x*(1 + x)), (5*ep*(1 + 2*x))/(8*x*(1 + x)), 
  (3*ep*(1 + 2*x))/(8*x*(1 + x)), (ep*(1 + 2*x))/(8*x*(1 + x)), 
  ep/(2*x*(1 + x)), (ep*(1 + 2*x))/(4*x*(1 + x)), 0, 
  (ep*(1 + 2*x))/(x*(1 + x)), -1/2*(ep*(3 + 2*x))/(x*(1 + x)), 
  (3*ep*(1 + 2*x))/(2*x*(1 + x)), ep/x, 0, ep/(1 + x), 0, 
  -((ep*(1 + 2*x))/(x*(1 + x))), 0, 0, 
  -1/2*(ep*(mmw^2 + 2*mmw^2*x + 3*mmw*S12*x + 5*mmw*S23*x + 9*mmw*S12*x^2 + 
      6*mmw*S23*x^2 - S12*S23*x^2 + 6*mmw*S12*x^3 + S12*S23*x^3 + 
      2*S12*S23*x^4))/(x*(1 + x)*(mmw + S23*x)*(-mmw + S12*x + S12*x^2)), 0, 
  -((ep*(-mmw^2 - 2*mmw^2*x + 3*mmw*S12*x + mmw*S23*x + 9*mmw*S12*x^2 + 
      S12*S23*x^2 + 6*mmw*S12*x^3 + 5*S12*S23*x^3 + 4*S12*S23*x^4))/
    (x*(1 + x)*(mmw + S23*x)*(-mmw + S12*x + S12*x^2))), 0, 
  -((ep*(mmw*S12 + mmw*S23 + 2*mmw*S12*x + S12*S23*x^2))/
    ((mmw + S23*x)*(mmw - S12*x - S12*x^2))), 0, 0, ep/(1 + x), 
  ep/(x*(1 + x)), 0, -((ep*(-(mmw*S12) - mmw*S23 - 3*mmw*S12*x + 3*S12^2*x + 
      3*S12*S23*x - 2*mmw*S12*x^2 + 12*S12^2*x^2 + 7*S12*S23*x^2 + 
      15*S12^2*x^3 + 4*S12*S23*x^3 + 6*S12^2*x^4))/
    (x*(1 + x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2))), 0, 0, 0}, 
 {(3*ep)/(4*x*(1 + x)), (ep*(-5*mmw + 7*S12*x + 2*S12*x^2))/
   (8*x*(1 + x)*(-mmw + S12*x)), (3*ep*(-mmw + 2*S12*x + S12*x^2))/
   (8*x*(1 + x)*(-mmw + S12*x)), -1/8*(ep*(mmw + 10*S12*x + 11*S12*x^2))/
    (x*(1 + x)*(-mmw + S12*x)), 
  (ep*(-10*mmw - 12*mmw*x + 5*S12*x + 7*S12*x^2))/
   (4*x*(1 + x)*(-mmw + S12*x)), -1/8*(ep*(2*mmw - S12*x + S12*x^2))/
    (x*(1 + x)*(-mmw + S12*x)), 0, ep/(x*(1 + x)), 
  -1/2*(ep*(-7*mmw - 8*mmw*x + 5*S12*x + 6*S12*x^2))/
    (x*(1 + x)*(-mmw + S12*x)), (3*ep)/(2*x*(1 + x)), 
  (ep*(-3*mmw + 2*S12*x))/(x*(-mmw + S12*x)), 
  -1/2*(ep*(-4*mmw + S12*x))/(x*(-mmw + S12*x)), 
  -((ep*(-2*mmw - 3*mmw*x + S12*x^2))/(x*(1 + x)*(-mmw + S12*x))), 
  (3*ep*S12)/(-mmw + S12*x), -(ep/(x*(1 + x))), -((ep*S12)/(-mmw + S12*x)), 
  0, -1/2*(ep*(mmw + S12*x + 2*S12*x^2))/(x*(1 + x)*(-mmw + S12*x)), 0, 
  -((ep*(-mmw + 2*S12*x + S12*x^2))/(x*(1 + x)*(-mmw + S12*x))), 
  -((ep*S12)/(-mmw + S12*x)), (ep*S12)/(-mmw + S12*x), 
  (2*ep*mmw)/(x*(mmw - S12*x)), 0, (ep*(-mmw + 2*S12*x + S12*x^2))/
   (x*(1 + x)*(-mmw + S12*x)), (ep*(-3*mmw - 4*mmw*x + 2*S12*x + 3*S12*x^2))/
   (x*(1 + x)*(-mmw + S12*x)), -((ep*(-2*mmw + S12*x))/(x*(-mmw + S12*x))), 
  -((ep*(mmw + S12*x^2))/(x*(1 + x)*(-mmw + S12*x))), 
  -((ep*(-2*mmw + 3*S12*x))/(x*(-mmw + S12*x))), -((ep*S12)/(-mmw + S12*x)), 
  0}, {-1/4*(ep*(-3*mmw^2*S12*S23 - 3*mmw^2*S23^2 + 8*mmw^2*S12^2*x + 
      13*mmw^2*S12*S23*x + 3*mmw*S12^2*S23*x + 3*mmw*S12*S23^2*x - 
      13*mmw*S12^2*S23*x^2 + 16*mmw*S12^3*x^3 - 8*mmw*S12^2*S23*x^3 + 
      11*S12^3*S23*x^3 + 3*S12^2*S23^2*x^3 + 16*mmw*S12^3*x^4 + 
      22*S12^3*S23*x^4 + 3*S12^2*S23^2*x^4 + 11*S12^3*S23*x^5))/
    (x*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)*
     (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -1/8*(ep*(mmw + S12*x^2)*(-3*mmw*S23 + 4*mmw*S12*x + 3*S12*S23*x + 
      3*S12*S23*x^2))/(x*(-mmw + S12*x + S12*x^2)*(-(mmw*S23) + mmw*S12*x + 
      S12*S23*x + S12*S23*x^2)), 
  -1/8*(ep*(-6*mmw^2*S12*S23 - 6*mmw^2*S23^2 + 7*mmw^2*S12^2*x + 
      5*mmw^2*S12*S23*x + 9*mmw*S12^2*S23*x + 9*mmw*S12*S23^2*x + 
      3*mmw^2*S12^2*x^2 - 3*mmw*S12^3*x^2 + 4*mmw*S12^2*S23*x^2 - 
      3*S12^3*S23*x^2 + 6*mmw*S12*S23^2*x^2 - 3*S12^2*S23^2*x^2 + 
      2*mmw*S12^3*x^3 - mmw*S12^2*S23*x^3 - 2*S12^3*S23*x^3 - 
      3*S12^2*S23^2*x^3 + 5*mmw*S12^3*x^4 + 5*S12^3*S23*x^4 + 
      4*S12^3*S23*x^5))/(x*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)*
     (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -1/8*(ep*(10*mmw^2*S23 - 9*mmw^2*S12*x - 15*mmw*S12*S23*x + 
      5*mmw*S12^2*x^2 - 10*mmw*S12*S23*x^2 + 5*S12^2*S23*x^2 + 
      mmw*S12^2*x^3 + 5*S12^2*S23*x^3))/(x*(-mmw + S12*x + S12*x^2)*
     (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (ep*(S12 + S23 + 9*S12*x))/(4*x*(S12 + S23 + S12*x)), 
  (ep*(-3*S12 - 3*S23 + S12*x))/(8*x*(S12 + S23 + S12*x)), 
  (ep*S12*x*(-2*mmw + S12*x))/((-mmw + S12*x)*(-mmw + S12*x + S12*x^2)), 
  -((ep*(mmw + S12*x^2)*(-(mmw*S23) + 2*mmw*S12*x + S12*S23*x + S12*S23*x^2))/
    (x*(-mmw + S12*x + S12*x^2)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
      S12*S23*x^2))), (ep*(mmw + S12*x^2)*(-(mmw*S23) + 2*mmw*S12*x + 
     S12*S23*x + S12*S23*x^2))/(2*x*(-mmw + S12*x + S12*x^2)*
    (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  (-3*ep*(-(mmw^2*S12*S23) - mmw^2*S23^2 + 2*mmw^2*S12^2*x + 
     3*mmw^2*S12*S23*x + mmw*S12^2*S23*x + mmw*S12*S23^2*x - 
     3*mmw*S12^2*S23*x^2 + 4*mmw*S12^3*x^3 - 2*mmw*S12^2*S23*x^3 + 
     3*S12^3*S23*x^3 + S12^2*S23^2*x^3 + 4*mmw*S12^3*x^4 + 6*S12^3*S23*x^4 + 
     S12^2*S23^2*x^4 + 3*S12^3*S23*x^5))/(2*x*(S12 + S23 + S12*x)*
    (-mmw + S12*x + S12*x^2)*(-(mmw*S23) + mmw*S12*x + S12*S23*x + 
     S12*S23*x^2)), 0, -1/2*ep/x, 0, 0, 
  (ep*S12*(-mmw - 4*mmw*x + S12*x + 3*S12*x^2))/
   ((-mmw + S12*x)*(-mmw + S12*x + S12*x^2)), 
  -((ep*(-2*mmw + S12*x))/(x*(-mmw + S12*x))), (-6*ep*mmw)/(x*(mmw + S23*x)), 
  (ep*(-7*mmw^2*S23 + 8*mmw^2*S12*x + 8*mmw*S12*S23*x + mmw*S23^2*x + 
     9*mmw*S12*S23*x^2 + S12*S23^2*x^3))/(2*x*(mmw + S23*x)*
    (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 0, 
  (2*ep*(-(mmw^2*S23) + 2*mmw^2*S12*x + 2*mmw*S12*S23*x + mmw*S23^2*x + 
     3*mmw*S12*S23*x^2 + S12*S23^2*x^3))/(x*(mmw + S23*x)*
    (-(mmw*S23) + mmw*S12*x + S12*S23*x + S12*S23*x^2)), 
  -((ep*(-7*mmw + S23*x))/(x*(mmw + S23*x))), 0, 0, 
  (-12*ep*mmw)/(x*(mmw + S23*x)), 0, 0, -((ep*S12)/(-mmw + S12*x)), 
  (2*ep*S12)/(S12 + S23 + S12*x), 0, (-4*ep)/x, 
  (-2*ep*mmw)/(x*(mmw + S23*x))}, {0, (ep*S12)/(4*(-mmw + S12*x)), 
  (3*ep*S12)/(8*(-mmw + S12*x)), (ep*(-24*mmw + 13*S12*x))/
   (8*x*(-mmw + S12*x)), (-5*ep*S12)/(4*(-mmw + S12*x)), 
  -1/8*(ep*S12)/(-mmw + S12*x), 0, 0, (ep*S12)/(-mmw + S12*x), 0, 
  -((ep*S12)/(-mmw + S12*x)), (3*ep*S12)/(2*(-mmw + S12*x)), 
  (2*ep*S12)/(-mmw + S12*x), (-3*ep*(-2*mmw + S12*x))/(x*(-mmw + S12*x)), 0, 
  (ep*(-2*mmw + S12*x))/(x*(-mmw + S12*x)), (4*ep*mmw)/(x*(mmw + S23*x)), 
  (ep*(-2*mmw^3 + 3*mmw^2*S12*x - 2*mmw^2*S12*x^2 - mmw*S12^2*x^2 - 
     mmw*S12*S23*x^2 + mmw*S12^2*x^3 - 4*mmw*S12*S23*x^3 + S12^2*S23*x^3 + 
     3*S12^2*S23*x^4))/(x*(-mmw + S12*x)*(mmw + S23*x)*
    (-mmw + S12*x + S12*x^2)), 0, 
  (ep*(-2*mmw^3 + 3*mmw^2*S12*x - 2*mmw^2*S12*x^2 - mmw*S12^2*x^2 - 
     mmw*S12*S23*x^2 + mmw*S12^2*x^3 - 4*mmw*S12*S23*x^3 + S12^2*S23*x^3 + 
     3*S12^2*S23*x^4))/(x*(-mmw + S12*x)*(mmw + S23*x)*
    (-mmw + S12*x + S12*x^2)), -((ep*(-4*mmw^2 + 5*mmw*S12*x + S12*S23*x^2))/
    (x*(-mmw + S12*x)*(mmw + S23*x))), 
  -((ep*S12*x*(-2*mmw + S12*x))/((-mmw + S12*x)*(-mmw + S12*x + S12*x^2))), 
  (-2*ep*S12)/(-mmw + S12*x), (6*ep*mmw)/(x*(mmw + S23*x)), 
  (ep*S12)/(-mmw + S12*x), -((ep*S12)/(-mmw + S12*x)), 
  (ep*S12)/(-mmw + S12*x), 
  (ep*S12*(-2*mmw^2 - mmw*S12 - mmw*S23 - mmw*S12*x + S12^2*x - 4*mmw*S23*x + 
     S12*S23*x - 2*mmw*S12*x^2 + 2*S12^2*x^2 + 3*S12*S23*x^2 + S12^2*x^3))/
   ((-mmw + S12*x)*(S12 + S23 + S12*x)*(-mmw + S12*x + S12*x^2)), 
  -((ep*S12)/(-mmw + S12*x)), (ep*(-2*mmw + S12*x))/(x*(-mmw + S12*x)), 
  (-4*ep*S23)/(mmw + S23*x)}}


==> anc/README.txt <==
Ancillary files for
*********************************************************************************************************
* "Two-loop master integrals for a planar and a non-planar topology relevant for single top production" *
* Nikolaos Syrrakos                                                                                     *
*********************************************************************************************************

We provide the following files in Mathematica readable format:

family = PL1, NPL1

family/family_Boundaries.m: contains the boundary terms in closed form in the dimensional regulator epsilon (d = 4 - 2*epsilon),

family/family_Canonical_Basis.m: contains the canonical basis,

family/family_DE.m: contains the canonical differential equation,

family/family_Solution_W4.m: contains the analytic solution of the canonical basis in terms of MPLs up to transcendental weight four.
